Detecting genomic signatures of natural selection with principal component analysis: application to the 1000 Genomes data

To characterize natural selection, various analytical methods for detecting candidate genomic regions have been developed. We propose to perform genome-wide scans of natural selection using principal component analysis. We show that the common Fst index of genetic differentiation between populations can be viewed as a proportion of variance explained by the principal components. Considering the correlations between genetic variants and each principal component provides a conceptual framework to detect genetic variants involved in local adaptation without any prior definition of populations. To validate the PCA-based approach, we consider the 1000 Genomes data (phase 1) after removal of recently admixed individuals resulting in 850 individuals coming from Africa, Asia, and Europe. The number of genetic variants is of the order of 36 millions obtained with a low-coverage sequencing depth (3X). The correlations between genetic variation and each principal component provide well-known targets for positive selection (EDAR, SLC24A5, SLC45A2, DARC), and also new candidate genes (APPBPP2, TP1A1, RTTN, KCNMA, MYO5C) and non-coding RNAs. In addition to identifying genes involved in biological adaptation, we identify two biological pathways involved in polygenic adaptation that are related to the innate immune system (beta defensins) and to lipid metabolism (fatty acid omega oxidation). An additional analysis of European data shows that a genome scan based on PCA retrieves classical examples of local adaptation even when there are no well-defined populations. PCA-based statistics, implemented in the PCAdapt R package and the PCAdapt open-source software, retrieve well-known signals of human adaptation, which is encouraging for future whole-genome sequencing project, especially when defining populations is difficult.

==> anc/S2_Table.csv <==
Chromosome;Position;SNP rs ID;Closest Gene;Distance to gene (bp);|loadings PC1|;|loadings PC2|
1;159174684;rs2814778;DARC;0;0.997;0.051
4;3666495;rs58827274;LOC100133461;8825;0.98;0.046
5;178626610;rs6869589;ADAMTS2;0;0.972;0.053
8;145639682;rs1871534;SLC39A4;0;0.972;0.05
9;136769889;rs2789823;VAV2;0;0.972;0.053
17;29350770;rs8073072;LOC646021;0;0.965;0.037
9;344333;rs16932430;DOCK8;0;0.964;0.05
15;54976333;rs2414360;UNC13C;55526;0.961;0.05
19;51062941;rs10153469;LRRC4B;0;0.96;0.052
15;29427401;rs10152250;FAM189A1;0;0.959;0.048
17;2631986;rs4790359;LOC101928991;0;0.959;0.052
17;58593166;rs7214631;APPBP2;0;0.958;0.045
6;169656030;rs6930377;THBS2;1820;0.957;0.055
4;182417842;rs9654290;LINC00290;337539;0.954;0.051
17;58518062;rs9895485;APPBP2;2448;0.954;0.045
17;58519831;rs7207080;APPBP2;679;0.954;0.045
17;58573866;rs8078633;APPBP2;0;0.951;0.044
17;58544954;rs8066727;APPBP2;0;0.949;0.047
17;58568997;rs9909702;APPBP2;0;0.949;0.043
17;58573444;rs28450199;APPBP2;0;0.949;0.044
17;58582040;rs9914846;APPBP2;0;0.949;0.044
17;58582083;rs9914683;APPBP2;0;0.949;0.044
17;58602064;rs6503981;APPBP2;0;0.949;0.044
17;58514400;rs7208840;C17orf64;5612;0.948;0.044
17;58550726;rs7211872;APPBP2;0;0.948;0.044
17;58562695;rs7209764;APPBP2;0;0.948;0.041
17;58585392;rs59709848;APPBP2;0;0.948;0.044
8;145004043;rs11993782;PLEC;0;0.947;0.047
15;28283442;rs1448484;OCA2;0;0.947;0.045
17;58527195;rs9896692;APPBP2;0;0.947;0.044
17;58516915;rs6503970;APPBP2;3595;0.946;0.044
17;58527601;rs9674768;APPBP2;0;0.946;0.044
21;24239366;rs9979989;D21S2088E;494060;0.946;0.048
1;1106113;rs6670693;MIR429;1645;0.945;0.059
9;21932367;rs12003714;MATP;34771;0.945;0.05
17;58564096;rs8076543;APPBP2;0;0.945;0.044
21;24238042;rs2827756;D21S2088E;495384;0.945;0.048
1;230019049;rs6587361;GALNT2;174487;0.944;0.043
6;136494587;rs6935259;PDE7B;0;0.944;0.047
17;58592448;rs59502975;APPBP2;0;0.944;0.044
15;34271649;rs592585;AVEN;0;0.943;0.05
17;58534848;rs9897522;APPBP2;0;0.943;0.046
17;58562901;rs7210106;APPBP2;0;0.943;0.044
9;4859107;rs172447;RCL1;0;0.942;0.065
10;111909273;rs56300906;ADD3;13949;0.942;0.016
17;58532240;rs7209202;APPBP2;0;0.942;0.044
18;67624555;rs4891384;CD226;322;0.942;0.015
18;67687260;rs4891801;RTTN;0;0.942;0.015
4;1497320;rs73794620;NKX1;97089;0.941;0.046
9;344509;rs12347078;DOCK8;0;0.941;0.015
17;58548996;rs73326479;APPBP2;0;0.938;0.044
17;58549313;rs9892159;APPBP2;0;0.938;0.044
17;58577870;rs55851031;APPBP2;0;0.938;0.044
17;58585069;rs73330212;APPBP2;0;0.938;0.044
1;116935069;rs10924081;ATP1A1;0;0.937;0.074
1;116949307;rs6660743;ATP1A1;0;0.937;0.074
1;116950767;rs12087680;ATP1A1;0;0.937;0.074
1;116965586;rs7544679;ATP1A1;4341;0.937;0.074
17;58553366;rs9896466;APPBP2;0;0.937;0.046
20;62171422;rs310652;SRMS;0;0.937;0.013
20;62173926;rs404613;SRMS;0;0.937;0.013
1;230012317;rs12070887;GALNT2;181219;0.936;0.043
17;58566380;rs8070148;APPBP2;0;0.936;0.044
17;58568506;rs8070347;APPBP2;0;0.936;0.044
17;58581469;rs1540446;APPBP2;0;0.936;0.044
18;67611544;rs4891794;CD226;0;0.936;0.014
18;67635949;rs7237171;CD226;11716;0.936;0.014
18;67644014;rs2117557;CD226;19781;0.936;0.014
18;67646328;rs4891795;CD226;22095;0.936;0.014
18;67647036;rs8085960;CD226;22803;0.936;0.014
18;67664151;rs1004623;RTTN;6892;0.936;0.014
18;67672752;rs11151554;RTTN;0;0.936;0.014
18;67686636;rs11660872;RTTN;0;0.936;0.014
18;67691521;rs1369290;RTTN;0;0.936;0.014
18;67695506;rs1545071;RTTN;0;0.936;0.014
18;67700181;rs1583438;RTTN;0;0.936;0.014
18;67700999;rs2365742;RTTN;0;0.936;0.014
18;67706710;rs7230358;RTTN;0;0.936;0.014
20;62159174;rs6010955;PTK6;602;0.936;0.01
1;7710696;rs17031237;CAMTA1;0;0.935;0.047
1;116938577;rs12081911;ATP1A1;0;0.935;0.074
8;142402630;rs68107840;PTP4A3;0;0.935;0.05
18;67650782;rs12968104;RTTN;20261;0.935;0.014
18;67683699;rs4891800;RTTN;0;0.935;0.014
20;902003;rs554362;ANGPT4;5042;0.935;0.047
20;62159469;rs186332;PTK6;307;0.935;0.01
14;57746218;rs2265059;AP5M1;0;0.934;0.01
17;58560066;rs56109827;APPBP2;0;0.934;0.046
20;59986273;rs7262285;CDH4;0;0.934;0.001
20;62178106;rs366019;SRMS;0;0.934;0.001
2;219705134;rs10205760;PRKAG3;8621;0.933;0.051
17;58521554;rs9893667;APPBP2;0;0.933;0.045
17;58591179;rs8079132;APPBP2;0;0.933;0.044
1;243067444;rs2502332;LINC01347;152172;0.931;0.047
1;243067904;rs2502333;LINC01347;151712;0.931;0.047
2;219702932;rs28672925;PRKAG3;6419;0.931;0.051
5;173642872;rs10067518;HMP19;106689;0.931;0.044
6;10661263;rs7753116;C6orf52;10388;0.93;0.059
7;145945239;rs1089605;CNTNAP2;0;0.93;0.054
2;219707899;rs59277912;PRKAG3;11386;0.929;0.051

==> anc/S3_Table.csv <==
chromosome;Position;SNP rs ID;Closest Gene;Distance to gene (bp);|loadings PC1|;|loadings PC2|
15;48426485;rs1426654;SLC24A5;0;0.401;0.899
15;48485927;rs2413887;CTXN2;0;0.403;0.897
6;2745353;rs6927195;MYLK4;0;0.046;0.896
15;48390957;rs12441154;SLC24A5;22212;0.089;0.889
5;33951694;rs16891982;SLC45A2;0;0.423;0.887
15;48389925;rs12440301;SLC24A5;23244;0.06;0.884
15;48394587;rs57108441;SLC24A5;18582;0.256;0.878
20;568697;rs6053171;TCF15;15940;0.085;0.869
2;109543884;rs922452;EDAR;0;0.366;0.867
20;568722;rs6053172;TCF15;15915;0.001;0.867
2;109575737;rs365060;EDAR;0;0.102;0.867
5;33951117;rs35397;SLC45A2;0;0.39;0.866
5;33964211;rs183671;SLC45A2;0;0.333;0.862
2;109578174;rs260686;EDAR;0;0.082;0.859
2;109575046;rs260708;EDAR;0;0.11;0.857
2;109575030;rs388139;EDAR;0;0.114;0.856
2;109576104;rs260685;EDAR;0;0.114;0.856
2;109579739;rs260690;EDAR;0;0.141;0.856
15;48392166;rs1834640;SLC24A5;21003;0.436;0.854
2;109574151;rs260707;EDAR;0;0.127;0.853
2;109577206;rs154998;EDAR;0;0.201;0.85
2;109580639;rs260691;EDAR;0;0.201;0.85
2;109581320;rs260692;EDAR;0;0.205;0.85
2;109560610;rs260712;EDAR;0;0.198;0.849
2;109578856;rs260687;EDAR;0;0.234;0.849
10;78894352;rs2574799;KCNMA1;0;0.231;0.848
2;109513602;rs3827760;EDAR;0;0.411;0.846
2;26173504;rs11126303;KIF3C;0;0.221;0.844
5;33946572;rs35407;SLC45A2;0;0.304;0.844
10;78889488;rs2616645;KCNMA1;0;0.24;0.844
5;33952107;rs185146;SLC45A2;0;0.325;0.843
2;108997263;rs4149433;SULT1C4;0;0.408;0.842
2;26176707;rs2384315;KIF3C;0;0.263;0.842
2;109451119;rs72627476;CCDC138;0;0.409;0.841
9;7385491;rs2148360;KDM4C;209842;0.101;0.841
2;109257153;rs1866188;LIMS1;0;0.409;0.84
5;33948590;rs35395;SLC45A2;0;0.338;0.84
15;48373590;rs2470112;SLC24A5;39579;0.251;0.84
2;26185529;rs4665296;KIF3C;0;0.252;0.839
2;109571509;rs17034666;EDAR;0;0.356;0.839
2;109029568;rs12470818;SULT1C4;25297;0.408;0.838
2;109483296;rs4676213;CCDC138;0;0.408;0.838
2;109579080;rs260688;EDAR;0;0.227;0.838
17;4400393;rs11657785;SPNS2;1736;0.391;0.838
2;109082053;rs11123695;GCC2;0;0.403;0.837
2;109217902;rs59407435;LIMS1;0;0.41;0.837
2;109557100;rs260711;EDAR;0;0.118;0.837
2;109362163;rs12620921;RANBP2;0;0.408;0.836
2;109362566;rs12614691;RANBP2;0;0.408;0.836
9;7385509;rs2148359;KDM4C;209860;0.084;0.836
2;26185448;rs4665295;KIF3C;0;0.267;0.836
2;26296090;rs34537429;RAB10;0;0.416;0.836
5;33958960;rs28777;SLC45A2;0;0.363;0.836
2;109561442;rs260713;EDAR;0;0.194;0.835
5;33954881;rs35389;SLC45A2;0;0.369;0.834
15;48384908;rs2250072;SLC24A5;28261;0.399;0.833
2;109570114;rs260704;EDAR;0;0.18;0.833
2;109563103;rs260715;EDAR;0;0.08;0.832
2;109567926;rs260700;EDAR;0;0.078;0.832
2;109571441;rs260705;EDAR;0;0.187;0.832
10;78910043;rs2250841;KCNMA1;0;0.215;0.832
8;12720350;rs11778591;LINC00681;44549;0.137;0.83
15;93585348;rs8026806;RGMA;1288;0.16;0.83
2;109118852;rs142166760;GCC2;0;0.405;0.83
20;2069346;rs6136957;STK35;13182;0.085;0.829
2;109562496;rs260714;EDAR;0;0.268;0.828
2;109563353;rs116280045;EDAR;0;0.063;0.828
2;109567446;rs260699;EDAR;0;0.268;0.828
1;234342068;rs12036383;SLC35F3;0;0.249;0.828
2;109579111;rs260689;EDAR;0;0.252;0.828
7;71689926;rs71551254;CALN1;0;0.191;0.828
2;109556668;rs260709;EDAR;0;0.052;0.827
10;78892416;rs2917454;KCNMA1;0;0.252;0.826
10;78893800;rs2766624;KCNMA1;0;0.252;0.826
10;78897628;rs2766619;KCNMA1;0;0.252;0.826
10;78899405;rs1871063;KCNMA1;0;0.252;0.826
2;26176378;rs10168784;KIF3C;0;0.064;0.825
2;26113914;rs78404020;ASXL2;12601;0.432;0.825
2;109117516;rs3888323;GCC2;0;0.41;0.825
14;97324290;rs12434466;VRK1;0;0.311;0.824
15;52532643;rs4776025;MYO5C;0;0.092;0.824
15;93585624;rs1881844;RGMA;1012;0.288;0.824
15;93585745;rs1881843;RGMA;891;0.288;0.824
22;21508003;rs72617211;FAM230B;13189;0.375;0.824
15;93585416;rs59585671;RGMA;1220;0.288;0.823
1;1385212;rs1312568;ATAD3C;0;0.302;0.822
2;109571149;rs374059;EDAR;0;0.067;0.822
15;93585361;rs7496407;RGMA;1275;0.29;0.822
2;109568959;rs260702;EDAR;0;0.084;0.822
15;93586297;rs17649077;RGMA;339;0.289;0.822
15;52532802;rs62014635;MYO5C;0;0.066;0.821
20;572873;rs2316900;TCF15;11764;0.218;0.821
2;109561394;rs155219;EDAR;0;0.026;0.82
2;109564555;rs260716;EDAR;0;0.09;0.82
2;109566760;rs260698;EDAR;0;0.09;0.82
2;109568995;rs260703;EDAR;0;0.09;0.82
8;62165876;rs145308715;CLVS1;34649;0.08;0.82
15;93586063;rs12438886;RGMA;573;0.292;0.82
2;26368095;rs61327226;RAB10;7771;0.388;0.819
2;242087713;rs7577489;PASK;0;0.043;0.819

==> anc/S4_Table.csv <==
GO term;P-value (uncorrected for multiple testing);FDR;Number of genes foundÊwith at least one outlier snpÊfor the given GO category;Number of genes that could at most be found in our dataset for the given GO category;Total number of genes for the given GO category;Description of the given GO term
GO:0005576;0,000001;0,000744667;1008;2347;2597;extracellular region
GO:0004930;0,000001;0,000744667;287;897;1055;G-protein coupled receptor activity
GO:0004872;0,000001;0,000744667;882;1938;2294;receptor activity
GO:0001990;0,000002;0,000757667;24;26;30;regulation of systemic arterial blood pressure by hormone
GO:0003044;0,000002;0,000757667;24;26;30;regulation of systemic arterial blood pressure mediated by a chemical signal
GO:0050886;0,000002;0,000757667;24;26;30;endocrine process
GO:0038023;0,000004;0,001290714;609;1454;1757;signaling receptor activity
GO:0004888;0,000011;0,00333275;526;1324;1615;transmembrane signaling receptor activity
GO:0031226;0,000018;0,004982444;719;1304;1486;intrinsic to plasma membrane
GO:0007186;0,000039;0,009453083;335;673;734;G-protein coupled receptor protein signaling pathway
GO:0004984;0,00004;0,009453083;37;370;468;olfactory receptor activity
GO:0005125;0,000043;0,009453083;79;234;261;cytokine activity
GO:0009607;0,000052;0,010584615;273;620;686;response to biotic stimulus
GO:0015250;0,000064;0,0122085;8;10;10;water channel activity
GO:0003073;0,00009;0,0164008;24;28;32;regulation of systemic arterial blood pressure
GO:0005882;0,000099;0,0170935;57;198;205;intermediate filament
GO:0005887;0,000112;0,017429;691;1260;1439;integral to plasma membrane
GO:0008528;0,000112;0,017429;66;141;154;peptide receptor activity, G-protein coupled
GO:0001653;0,000129;0,01868881;67;143;156;peptide receptor activity
GO:0006952;0,000135;0,01868881;400;958;1100;defense response
GO:0006415;0,000138;0,01868881;36;119;137;translational termination
GO:0051247;0,000159;0,020734136;324;621;687;positive regulation of protein metabolic process
GO:0006790;0,000177;0,022276826;125;195;207;sulfur compound metabolic process
GO:0001975;0,000214;0,026154792;21;26;28;response to amphetamine
GO:0040019;0,000227;0,02669516;7;7;9;positive regulation of embryonic development
GO:0044459;0,000245;0,027689231;1229;2220;2550;plasma membrane part
GO:0019058;0,000254;0,027724444;38;124;142;viral infectious cycle
GO:0019083;0,000328;0,034707828;33;117;134;viral transcription
GO:0005833;0,000332;0,034707828;7;15;16;hemoglobin complex
GO:0032656;0,000372;0,037733367;11;13;13;regulation of interleukin-13 production
GO:0042398;0,000408;0,040408194;29;44;45;cellular modified amino acid biosynthetic process
GO:0044421;0,000444;0,042686472;583;1266;1391;extracellular region part
GO:0031018;0,000471;0,042686472;50;161;182;endocrine pancreas development
GO:0005615;0,000476;0,042686472;387;920;1013;extracellular space
GO:0001637;0,000495;0,042686472;22;42;45;G-protein chemoattractant receptor activity
GO:0004950;0,000495;0,042686472;22;42;45;chemokine receptor activity
GO:0042277;0,000525;0,044218071;138;276;309;peptide binding
GO:0043624;0,000553;0,044218071;40;133;152;cellular protein complex disassembly
GO:0043241;0,000572;0,044218071;40;134;153;protein complex disassembly
GO:0008009;0,000572;0,044218071;16;50;55;chemokine activity
GO:0032270;0,000581;0,044218071;294;558;614;positive regulation of cellular protein metabolic process
GO:0001517;0,000584;0,044218071;5;5;6;N-acetylglucosamine 6-O-sulfotransferase activity
GO:0005575;0,000629;0,046287455;9167;19809;22284;cellular_component
GO:0032674;0,000637;0,046287455;11;13;13;regulation of interleukin-5 production
GO:0007379;0,000662;0,0469792;11;17;18;segment specification
GO:0060191;0,000681;0,047430413;131;199;206;regulation of lipase activity
GO:0030183;0,000885;0,061187;32;45;46;B cell differentiation
GO:0009309;0,000898;0,061187;100;174;185;amine biosynthetic process
GO:0031224;0,000975;0,063386173;2949;6166;7053;intrinsic to membrane
GO:0001595;0,000993;0,063386173;9;10;11;angiotensin receptor activity
GO:0004945;0,000993;0,063386173;9;10;11;angiotensin type II receptor activity
GO:0019956;0,001003;0,063386173;22;43;47;chemokine binding
GO:0008083;0,001057;0,065195611;90;196;205;growth factor activity
GO:0045321;0,001063;0,065195611;165;299;327;leukocyte activation
GO:0006972;0,001101;0,066175661;14;19;19;hyperosmotic response
GO:0042562;0,001118;0,066175661;48;74;77;hormone binding
GO:0050731;0,001177;0,068323288;74;126;132;positive regulation of peptidyl-tyrosine phosphorylation
GO:0060089;0,001212;0,068323288;841;1900;2240;molecular transducer activity
GO:0004871;0,001212;0,068323288;841;1900;2240;signal transducer activity
GO:0021546;0,001236;0,068834167;4;9;9;rhombomere development
GO:0045933;0,001286;0,070109113;18;27;28;positive regulation of muscle contraction
GO:0005886;0,001296;0,070109113;2115;4211;4830;plasma membrane
GO:0015301;0,001407;0,075327318;27;31;32;anion:anion antiporter activity
GO:0016021;0,001463;0,077007047;2883;6009;6873;integral to membrane
GO:0006414;0,001542;0,080455369;41;143;164;translational elongation
GO:0071855;0,001613;0,083247164;16;27;27;neuropeptide receptor binding
GO:0048536;0,001634;0,083247164;20;28;28;spleen development
GO:0035094;0,001673;0,083333314;27;38;49;response to nicotine
GO:0042312;0,001679;0,083333314;26;39;43;regulation of vasodilation
GO:0048016;0,001697;0,083333314;49;73;77;inositol phosphate-mediated signaling
GO:0019098;0,001771;0,086130423;15;21;23;reproductive behavior
GO:0060193;0,001824;0,087693581;108;165;171;positive regulation of lipase activity
GO:0006805;0,001861;0,087693581;103;181;190;xenobiotic metabolic process
GO:0031668;0,001875;0,087693581;87;164;184;cellular response to extracellular stimulus
GO:0046165;0,001909;0,08819452;64;119;128;alcohol biosynthetic process
GO:0051216;0,001937;0,088520711;41;63;66;cartilage development
GO:0003100;0,002093;0,094858104;6;6;6;regulation of systemic arterial blood pressure by endothelin
GO:0002027;0,002141;0,094874671;18;28;30;regulation of heart rate
GO:0006953;0,002146;0,094874671;37;65;67;acute-phase response
GO:2000543;0,002205;0,096242213;5;8;11;positive regulation of gastrulation
GO:0007275;0,002336;0,100903143;562;1104;1236;multicellular organismal development
GO:0031233;0,002407;0,100903143;21;29;31;intrinsic to external side of plasma membrane
GO:0005739;0,00241;0,100903143;776;1699;1851;mitochondrion
GO:0006575;0,002411;0,100903143;92;178;208;cellular modified amino acid metabolic process
GO:0050907;0,002512;0,103151012;13;54;56;detection of chemical stimulus involved in sensory perception
GO:0042415;0,002524;0,103151012;7;7;8;norepinephrine metabolic process
GO:0045987;0,002546;0,103151012;13;19;20;positive regulation of smooth muscle contraction
GO:0045684;0,002734;0,106186819;11;16;22;positive regulation of epidermis development
GO:0045838;0,002735;0,106186819;12;13;14;positive regulation of membrane potential
GO:0045639;0,002745;0,106186819;45;75;82;positive regulation of myeloid cell differentiation
GO:0030098;0,002777;0,106186819;72;118;126;lymphocyte differentiation
GO:0071702;0,002798;0,106186819;312;513;547;organic substance transport
GO:0032994;0,0028;0,106186819;28;49;61;protein-lipid complex
GO:0034358;0,0028;0,106186819;28;49;61;plasma lipoprotein particle
GO:0060065;0,002863;0,10794299;14;14;14;uterus development
GO:0002274;0,00291;0,10853475;47;74;80;myeloid leukocyte activation
GO:0045618;0,003015;0,111506582;9;10;10;positive regulation of keratinocyte differentiation
GO:0015347;0,003022;0,111506582;5;5;5;sodium-independent organic anion transmembrane transporter activity
GO:0010518;0,003107;0,112076098;104;156;162;positive regulation of phospholipase activity
GO:0072047;0,003135;0,112076098;3;3;3;proximal/distal pattern formation involved in nephron development
GO:0072086;0,003135;0,112076098;3;3;3;specification of loop of Henle identity
GO:0031362;0,003148;0,112076098;18;25;27;anchored to external side of plasma membrane
GO:0003084;0,003178;0,112142689;5;8;10;positive regulation of systemic arterial blood pressure
GO:0050730;0,003323;0,116269972;92;157;163;regulation of peptidyl-tyrosine phosphorylation
GO:0006102;0,003346;0,116269972;7;7;8;isocitrate metabolic process
GO:0050709;0,003366;0,116269972;19;37;45;negative regulation of protein secretion
GO:0016667;0,003527;0,119286708;39;63;66;oxidoreductase activity, acting on a sulfur group of donors
GO:0033057;0,00354;0,119286708;10;13;14;multicellular organismal reproductive behavior
GO:0030182;0,003594;0,119286708;93;179;196;neuron differentiation
GO:0046628;0,003611;0,119286708;9;10;11;positive regulation of insulin receptor signaling pathway
GO:0005501;0,003628;0,119286708;18;29;29;retinoid binding
GO:0009954;0,003629;0,119286708;14;21;27;proximal/distal pattern formation
GO:0044272;0,003648;0,119286708;52;73;74;sulfur compound biosynthetic process
GO:0060415;0,003756;0,120626466;33;50;52;muscle tissue morphogenesis
GO:0032696;0,003766;0,120626466;5;5;5;negative regulation of interleukin-13 production
GO:0032714;0,003766;0,120626466;5;5;5;negative regulation of interleukin-5 production
GO:0034364;0,003902;0,12400188;18;35;46;high-density lipoprotein particle
GO:0019957;0,003978;0,125787429;13;22;24;C-C chemokine binding
GO:0045616;0,004008;0,125787429;14;20;20;regulation of keratinocyte differentiation
GO:0002521;0,004126;0,129115208;102;171;182;leukocyte differentiation
GO:0042693;0,004224;0,13175495;4;6;6;muscle cell fate commitment
GO:0008652;0,004314;0,133727415;71;126;131;cellular amino acid biosynthetic process
GO:0010467;0,00434;0,133727415;219;518;601;gene expression
GO:0006369;0,004409;0,135064557;26;52;55;termination of RNA polymerase II transcription
GO:0043295;0,004571;0,139835088;12;14;14;glutathione binding
GO:0045606;0,004671;0,142617373;9;11;11;positive regulation of epidermal cell differentiation
GO:0004448;0,004763;0,145296488;6;6;7;isocitrate dehydrogenase activity
GO:0043178;0,0049;0,148770734;20;35;38;alcohol binding
GO:0043208;0,004955;0,149399837;6;6;7;glycosphingolipid binding
GO:0015291;0,005036;0,149981824;159;237;260;secondary active transmembrane transporter activity
GO:0032026;0,005149;0,149981824;12;12;13;response to magnesium ion
GO:0005743;0,005155;0,149981824;152;361;400;mitochondrial inner membrane
GO:0033131;0,005196;0,149981824;5;6;8;regulation of glucokinase activity
GO:0021569;0,005213;0,149981824;3;4;4;rhombomere 3 development
GO:0042117;0,005229;0,149981824;6;6;6;monocyte activation
GO:0031401;0,005241;0,149981824;235;448;487;positive regulation of protein modification process
GO:0010863;0,005433;0,155062467;99;145;151;positive regulation of phospholipase C activity
GO:0033235;0,005487;0,155445275;7;7;7;positive regulation of protein sumoylation
GO:0007204;0,005582;0,157628201;86;165;176;elevation of cytosolic calcium ion concentration
GO:0001775;0,005638;0,158404129;355;620;682;cell activation
GO:0046649;0,005691;0,158650723;128;234;257;lymphocyte activation
GO:0021604;0,006034;0,166679553;4;6;8;cranial nerve structural organization
GO:0072503;0,006104;0,166679553;137;261;276;cellular divalent inorganic cation homeostasis
GO:0016860;0,006164;0,166679553;28;48;51;intramolecular oxidoreductase activity
GO:0007154;0,006166;0,166679553;553;1080;1171;cell communication
GO:0034097;0,006182;0,166679553;203;427;575;response to cytokine stimulus
GO:0002467;0,006198;0,166679553;9;10;10;germinal center formation
GO:0006954;0,006209;0,166679553;159;359;406;inflammatory response
GO:0051342;0,006291;0,166679553;3;3;3;regulation of cyclic-nucleotide phosphodiesterase activity
GO:0051344;0,006291;0,166679553;3;3;3;negative regulation of cyclic-nucleotide phosphodiesterase activity
GO:0050891;0,00638;0,167702993;6;7;7;multicellular organismal water homeostasis
GO:0009611;0,006401;0,167702993;253;541;599;response to wounding
GO:0008301;0,006474;0,168768706;12;21;23;DNA bending activity
GO:0048037;0,006537;0,168782084;197;334;351;cofactor binding
GO:0022625;0,006565;0,168782084;20;59;63;cytosolic large ribosomal subunit
GO:0042732;0,006695;0,170573278;3;3;3;D-xylose metabolic process
GO:0070741;0,006759;0,170573278;11;16;21;response to interleukin-6
GO:0006353;0,006772;0,170573278;45;97;110;transcription termination, DNA-dependent
GO:0005452;0,006797;0,170573278;18;21;22;inorganic anion exchanger activity
GO:0051707;0,006887;0,170573278;159;410;459;response to other organism
GO:0072321;0,006899;0,170573278;5;8;9;chaperone-mediated protein transport
GO:0021612;0,006969;0,170573278;3;5;5;facial nerve structural organization
GO:0033860;0,006989;0,170573278;10;12;12;regulation of NAD(P)H oxidase activity
GO:0045787;0,007091;0,170573278;78;130;139;positive regulation of cell cycle
GO:0005102;0,007106;0,170573278;601;1333;1443;receptor binding
GO:0031705;0,007113;0,170573278;4;4;4;bombesin receptor binding
GO:0031708;0,007113;0,170573278;4;4;4;endothelin B receptor binding
GO:0051608;0,007144;0,170573278;14;14;14;histamine transport
GO:0008227;0,007156;0,170573278;32;55;59;G-protein coupled amine receptor activity
GO:0044283;0,007284;0,171879205;337;662;748;small molecule biosynthetic process
GO:0045091;0,007299;0,171879205;5;6;6;regulation of retroviral genome replication
GO:0019840;0,007414;0,173374035;19;31;31;isoprenoid binding
GO:0072507;0,007487;0,174301711;142;276;295;divalent inorganic cation homeostasis
GO:0033233;0,007665;0,174780084;7;8;8;regulation of protein sumoylation
GO:0043603;0,007678;0,174780084;20;27;29;cellular amide metabolic process
GO:0005231;0,007743;0,174780084;38;53;58;excitatory extracellular ligand-gated ion channel activity
GO:0033179;0,00775;0,174780084;6;7;7;proton-transporting V-type ATPase, V0 domain
GO:0001821;0,007839;0,174780084;13;13;13;histamine secretion
GO:0006875;0,007917;0,174780084;180;345;371;cellular metal ion homeostasis
GO:0006636;0,00793;0,174780084;37;67;70;unsaturated fatty acid biosynthetic process
GO:0051968;0,00798;0,174780084;12;13;14;positive regulation of synaptic transmission, glutamatergic
GO:0032501;0,007992;0,174780084;1699;3393;3751;multicellular organismal process
GO:0019841;0,008006;0,174780084;9;14;14;retinol binding
GO:0045655;0,008037;0,174780084;9;10;10;regulation of monocyte differentiation
GO:0046658;0,008068;0,174780084;27;43;45;anchored to plasma membrane
GO:0015837;0,008069;0,174780084;111;173;187;amine transport
GO:0019229;0,008101;0,174780084;41;62;66;regulation of vasoconstriction
GO:0007200;0,008151;0,174780084;43;65;68;activation of phospholipase C activity by G-protein coupled receptor protein signaling pathway coupled to IP3 second messenger
GO:0042396;0,008155;0,174780084;3;3;3;phosphagen biosynthetic process
GO:0010517;0,008159;0,174780084;107;164;170;regulation of phospholipase activity
GO:0009605;0,008302;0,177257974;649;1228;1329;response to external stimulus
GO:0045945;0,008391;0,178016354;6;7;9;positive regulation of transcription from RNA polymerase III promoter
GO:0033267;0,008478;0,17868986;88;127;142;axon part
GO:0006950;0,008563;0,178727668;1128;2486;2803;response to stress
GO:0007202;0,008575;0,178727668;93;139;145;activation of phospholipase C activity
GO:0006359;0,00859;0,178727668;12;18;21;regulation of transcription from RNA polymerase III promoter
GO:0055065;0,008625;0,178828883;186;362;392;metal ion homeostasis
GO:0007159;0,008821;0,182415268;26;39;50;leukocyte cell-cell adhesion
GO:0031427;0,008934;0,183355832;6;6;6;response to methotrexate
GO:0043584;0,008968;0,183355832;5;5;6;nose development
GO:0060585;0,009005;0,183355832;3;3;3;positive regulation of prostaglandin-endoperoxide synthase activity
GO:0060584;0,009005;0,183355832;3;3;3;regulation of prostaglandin-endoperoxide synthase activity
GO:0048935;0,009097;0,184241172;9;11;12;peripheral nervous system neuron development
GO:0043304;0,00918;0,184241172;14;19;19;regulation of mast cell degranulation
GO:0033006;0,00918;0,184241172;16;21;21;regulation of mast cell activation involved in immune response
GO:0002886;0,009262;0,184241172;18;26;26;regulation of myeloid leukocyte mediated immunity
GO:0032835;0,009281;0,184241172;12;12;12;glomerulus development
GO:0009991;0,009306;0,184241172;217;418;458;response to extracellular stimulus
GO:0023056;0,009325;0,184241172;397;764;866;positive regulation of signaling
GO:0031432;0,009458;0,185622729;10;14;14;titin binding
GO:0008033;0,009525;0,185622729;52;97;104;tRNA processing
GO:0008217;0,009572;0,185622729;69;140;151;regulation of blood pressure
GO:0032844;0,009594;0,185622729;126;245;267;regulation of homeostatic process
GO:0032908;0,009598;0,185622729;4;4;5;regulation of transforming growth factor beta1 production
GO:0042379;0,009727;0,185966505;18;65;70;chemokine receptor binding
GO:0007606;0,009762;0,185966505;38;101;105;sensory perception of chemical stimulus
GO:0045940;0,009844;0,185966505;30;43;49;positive regulation of steroid metabolic process
GO:0046394;0,00985;0,185966505;155;291;346;carboxylic acid biosynthetic process
GO:0016053;0,00985;0,185966505;155;291;346;organic acid biosynthetic process
GO:0032496;0,009898;0,185966505;116;243;258;response to lipopolysaccharide
GO:0060326;0,009932;0,185966505;59;118;120;cell chemotaxis
GO:0006287;0,009944;0,185966505;7;7;7;base-excision repair, gap-filling
GO:0005758;0,010088;0,187950529;26;56;58;mitochondrial intermembrane space
GO:0046456;0,010229;0,189942262;35;63;66;icosanoid biosynthetic process
GO:0042482;0,010345;0,189942262;6;7;7;positive regulation of odontogenesis
GO:0010647;0,010351;0,189942262;393;759;861;positive regulation of cell communication
GO:0010460;0,010368;0,189942262;8;12;12;positive regulation of heart rate
GO:0006874;0,010386;0,189942262;133;256;271;cellular calcium ion homeostasis
GO:0030219;0,010405;0,189942262;7;8;9;megakaryocyte differentiation
GO:0002237;0,010494;0,190528409;120;255;272;response to molecule of bacterial origin
GO:0016918;0,010664;0,193195953;9;14;14;retinal binding
GO:0009893;0,010717;0,193195953;934;1889;2111;positive regulation of metabolic process
GO:0031970;0,010807;0,193888549;29;61;63;organelle envelope lumen
GO:0001934;0,01098;0,1967245;146;263;287;positive regulation of protein phosphorylation
GO:0010562;0,011198;0,199785261;171;304;336;positive regulation of phosphorus metabolic process
GO:0045937;0,011198;0,199785261;171;304;336;positive regulation of phosphate metabolic process
GO:0031386;0,011241;0,199785261;2;2;3;protein tag
GO:0002526;0,011265;0,199785261;44;83;85;acute inflammatory response
GO:0003735;0,011383;0,201542992;58;219;243;structural constituent of ribosome
GO:0003854;0,011498;0,202485182;5;7;9;3-beta-hydroxy-delta5-steroid dehydrogenase activity
GO:0010604;0,011535;0,202485182;858;1728;1898;positive regulation of macromolecule metabolic process
GO:0043300;0,011543;0,202485182;17;25;25;regulation of leukocyte degranulation
GO:0008035;0,01167;0,204459597;13;18;18;high-density lipoprotein particle binding
GO:0072081;0,01176;0,205150131;3;4;4;specification of nephron tubule identity
GO:0045095;0,012039;0,20895026;16;91;93;keratin filament
GO:0071731;0,012047;0,20895026;7;10;10;response to nitric oxide
GO:0004252;0,012109;0,209185453;80;165;190;serine-type endopeptidase activity
GO:0016493;0,012182;0,209731419;12;21;22;C-C chemokine receptor activity
GO:0042373;0,012288;0,209815568;3;4;4;vitamin K metabolic process
GO:0055008;0,012331;0,209815568;28;44;46;cardiac muscle tissue morphogenesis
GO:0045898;0,012487;0,209815568;7;8;8;regulation of RNA polymerase II transcriptional preinitiation complex assembly
GO:0005232;0,012519;0,209815568;6;7;7;serotonin-activated cation-selective channel activity
GO:0071496;0,012583;0,209815568;110;223;248;cellular response to external stimulus
GO:0030595;0,012591;0,209815568;35;77;79;leukocyte chemotaxis
GO:0008284;0,012661;0,209815568;331;698;745;positive regulation of cell proliferation
GO:0031331;0,012662;0,209815568;65;106;117;positive regulation of cellular catabolic process
GO:0045869;0,012696;0,209815568;4;4;4;negative regulation of retroviral genome replication
GO:0005583;0,012753;0,209815568;11;12;12;fibrillar collagen
GO:0008330;0,012801;0,209815568;4;5;5;protein tyrosine/threonine phosphatase activity
GO:0015103;0,012871;0,209815568;40;57;58;inorganic anion transmembrane transporter activity
GO:0045909;0,012875;0,209815568;13;21;23;positive regulation of vasodilation
GO:0030003;0,012889;0,209815568;190;376;404;cellular cation homeostasis
GO:0016925;0,012968;0,209815568;18;21;21;protein sumoylation
GO:0070874;0,012974;0,209815568;9;11;11;negative regulation of glycogen metabolic process
GO:0070888;0,01306;0,210587053;9;20;20;E-box binding
GO:0030337;0,01324;0,212628068;3;3;3;DNA polymerase processivity factor activity
GO:0014707;0,013423;0,213937243;3;3;3;branchiomeric skeletal muscle development
GO:0006598;0,013436;0,213937243;4;4;4;polyamine catabolic process
GO:0051240;0,013756;0,218996163;241;488;563;positive regulation of multicellular organismal process
GO:0050962;0,013891;0,218996163;7;12;13;detection of light stimulus involved in sensory perception
GO:0050908;0,013891;0,218996163;7;12;13;detection of light stimulus involved in visual perception
GO:0030325;0,013938;0,218996163;22;37;40;adrenal gland development
GO:0031669;0,013994;0,218996163;73;135;150;cellular response to nutrient levels
GO:0042324;0,014007;0,218996163;1;1;1;hypocretin receptor binding
GO:0031771;0,014007;0,218996163;1;1;1;type 1 hypocretin receptor binding
GO:0031772;0,014007;0,218996163;1;1;1;type 2 hypocretin receptor binding
GO:0007166;0,014103;0,219729068;1116;2138;2433;cell surface receptor linked signaling pathway
GO:0033344;0,014145;0,219729068;16;28;34;cholesterol efflux
GO:0005159;0,014151;0,219729068;13;21;22;insulin-like growth factor receptor binding
GO:0016491;0,01432;0,22192074;422;855;929;oxidoreductase activity
GO:0042742;0,014327;0,22192074;50;155;180;defense response to bacterium
GO:0030826;0,014403;0,222381014;8;12;12;regulation of cGMP biosynthetic process
GO:0003002;0,014478;0,223278813;96;204;224;regionalization
GO:0055074;0,014549;0,223303639;137;270;289;calcium ion homeostasis
GO:0007519;0,014595;0,223303639;30;55;61;skeletal muscle tissue development
GO:0060056;0,01469;0,22441443;8;11;11;mammary gland involution
GO:0010033;0,014731;0,224471362;857;1766;1999;response to organic substance
GO:0016671;0,014887;0,225990386;13;14;14;oxidoreductase activity, acting on a sulfur group of donors, disulfide as acceptor
GO:0019218;0,014896;0,225990386;53;92;99;regulation of steroid metabolic process
GO:0042481;0,015;0,225990386;17;22;25;regulation of odontogenesis
GO:0030804;0,015041;0,225990386;21;42;44;positive regulation of cyclic nucleotide biosynthetic process
GO:0030810;0,015041;0,225990386;21;42;44;positive regulation of nucleotide biosynthetic process
GO:0042538;0,015049;0,225990386;3;5;5;hyperosmotic salinity response
GO:0055069;0,015099;0,226147668;6;7;8;zinc ion homeostasis
GO:0009888;0,015149;0,226147668;271;570;629;tissue development
GO:0045823;0,015421;0,229151699;12;20;20;positive regulation of heart contraction
GO:0010873;0,015523;0,229518236;9;16;16;positive regulation of cholesterol esterification
GO:0060059;0,015576;0,229649391;8;8;8;embryonic retina morphogenesis in camera-type eye
GO:0009896;0,015605;0,229649391;78;134;145;positive regulation of catabolic process
GO:0030282;0,015868;0,231922102;20;31;31;bone mineralization
GO:0002066;0,015997;0,231922102;5;5;6;columnar/cuboidal epithelial cell development
GO:0060576;0,016004;0,231922102;4;4;4;intestinal epithelial cell development
GO:0034224;0,016006;0,231922102;3;3;3;cellular response to zinc ion starvation
GO:0046689;0,016125;0,231922102;7;12;12;response to mercury ion
GO:0034361;0,01624;0,231922102;12;26;35;very-low-density lipoprotein particle
GO:0034385;0,01624;0,231922102;12;26;35;triglyceride-rich lipoprotein particle
GO:0007600;0,016287;0,231922102;237;485;517;sensory perception
GO:0031325;0,01629;0,231922102;887;1810;2023;positive regulation of cellular metabolic process
GO:0016653;0,016351;0,231922102;17;20;20;oxidoreductase activity, acting on NADH or NADPH, heme protein as acceptor
GO:0004128;0,016351;0,231922102;17;20;20;cytochrome-b5 reductase activity
GO:0009583;0,016412;0,231922102;22;43;47;detection of light stimulus
GO:0033257;0,016473;0,231922102;4;4;4;Bcl3/NF-kappaB2 complex
GO:0002266;0,016473;0,231922102;4;4;4;follicular dendritic cell activation
GO:0002268;0,016473;0,231922102;4;4;4;follicular dendritic cell differentiation
GO:0002017;0,016537;0,232488359;2;2;2;regulation of blood volume by renal aldosterone
GO:0034339;0,016672;0,233957151;68;95;104;regulation of transcription from RNA polymerase II promoter by nuclear hormone receptor
GO:0002040;0,016695;0,233957151;10;10;10;sprouting angiogenesis
GO:0070875;0,016785;0,233957151;20;30;31;positive regulation of glycogen metabolic process
GO:0006820;0,016799;0,233957151;115;179;220;anion transport
GO:0003081;0,016925;0,234728729;12;14;18;regulation of systemic arterial blood pressure by renin-angiotensin
GO:0071158;0,016941;0,234728729;43;94;104;positive regulation of cell cycle arrest
GO:0042116;0,01701;0,234754941;17;24;25;macrophage activation
GO:0050918;0,017065;0,235194124;14;27;28;positive chemotaxis
GO:0022627;0,017113;0,235476497;12;42;52;cytosolic small ribosomal subunit
GO:0051480;0,017208;0,236136705;96;185;196;cytosolic calcium ion homeostasis
GO:0009415;0,017262;0,236338813;9;11;11;response to water
GO:0001817;0,017385;0,237092509;177;404;480;regulation of cytokine production
GO:0019203;0,017434;0,237092509;8;10;11;carbohydrate phosphatase activity
GO:0050308;0,017434;0,237092509;8;10;11;sugar-phosphatase activity
GO:0000122;0,017469;0,237092509;258;485;541;negative regulation of transcription from RNA polymerase II promoter
GO:0035137;0,017513;0,237112254;29;44;48;hindlimb morphogenesis
GO:0005981;0,017586;0,237640136;9;15;15;regulation of glycogen catabolic process
GO:0016765;0,017638;0,237813339;35;69;73;transferase activity, transferring alkyl or aryl (other than methyl) groups
GO:0048584;0,017717;0,238126988;552;1118;1354;positive regulation of response to stimulus
GO:0045637;0,01776;0,238222881;74;153;168;regulation of myeloid cell differentiation
GO:0019395;0,017803;0,238787304;52;75;76;fatty acid oxidation
GO:0031854;0,017923;0,239989825;1;1;1;orexigenic neuropeptide QRFP receptor binding
GO:0031686;0,018232;0,243473305;4;4;4;A1 adenosine receptor binding
GO:0019054;0,018306;0,243573386;5;5;5;modulation by virus of host cellular process
GO:0016494;0,018375;0,243613121;8;12;13;C-X-C chemokine receptor activity
GO:0016781;0,018608;0,245264927;2;2;2;phosphotransferase activity, paired acceptors
GO:0004756;0,018608;0,245264927;2;2;2;selenide, water dikinase activity
GO:0048511;0,018684;0,245504313;116;216;230;rhythmic process
GO:0010872;0,01877;0,245504313;10;18;18;regulation of cholesterol esterification
GO:0006413;0,01879;0,245504313;22;42;55;translational initiation
GO:0048710;0,018887;0,245504313;13;23;23;regulation of astrocyte differentiation
GO:0030250;0,018937;0,245504313;6;8;8;guanylate cyclase activator activity
GO:0010853;0,018937;0,245504313;6;8;8;cyclase activator activity
GO:0006749;0,019053;0,245639675;27;56;61;glutathione metabolic process
GO:0042108;0,019073;0,245639675;30;67;85;positive regulation of cytokine biosynthetic process
GO:0051341;0,019089;0,245639675;56;89;102;regulation of oxidoreductase activity
GO:0001786;0,019203;0,246624977;18;22;23;phosphatidylserine binding
GO:0015026;0,019448;0,249594705;22;33;34;coreceptor activity
GO:0017055;0,019553;0,250187935;5;5;5;negative regulation of RNA polymerase II transcriptional preinitiation complex assembly
GO:0035634;0,019716;0,251972518;13;15;16;response to stilbenoid
GO:0007621;0,019885;0,252108621;6;7;8;negative regulation of female receptivity
GO:0046903;0,019928;0,252108621;290;544;582;secretion
GO:0009109;0,01993;0,252108621;26;36;37;coenzyme catabolic process
GO:0050727;0,019958;0,252108621;88;190;210;regulation of inflammatory response
GO:0060264;0,020016;0,252108621;5;5;5;regulation of respiratory burst involved in inflammatory response
GO:0007530;0,020046;0,252108621;12;19;23;sex determination
GO:0021537;0,020096;0,252108621;19;25;29;telencephalon development
GO:0051937;0,020118;0,252108621;13;15;16;catecholamine transport
GO:0005326;0,020163;0,252108621;25;30;34;neurotransmitter transporter activity
GO:0002407;0,020368;0,252976884;10;22;23;dendritic cell chemotaxis
GO:0051302;0,020551;0,252976884;53;96;107;regulation of cell division
GO:0006505;0,020559;0,252976884;16;30;32;GPI anchor metabolic process
GO:0090068;0,020614;0,252976884;91;186;203;positive regulation of cell cycle process
GO:0033238;0,020653;0,252976884;35;76;86;regulation of cellular amine metabolic process
GO:0014049;0,020653;0,252976884;3;4;5;positive regulation of glutamate secretion
GO:0032715;0,020653;0,252976884;11;19;26;negative regulation of interleukin-6 production
GO:0072341;0,02075;0,252976884;13;17;19;modified amino acid binding
GO:0045597;0,020761;0,252976884;299;554;591;positive regulation of cell differentiation
GO:0051785;0,020773;0,252976884;30;44;51;positive regulation of nuclear division
GO:0045840;0,020773;0,252976884;30;44;51;positive regulation of mitosis
GO:0045423;0,020883;0,252976884;6;6;6;regulation of granulocyte macrophage colony-stimulating factor biosynthetic process
GO:0019674;0,020931;0,252976884;20;28;29;NAD metabolic process
GO:0060068;0,020949;0,252976884;8;8;8;vagina development
GO:0007157;0,021057;0,252976884;17;28;31;heterophilic cell-cell adhesion
GO:0033700;0,021058;0,252976884;8;16;16;phospholipid efflux
GO:0008212;0,021168;0,252976884;5;6;8;mineralocorticoid metabolic process
GO:0006705;0,021168;0,252976884;5;6;8;mineralocorticoid biosynthetic process
GO:0060746;0,021303;0,252976884;4;6;6;parental behavior
GO:0042711;0,021303;0,252976884;4;6;6;maternal behavior
GO:0051048;0,021311;0,252976884;56;120;143;negative regulation of secretion
GO:0015711;0,02135;0,252976884;51;76;81;organic anion transport
GO:0004364;0,021402;0,252976884;19;36;38;glutathione transferase activity
GO:0007548;0,021663;0,252976884;17;28;36;sex differentiation
GO:0009897;0,021671;0,252976884;83;150;166;external side of plasma membrane
GO:0071316;0,021687;0,252976884;4;5;11;cellular response to nicotine
GO:0045739;0,021702;0,252976884;19;26;28;positive regulation of DNA repair
GO:0006704;0,021709;0,252976884;8;12;14;glucocorticoid biosynthetic process
GO:0016651;0,021717;0,252976884;59;110;122;oxidoreductase activity, acting on NADH or NADPH
GO:0035035;0,021742;0,252976884;12;16;20;histone acetyltransferase binding
GO:0071813;0,021762;0,252976884;32;47;47;lipoprotein particle binding
GO:0071814;0,021762;0,252976884;32;47;47;protein-lipid complex binding
GO:0043542;0,021818;0,253054315;27;48;49;endothelial cell migration
GO:0043235;0,021969;0,254437614;118;178;186;receptor complex
GO:0016647;0,021977;0,254437614;4;4;4;oxidoreductase activity, acting on the CH-NH group of donors, oxygen as acceptor
GO:0055010;0,022064;0,255057878;24;37;39;ventricular cardiac muscle tissue morphogenesis
GO:0046906;0,022457;0,258898796;87;160;171;tetrapyrrole binding
GO:0045717;0,022555;0,259252363;7;12;13;negative regulation of fatty acid biosynthetic process
GO:0005230;0,022705;0,260127561;58;80;90;extracellular ligand-gated ion channel activity
GO:0030799;0,022764;0,260134606;88;173;186;regulation of cyclic nucleotide metabolic process
GO:0007614;0,022963;0,261699961;8;13;14;short-term memory
GO:0034440;0,023084;0,26250617;52;76;77;lipid oxidation
GO:0005796;0,023216;0,26250617;20;30;33;Golgi lumen
GO:0007602;0,023251;0,26250617;19;36;39;phototransduction
GO:0005158;0,023288;0,26250617;28;40;42;insulin receptor binding
GO:0010225;0,023326;0,26250617;7;8;8;response to UV-C
GO:0015988;0,023354;0,26250617;24;40;41;energy coupled proton transport, against electrochemical gradient
GO:0015991;0,023354;0,26250617;24;40;41;ATP hydrolysis coupled proton transport
GO:0005840;0,023416;0,262599615;64;222;251;ribosome
GO:0048640;0,023518;0,262864752;24;32;32;negative regulation of developmental growth
GO:0009967;0,023559;0,262864752;367;722;822;positive regulation of signal transduction
GO:0016125;0,023727;0,264297626;69;127;136;sterol metabolic process
GO:0046626;0,023837;0,264297626;21;32;33;regulation of insulin receptor signaling pathway
GO:0015722;0,023858;0,264297626;3;3;3;canalicular bile acid transport
GO:0030104;0,023931;0,264297626;13;16;16;water homeostasis
GO:0042327;0,024042;0,264297626;160;289;318;positive regulation of phosphorylation
GO:0033038;0,024048;0,264297626;1;1;2;bitter taste receptor activity
GO:0051047;0,02407;0,264297626;110;226;250;positive regulation of secretion
GO:0055038;0,02416;0,264297626;21;30;36;recycling endosome membrane
GO:0016670;0,024177;0,264297626;7;9;9;oxidoreductase activity, acting on a sulfur group of donors, oxygen as acceptor
GO:0070271;0,024194;0,264297626;12;20;22;protein complex biogenesis
GO:0042555;0,024341;0,265734244;6;7;8;MCM complex
GO:0051187;0,024501;0,265734244;32;47;48;cofactor catabolic process
GO:0071774;0,024519;0,265734244;14;16;16;response to fibroblast growth factor stimulus
GO:0044344;0,024519;0,265734244;14;16;16;cellular response to fibroblast growth factor stimulus
GO:0050662;0,024525;0,265734244;138;236;249;coenzyme binding
GO:0006506;0,024564;0,265734244;15;29;31;GPI anchor biosynthetic process
GO:0005372;0,024656;0,266303771;8;13;13;water transmembrane transporter activity
GO:0030249;0,024854;0,267329481;6;9;9;guanylate cyclase regulator activity
GO:0010851;0,024854;0,267329481;7;10;10;cyclase regulator activity
GO:0006601;0,024858;0,267329481;2;2;2;creatine biosynthetic process
GO:0043410;0,02495;0,267774787;95;175;192;positive regulation of MAPKKK cascade
GO:0042104;0,025231;0,269621626;15;24;25;positive regulation of activated T cell proliferation
GO:0009414;0,025234;0,269621626;5;6;6;response to water deprivation
GO:0019955;0,025249;0,269621626;89;161;179;cytokine binding
GO:0001773;0,025312;0,269621626;9;13;16;myeloid dendritic cell activation
GO:0006266;0,025367;0,269621626;12;18;18;DNA ligation
GO:0034551;0,02552;0,269621626;8;8;9;mitochondrial respiratory chain complex III assembly
GO:0097033;0,02552;0,269621626;8;8;9;mitochondrial respiratory chain complex III biogenesis
GO:0017062;0,02552;0,269621626;8;8;9;respiratory chain complex III assembly
GO:0055085;0,025643;0,270496531;528;877;957;transmembrane transport
GO:0016531;0,025705;0,270496531;4;4;5;copper chaperone activity
GO:0007198;0,025779;0,270496531;1;1;1;inhibition of adenylate cyclase activity by serotonin receptor signaling pathway
GO:0046778;0,025832;0,270496531;2;2;2;modification by virus of host mRNA processing
GO:0030421;0,025834;0,270496531;2;5;6;defecation
GO:0021681;0,025834;0,270496531;2;5;6;cerebellar granular layer development
GO:0017077;0,026026;0,271710916;2;2;2;oxidative phosphorylation uncoupler activity
GO:0015701;0,026032;0,271710916;18;21;22;bicarbonate transport
GO:0003018;0,026255;0,271710916;43;76;79;vascular process in circulatory system
GO:0055114;0,02626;0,271710916;274;556;643;oxidation-reduction process
GO:0015698;0,026277;0,271710916;80;119;156;inorganic anion transport
GO:0090197;0,026333;0,271710916;8;8;8;positive regulation of chemokine secretion
GO:0034766;0,026369;0,271710916;4;4;4;negative regulation of ion transmembrane transport
GO:0002385;0,02654;0,271710916;3;3;4;mucosal immune response
GO:0002227;0,02654;0,271710916;3;3;4;innate immune response in mucosa
GO:0046209;0,026561;0,271710916;33;45;64;nitric oxide metabolic process
GO:0070670;0,026583;0,271710916;14;16;21;response to interleukin-4
GO:0020037;0,026634;0,271710916;82;153;164;heme binding
GO:0001608;0,026635;0,271710916;15;29;36;nucleotide receptor activity, G-protein coupled
GO:0045028;0,026635;0,271710916;15;29;36;purinergic nucleotide receptor activity, G-protein coupled
GO:0002577;0,026752;0,27191187;5;8;8;regulation of antigen processing and presentation
GO:0002604;0,026752;0,27191187;5;8;8;regulation of dendritic cell antigen processing and presentation
GO:0034375;0,026805;0,27191187;11;20;26;high-density lipoprotein particle remodeling
GO:0070546;0,026884;0,27191187;5;5;5;L-phenylalanine aminotransferase activity
GO:0051094;0,026897;0,27191187;385;731;781;positive regulation of developmental process
GO:0045604;0,026927;0,272213279;14;25;25;regulation of epidermal cell differentiation
GO:0000930;0,026981;0,272266943;7;10;12;gamma-tubulin complex
GO:0048038;0,027328;0,275387831;10;16;17;quinone binding
GO:0060263;0,027378;0,275387831;8;11;11;regulation of respiratory burst
GO:0051024;0,027432;0,275387831;5;8;8;positive regulation of immunoglobulin secretion
GO:0008203;0,027601;0,275702794;65;119;127;cholesterol metabolic process
GO:0006882;0,027724;0,275702794;5;6;7;cellular zinc ion homeostasis
GO:0071705;0,027904;0,275702794;123;214;233;nitrogen compound transport
GO:0005509;0,027932;0,275702794;466;798;870;calcium ion binding
GO:0045116;0,027987;0,275702794;5;7;7;protein neddylation
GO:0004716;0,028009;0,275702794;13;14;14;receptor signaling protein tyrosine kinase activity
GO:0030808;0,028066;0,275702794;82;163;176;regulation of nucleotide biosynthetic process
GO:0030802;0,028066;0,275702794;82;163;176;regulation of cyclic nucleotide biosynthetic process
GO:0050693;0,028073;0,275702794;5;5;9;LBD domain binding
GO:0021984;0,028091;0,275702794;6;8;8;adenohypophysis development
GO:0051781;0,028118;0,275702794;44;77;80;positive regulation of cell division
GO:0010972;0,028158;0,275702794;10;13;13;negative regulation of G2/M transition of mitotic cell cycle
GO:0042221;0,028161;0,275702794;1414;2881;3208;response to chemical stimulus
GO:0033108;0,028234;0,275702794;12;21;23;mitochondrial respiratory chain complex assembly
GO:0000293;0,02826;0,275702794;10;10;10;ferric-chelate reductase activity
GO:2000053;0,028262;0,275702794;4;4;4;regulation of Wnt receptor signaling pathway involved in dorsal/ventral axis specification
GO:0043094;0,028278;0,275702794;22;36;38;cellular metabolic compound salvage
GO:0016406;0,028376;0,276017516;10;11;11;carnitine O-acyltransferase activity
GO:0042487;0,028614;0,277090986;8;8;9;regulation of odontogenesis of dentine-containing tooth
GO:0006733;0,028719;0,277090986;41;68;74;oxidoreduction coenzyme metabolic process
GO:0005328;0,028779;0,277090986;23;26;29;neurotransmitter:sodium symporter activity
GO:0007088;0,028797;0,277090986;67;121;131;regulation of mitosis
GO:0051783;0,028797;0,277090986;67;121;131;regulation of nuclear division
GO:0050911;0,028804;0,277090986;5;34;35;detection of chemical stimulus involved in sensory perception of smell
GO:0071345;0,028849;0,277090986;131;297;423;cellular response to cytokine stimulus
GO:0022616;0,028859;0,277090986;22;37;39;DNA strand elongation
GO:0004849;0,029055;0,278389401;4;4;4;uridine kinase activity
GO:0022900;0,029244;0,279729787;66;167;191;electron transport chain
GO:0002437;0,029315;0,279816278;6;11;17;inflammatory response to antigenic stimulus
GO:2000054;0,029336;0,279816278;3;3;3;negative regulation of Wnt receptor signaling pathway involved in dorsal/ventral axis specification
GO:0035710;0,029382;0,279841048;11;15;16;CD4-positive, alpha-beta T cell activation
GO:0005497;0,029536;0,280368243;4;5;6;androgen binding
GO:0006419;0,029621;0,280368243;3;3;3;alanyl-tRNA aminoacylation
GO:0004813;0,029621;0,280368243;3;3;3;alanine-tRNA ligase activity
GO:0007035;0,029624;0,280368243;6;6;6;vacuolar acidification
GO:0046691;0,029633;0,280368243;2;2;2;intracellular canaliculus
GO:0033798;0,02966;0,280368243;1;1;1;thyroxine 5-deiodinase activity
GO:0017004;0,029852;0,281095316;9;10;11;cytochrome complex assembly
GO:0035282;0,029889;0,281095316;24;45;48;segmentation
GO:0035405;0,029893;0,281095316;5;5;5;histone-threonine phosphorylation
GO:0035184;0,029893;0,281095316;5;5;5;histone threonine kinase activity
GO:0051775;0,030043;0,281095316;5;7;7;response to redox state
GO:0031895;0,030078;0,281095316;1;1;1;V1B vasopressin receptor binding
GO:0061004;0,030198;0,281095316;3;6;6;pattern specification involved in kidney development
GO:0072048;0,030198;0,281095316;3;6;6;renal system pattern specification
GO:0060267;0,030222;0,281095316;6;6;6;positive regulation of respiratory burst
GO:0004526;0,03023;0,281095316;9;15;17;ribonuclease P activity
GO:0046885;0,030309;0,281095316;21;23;24;regulation of hormone biosynthetic process
GO:0031711;0,030334;0,281095316;8;8;8;bradykinin receptor binding
GO:0090009;0,03048;0,281922626;4;8;9;primitive streak formation
GO:0034976;0,030552;0,281968815;31;50;52;response to endoplasmic reticulum stress
GO:0000076;0,030743;0,28409588;8;11;11;DNA replication checkpoint
GO:0007266;0,031112;0,287176355;29;53;56;Rho protein signal transduction
GO:0016415;0,031299;0,287176355;2;2;2;octanoyltransferase activity
GO:0045981;0,031336;0,287176355;26;50;52;positive regulation of nucleotide metabolic process
GO:0010257;0,031369;0,287176355;11;18;19;NADH dehydrogenase complex assembly
GO:0097031;0,031369;0,287176355;11;18;19;mitochondrial respiratory chain complex I biogenesis
GO:0032981;0,031369;0,287176355;11;18;19;mitochondrial respiratory chain complex I assembly
GO:0090218;0,031411;0,287176355;15;20;20;positive regulation of lipid kinase activity
GO:0016863;0,031565;0,28739629;10;18;19;intramolecular oxidoreductase activity, transposing C=C bonds
GO:0050877;0,03164;0,28739629;356;702;751;neurological system process
GO:0045414;0,031692;0,28739629;4;8;12;regulation of interleukin-8 biosynthetic process
GO:2000142;0,031733;0,28739629;8;13;15;regulation of transcription initiation, DNA-dependent
GO:0060260;0,031733;0,28739629;8;13;15;regulation of transcription initiation from RNA polymerase II promoter
GO:0050793;0,031787;0,287750059;752;1457;1568;regulation of developmental process
GO:0045074;0,031864;0,288097712;4;4;4;regulation of interleukin-10 biosynthetic process
GO:0051046;0,031879;0,288097712;227;442;484;regulation of secretion
GO:0030801;0,031909;0,288137691;21;45;47;positive regulation of cyclic nucleotide metabolic process
GO:0050038;0,03199;0,288137691;1;1;1;L-xylulose reductase (NADP+) activity
GO:0003707;0,031994;0,288137691;59;84;92;steroid hormone receptor activity
GO:0045924;0,032184;0,288591991;6;9;10;regulation of female receptivity
GO:0060180;0,032184;0,288591991;6;9;10;female mating behavior
GO:0008274;0,032314;0,289036601;6;8;9;gamma-tubulin ring complex
GO:0000931;0,032314;0,289036601;6;8;9;gamma-tubulin large complex
GO:0060268;0,032389;0,289036601;4;4;4;negative regulation of respiratory burst
GO:0060266;0,032389;0,289036601;4;4;4;negative regulation of respiratory burst involved in inflammatory response
GO:0019958;0,032432;0,289036601;8;13;14;C-X-C chemokine binding
GO:0031966;0,032562;0,2899214;245;567;627;mitochondrial membrane
GO:0055082;0,032927;0,292403068;276;542;581;cellular chemical homeostasis
GO:0030952;0,033031;0,292403068;4;4;4;establishment or maintenance of cytoskeleton polarity
GO:0004549;0,033056;0,292403068;11;20;22;tRNA-specific ribonuclease activity
GO:0002700;0,033057;0,292403068;28;63;80;regulation of production of molecular mediator of immune response
GO:0019673;0,033288;0,29348268;8;12;12;GDP-mannose metabolic process
GO:0050953;0,033365;0,29348268;111;208;228;sensory perception of light stimulus
GO:0001085;0,033437;0,29348268;23;30;33;RNA polymerase II transcription factor binding
GO:0042044;0,033457;0,29348268;27;44;47;fluid transport
GO:0004889;0,033461;0,29348268;10;16;16;nicotinic acetylcholine-activated cation-selective channel activity
GO:0034617;0,033574;0,29348268;4;4;5;tetrahydrobiopterin binding
GO:0021549;0,033597;0,29348268;16;22;27;cerebellum development
GO:0055080;0,033613;0,29348268;212;432;466;cation homeostasis
GO:0032570;0,033651;0,29348268;15;31;31;response to progesterone stimulus
GO:0050771;0,033692;0,29348268;31;41;42;negative regulation of axonogenesis
GO:0048541;0,033861;0,29348268;7;10;10;Peyer's patch development
GO:0060406;0,033912;0,29348268;5;7;7;positive regulation of penile erection
GO:0044452;0,033997;0,29348268;22;40;41;nucleolar part
GO:0001917;0,034015;0,29348268;11;18;18;photoreceptor inner segment
GO:0009952;0,034104;0,29348268;62;131;143;anterior/posterior pattern specification
GO:0019932;0,034176;0,29348268;204;396;423;second-messenger-mediated signaling
GO:0006939;0,034199;0,29348268;24;38;39;smooth muscle contraction
GO:0017157;0,034279;0,29348268;53;81;90;regulation of exocytosis
GO:0043586;0,034387;0,29348268;8;9;9;tongue development
GO:0060259;0,034425;0,29348268;7;12;12;regulation of feeding behavior
GO:0042421;0,03447;0,29348268;3;3;4;norepinephrine biosynthetic process
GO:2000209;0,034599;0,29348268;3;3;3;regulation of anoikis
GO:0045862;0,03465;0,29348268;44;72;84;positive regulation of proteolysis
GO:0051101;0,035191;0,29348268;39;77;79;regulation of DNA binding
GO:0050909;0,035191;0,29348268;18;38;40;sensory perception of taste
GO:0031667;0,035206;0,29348268;203;390;425;response to nutrient levels
GO:0033256;0,035241;0,29348268;4;6;6;I-kappaB/NF-kappaB complex
GO:0003008;0,035374;0,29348268;536;1091;1174;system process
GO:0035802;0,035374;0,29348268;2;2;2;adrenal cortex formation
GO:0019079;0,035388;0,29348268;12;19;21;viral genome replication
GO:0004512;0,035407;0,29348268;1;1;1;inositol-3-phosphate synthase activity
GO:0016872;0,035407;0,29348268;1;1;1;intramolecular lyase activity
GO:0006021;0,035407;0,29348268;1;1;1;inositol biosynthetic process
GO:0010744;0,035419;0,29348268;21;28;29;positive regulation of macrophage derived foam cell differentiation
GO:0006013;0,035499;0,29348268;11;18;20;mannose metabolic process
GO:0005852;0,035574;0,29348268;11;18;19;eukaryotic translation initiation factor 3 complex
GO:0001887;0,035594;0,29348268;1;1;1;selenium compound metabolic process
GO:0016259;0,035594;0,29348268;1;1;1;selenocysteine metabolic process
GO:0016260;0,035594;0,29348268;1;1;1;selenocysteine biosynthetic process
GO:0045819;0,035604;0,29348268;5;6;6;positive regulation of glycogen catabolic process
GO:0071216;0,035616;0,29348268;51;103;109;cellular response to biotic stimulus
GO:2000970;0,035643;0,29348268;2;2;3;regulation of detection of glucose
GO:2000971;0,035643;0,29348268;2;2;3;negative regulation of detection of glucose
GO:2000976;0,035643;0,29348268;2;2;3;regulation of transcription from RNA polymerase II promoter involved in detection of glucose
GO:0000433;0,035643;0,29348268;2;2;3;negative regulation of transcription from RNA polymerase II promoter by glucose
GO:0000437;0,035643;0,29348268;2;2;3;carbon catabolite repression of transcription from RNA polymerase II promoter
GO:0005198;0,035664;0,29348268;313;748;818;structural molecule activity
GO:0015108;0,035709;0,29348268;13;17;18;chloride transmembrane transporter activity
GO:0006103;0,035769;0,29348268;17;23;24;2-oxoglutarate metabolic process
GO:0004476;0,035771;0,29348268;2;2;4;mannose-6-phosphate isomerase activity
GO:0021924;0,035801;0,29348268;1;1;1;cell proliferation in external granule layer
GO:0021930;0,035801;0,29348268;1;1;1;cerebellar granule cell precursor proliferation
GO:0021534;0,035801;0,29348268;1;1;1;cell proliferation in hindbrain
GO:0048483;0,035801;0,29348268;1;1;1;autonomic nervous system development
GO:0070739;0,035858;0,29348268;2;2;2;protein-glutamic acid ligase activity
GO:0044271;0,035899;0,29348268;247;495;553;cellular nitrogen compound biosynthetic process
GO:0015370;0,035981;0,29348268;44;62;69;solute:sodium symporter activity
GO:0000097;0,036025;0,29348268;21;27;27;sulfur amino acid biosynthetic process
GO:0050906;0,036068;0,29348268;26;84;88;detection of stimulus involved in sensory perception
GO:0042517;0,036088;0,29348268;17;29;29;positive regulation of tyrosine phosphorylation of Stat3 protein
GO:0060080;0,036171;0,293944073;5;7;8;regulation of inhibitory postsynaptic membrane potential
GO:0032452;0,036396;0,295426812;12;14;17;histone demethylase activity
GO:0032649;0,03644;0,295426812;25;59;76;regulation of interferon-gamma production
GO:0007210;0,036462;0,295426812;9;14;17;serotonin receptor signaling pathway
GO:0004993;0,036462;0,295426812;9;14;17;serotonin receptor activity
GO:0045818;0,0365;0,295490311;4;4;4;negative regulation of glycogen catabolic process
GO:0003697;0,036536;0,295490311;41;79;85;single-stranded DNA binding
GO:2000020;0,036571;0,295491837;4;5;6;positive regulation of male gonad development
GO:0022415;0,036747;0,296466667;69;213;275;viral reproductive process
GO:0032792;0,037001;0,298300043;2;2;4;negative regulation of CREB transcription factor activity
GO:0035150;0,03707;0,298686204;31;59;60;regulation of tube size
GO:0050901;0,037355;0,299943682;7;10;17;leukocyte tethering or rolling
GO:0034470;0,037378;0,299943682;105;233;252;ncRNA processing
GO:0004090;0,037583;0,301519086;4;5;5;carbonyl reductase (NADPH) activity
GO:0072528;0,03759;0,301519086;29;53;59;pyrimidine-containing compound biosynthetic process
GO:0042375;0,037652;0,301728138;10;16;16;quinone cofactor metabolic process
GO:0002074;0,037731;0,301961312;2;2;2;extraocular skeletal muscle development
GO:0048670;0,037739;0,301961312;7;8;8;regulation of collateral sprouting
GO:0005185;0,037892;0,30322783;1;2;2;neurohypophyseal hormone activity
GO:0042113;0,037987;0,303601335;53;91;97;B cell activation
GO:0010575;0,038035;0,303601335;11;14;15;positive regulation vascular endothelial growth factor production
GO:0010988;0,038042;0,303601335;5;7;7;regulation of low-density lipoprotein particle clearance
GO:0035264;0,038365;0,303765769;32;48;53;multicellular organism growth
GO:0000313;0,038384;0,303765769;11;28;28;organellar ribosome
GO:0005761;0,038384;0,303765769;11;28;28;mitochondrial ribosome
GO:0009713;0,038549;0,303765769;15;18;19;catechol biosynthetic process
GO:0034312;0,038549;0,303765769;15;18;19;diol biosynthetic process
GO:0042423;0,038549;0,303765769;15;18;19;catecholamine biosynthetic process
GO:0050432;0,038558;0,303765769;5;5;5;catecholamine secretion
GO:0006914;0,03858;0,303765769;47;74;79;autophagy
GO:0003840;0,039261;0,308324507;8;14;16;gamma-glutamyltransferase activity
GO:0015934;0,039347;0,308414684;28;100;105;large ribosomal subunit
GO:0045646;0,039449;0,308745299;24;41;42;regulation of erythrocyte differentiation
GO:0016075;0,039654;0,310457308;6;7;7;rRNA catabolic process
GO:0033270;0,039714;0,310852552;3;3;3;paranode region of axon
GO:0048477;0,039747;0,310852552;17;23;25;oogenesis
GO:0004449;0,039969;0,312800435;2;2;3;isocitrate dehydrogenase (NAD+) activity
GO:0031526;0,040094;0,312800435;29;45;47;brush border membrane
GO:0008211;0,040207;0,312800435;9;19;21;glucocorticoid metabolic process
GO:0007187;0,040214;0,312800435;79;158;166;G-protein signaling, coupled to cyclic nucleotide second messenger
GO:0003057;0,040267;0,312824126;3;5;5;regulation of the force of heart contraction by chemical signal
GO:0044429;0,040337;0,312824126;392;899;986;mitochondrial part
GO:0031428;0,04055;0,313825187;5;6;6;box C/D snoRNP complex
GO:0043550;0,040621;0,31394792;20;26;26;regulation of lipid kinase activity
GO:0007588;0,040656;0,31394792;34;54;62;excretion
GO:0009267;0,040768;0,313970638;29;50;57;cellular response to starvation
GO:0043367;0,04077;0,313970638;10;13;14;CD4-positive, alpha-beta T cell differentiation
GO:0045202;0,040868;0,31402573;270;388;428;synapse
GO:0006412;0,041086;0,315433988;101;334;372;translation
GO:2000210;0,0412;0,316046611;2;2;2;positive regulation of anoikis
GO:0051771;0,041557;0,316908254;2;3;3;negative regulation of nitric-oxide synthase biosynthetic process
GO:0009855;0,041569;0,316908254;33;47;49;determination of bilateral symmetry
GO:0044085;0,041586;0,316908254;33;84;91;cellular component biogenesis
GO:0046356;0,041734;0,316908254;21;30;31;acetyl-CoA catabolic process
GO:0034367;0,041753;0,316908254;19;37;43;macromolecular complex remodeling
GO:0034368;0,041753;0,316908254;19;37;43;protein-lipid complex remodeling
GO:0034369;0,041753;0,316908254;19;37;43;plasma lipoprotein particle remodeling
GO:0080130;0,041871;0,316908254;3;3;3;L-phenylalanine:2-oxoglutarate aminotransferase activity
GO:0042698;0,041884;0,316908254;8;13;13;ovulation cycle
GO:0008113;0,041953;0,316908254;10;11;11;peptide-methionine-(S)-S-oxide reductase activity
GO:0003416;0,041954;0,316908254;3;3;3;endochondral bone growth
GO:0007368;0,042225;0,31738318;32;46;48;determination of left/right symmetry
GO:0006692;0,042348;0,31738318;23;40;40;prostanoid metabolic process
GO:0008509;0,042353;0,31738318;115;180;222;anion transmembrane transporter activity
GO:0070876;0,042682;0,31738318;5;7;8;SOSS complex
GO:0004673;0,042712;0,31738318;15;20;22;protein histidine kinase activity
GO:0033132;0,042727;0,31738318;2;3;4;negative regulation of glucokinase activity
GO:0014831;0,042778;0,31738318;2;3;3;gastro-intestinal system smooth muscle contraction
GO:0014827;0,042778;0,31738318;2;3;3;intestine smooth muscle contraction
GO:0045211;0,0428;0,31738318;127;181;204;postsynaptic membrane
GO:0072527;0,042811;0,31738318;45;87;93;pyrimidine-containing compound metabolic process
GO:0070873;0,042817;0,31738318;27;44;45;regulation of glycogen metabolic process
GO:0032881;0,042817;0,31738318;27;44;45;regulation of polysaccharide metabolic process
GO:0006940;0,042823;0,31738318;30;49;50;regulation of smooth muscle contraction
GO:0016634;0,042858;0,31738318;9;12;12;oxidoreductase activity, acting on the CH-CH group of donors, oxygen as acceptor
GO:0030902;0,042959;0,31738318;12;18;18;hindbrain development
GO:0015464;0,042974;0,31738318;16;22;22;acetylcholine receptor activity
GO:0051343;0,042987;0,31738318;2;2;2;positive regulation of cyclic-nucleotide phosphodiesterase activity
GO:0000035;0,042987;0,31738318;2;2;2;acyl binding
GO:0033819;0,043103;0,317717217;1;1;1;lipoyl(octanoyl) transferase activity
GO:0045014;0,04326;0,317800542;2;3;4;negative regulation of transcription by glucose
GO:0045013;0,04326;0,317800542;2;3;4;carbon catabolite repression of transcription
GO:0042703;0,043264;0,317800542;1;1;1;menstruation
GO:0006670;0,043343;0,317800542;10;13;14;sphingosine metabolic process
GO:0071830;0,043397;0,317800542;6;9;9;triglyceride-rich lipoprotein particle clearance
GO:0034382;0,043397;0,317800542;6;9;9;chylomicron remnant clearance
GO:0045595;0,043418;0,317800542;551;1066;1141;regulation of cell differentiation
GO:0031985;0,043468;0,317830822;11;15;15;Golgi cisterna
GO:0030017;0,043606;0,318228873;38;59;63;sarcomere
GO:0032653;0,043626;0,318228873;12;23;27;regulation of interleukin-10 production
GO:0004540;0,043812;0,31987254;38;88;94;ribonuclease activity
GO:0009615;0,044129;0,320938959;101;244;276;response to virus
GO:0050900;0,044135;0,320938959;115;221;232;leukocyte migration
GO:2000027;0,044238;0,321392662;81;135;148;regulation of organ morphogenesis
GO:0045834;0,044278;0,321392662;68;121;130;positive regulation of lipid metabolic process
GO:0050896;0,044335;0,321392662;3293;7060;8030;response to stimulus
GO:0042401;0,044403;0,321392662;30;47;53;cellular biogenic amine biosynthetic process
GO:0043551;0,044739;0,323746318;16;21;21;regulation of phosphatidylinositol 3-kinase activity
GO:0000281;0,044846;0,323899822;5;6;14;cytokinesis after mitosis
GO:0009650;0,04512;0,323899822;6;9;9;UV protection
GO:0046887;0,045134;0,323899822;35;73;80;positive regulation of hormone secretion
GO:0042942;0,045149;0,323899822;2;2;2;D-serine transport
GO:0034650;0,045257;0,323899822;3;3;3;cortisol metabolic process
GO:0034651;0,045257;0,323899822;3;3;3;cortisol biosynthetic process
GO:0032341;0,045257;0,323899822;3;3;3;aldosterone metabolic process
GO:0032342;0,045257;0,323899822;3;3;3;aldosterone biosynthetic process
GO:0035864;0,045257;0,323899822;3;3;3;response to potassium ion
GO:0035865;0,045257;0,323899822;3;3;3;cellular response to potassium ion
GO:0051023;0,045382;0,324551904;5;10;17;regulation of immunoglobulin secretion
GO:0010984;0,045476;0,324551904;7;13;13;regulation of lipoprotein particle clearance
GO:0060228;0,045503;0,324551904;2;8;8;phosphatidylcholine-sterol O-acyltransferase activator activity
GO:0051897;0,045533;0,324551904;28;55;62;positive regulation of protein kinase B signaling cascade
GO:0007601;0,045639;0,324551904;104;200;220;visual perception
GO:0046134;0,045669;0,324551904;14;24;25;pyrimidine nucleoside biosynthetic process
GO:0014805;0,045735;0,324551904;3;4;4;smooth muscle adaptation
GO:0010858;0,045737;0,324551904;4;5;5;calcium-dependent protein kinase regulator activity
GO:0051239;0,045909;0,325532604;923;1876;2054;regulation of multicellular organismal process
GO:0045683;0,045916;0,325532604;4;5;5;negative regulation of epidermis development
GO:0071280;0,046053;0,325616051;2;2;2;cellular response to copper ion
GO:0048518;0,046085;0,325616051;1825;3727;4197;positive regulation of biological process
GO:0030916;0,046252;0,325616051;6;8;8;otic vesicle formation
GO:0016504;0,046343;0,325616051;26;38;38;peptidase activator activity
GO:0045426;0,046413;0,325616051;8;11;11;quinone cofactor biosynthetic process
GO:0042110;0,046432;0,325616051;80;144;159;T cell activation
GO:0019377;0,046468;0,325616051;10;15;17;glycolipid catabolic process
GO:0043028;0,046697;0,325616051;29;45;51;caspase regulator activity
GO:0042723;0,046762;0,325616051;5;6;7;thiamine-containing compound metabolic process
GO:0007512;0,046793;0,325616051;10;14;16;adult heart development
GO:0016020;0,046812;0,325616051;4251;8663;9745;membrane
GO:0006833;0,046848;0,325616051;26;41;44;water transport
GO:0045682;0,046998;0,325616051;18;36;42;regulation of epidermis development
GO:0048280;0,047027;0,325616051;5;5;5;vesicle fusion with Golgi apparatus
GO:0018169;0,047181;0,325616051;1;1;1;ribosomal S6-glutamic acid ligase activity
GO:0050880;0,047246;0,325616051;30;58;59;regulation of blood vessel size
GO:0006635;0,047334;0,325616051;31;47;48;fatty acid beta-oxidation
GO:0046427;0,047384;0,325616051;25;51;52;positive regulation of JAK-STAT cascade
GO:0080084;0,047389;0,325616051;3;3;3;5S rDNA binding
GO:0001016;0,047389;0,325616051;3;3;3;RNA polymerase III regulatory region DNA binding
GO:0001032;0,047389;0,325616051;3;3;3;RNA polymerase III type 3 promoter DNA binding
GO:0001030;0,047389;0,325616051;3;3;3;RNA polymerase III type 1 promoter DNA binding
GO:0001031;0,047389;0,325616051;3;3;3;RNA polymerase III type 2 promoter DNA binding
GO:0000182;0,047389;0,325616051;3;3;4;rDNA binding
GO:0060380;0,04741;0,325616051;1;1;1;regulation of single-stranded telomeric DNA binding
GO:0060381;0,04741;0,325616051;1;1;1;positive regulation of single-stranded telomeric DNA binding
GO:0002903;0,047522;0,325889802;5;7;9;negative regulation of B cell apoptosis
GO:0009062;0,047663;0,32596058;39;61;62;fatty acid catabolic process
GO:0001692;0,047716;0,32596058;2;2;2;histamine metabolic process
GO:0046500;0,047724;0,32596058;10;12;12;S-adenosylmethionine metabolic process
GO:0034442;0,047787;0,32596058;2;3;9;regulation of lipoprotein oxidation
GO:0006869;0,047837;0,32596058;130;203;220;lipid transport
GO:0051353;0,047943;0,32596058;33;51;59;positive regulation of oxidoreductase activity
GO:0023021;0,048;0,32596058;6;7;8;termination of signal transduction
GO:0042719;0,048015;0,32596058;4;8;9;mitochondrial intermembrane space protein transporter complex
GO:0051791;0,048054;0,32596058;2;2;2;medium-chain fatty acid metabolic process
GO:0012501;0,048153;0,32596058;440;852;946;programmed cell death
GO:0001614;0,048203;0,32596058;18;37;44;purinergic nucleotide receptor activity
GO:0016502;0,048203;0,32596058;18;37;44;nucleotide receptor activity
GO:0004507;0,04838;0,326950007;2;2;2;steroid 11-beta-monooxygenase activity
GO:0030823;0,048386;0,326950007;12;20;20;regulation of cGMP metabolic process
GO:0034623;0,048705;0,32789662;47;166;186;cellular macromolecular complex disassembly
GO:0017145;0,048741;0,32789662;17;20;20;stem cell division
GO:0051320;0,048756;0,32789662;59;138;146;S phase
GO:0000215;0,048962;0,329075674;1;1;1;tRNA 2'-phosphotransferase activity
GO:0005677;0,049117;0,329075674;6;7;8;chromatin silencing complex
GO:0019935;0,049153;0,329075674;94;181;189;cyclic-nucleotide-mediated signaling
GO:0009799;0,049183;0,329075674;33;49;51;specification of symmetry
GO:0042624;0,049302;0,329075674;1;1;1;ATPase activity, uncoupled
GO:2000252;0,049317;0,329075674;3;3;3;negative regulation of feeding behavior
GO:0033861;0,049317;0,329075674;3;4;4;negative regulation of NAD(P)H oxidase activity
GO:0004042;0,049357;0,329075674;1;1;1;acetyl-CoA:L-glutamate N-acetyltransferase activity
GO:0035360;0,049368;0,329075674;1;1;1;positive regulation of peroxisome proliferator activated receptor signaling pathway
GO:0032984;0,049375;0,329075674;47;167;187;macromolecular complex disassembly
GO:0034987;0,04939;0,329075674;5;5;6;immunoglobulin receptor binding
GO:0032003;0,049397;0,329075674;1;1;1;interleukin-28 receptor binding
GO:0043381;0,049397;0,329075674;1;1;1;negative regulation of memory T cell differentiation
GO:0015844;0,049443;0,329075674;23;30;31;monoamine transport
GO:0002699;0,04954;0,329183424;49;101;125;positive regulation of immune effector process
GO:0006873;0,049853;0,330889071;260;517;555;cellular ion homeostasis
GO:0043552;0,049992;0,331221744;14;19;19;positive regulation of phosphatidylinositol 3-kinase activity
GO:0001819;0,050012;0,331221744;86;185;241;positive regulation of cytokine production
GO:0030185;0,050104;0,331221744;2;3;3;nitric oxide transport
GO:0008535;0,050302;0,331221744;8;15;15;respiratory chain complex IV assembly
GO:0048039;0,050369;0,331221744;3;3;3;ubiquinone binding
GO:0015929;0,050414;0,331221744;11;23;23;hexosaminidase activity
GO:0008236;0,05044;0,331221744;105;204;230;serine-type peptidase activity
GO:0043433;0,050462;0,331221744;63;120;132;negative regulation of sequence-specific DNA binding transcription factor activity
GO:0014075;0,050759;0,331221744;72;121;132;response to amine stimulus
GO:0005750;0,050956;0,331221744;7;11;12;mitochondrial respiratory chain complex III
GO:0033617;0,050956;0,331221744;7;7;7;mitochondrial respiratory chain complex IV assembly
GO:0097034;0,050956;0,331221744;7;7;7;mitochondrial respiratory chain complex IV biogenesis
GO:0045275;0,050956;0,331221744;7;11;12;respiratory chain complex III
GO:0032962;0,051094;0,331221744;1;1;1;positive regulation of inositol trisphosphate biosynthetic process
GO:0032960;0,051094;0,331221744;1;1;1;regulation of inositol trisphosphate biosynthetic process
GO:0000247;0,051144;0,331221744;1;1;2;C-8 sterol isomerase activity
GO:0044107;0,051144;0,331221744;1;1;1;cellular alcohol metabolic process
GO:0044108;0,051144;0,331221744;1;1;1;cellular alcohol biosynthetic process
GO:0008204;0,051144;0,331221744;1;1;1;ergosterol metabolic process
GO:0006696;0,051144;0,331221744;1;1;1;ergosterol biosynthetic process
GO:0016129;0,051144;0,331221744;1;1;1;phytosteroid biosynthetic process
GO:0016128;0,051144;0,331221744;1;1;1;phytosteroid metabolic process
GO:0060538;0,051234;0,331617223;14;17;19;skeletal muscle organ development
GO:0032230;0,051331;0,331617223;9;10;10;positive regulation of synaptic transmission, GABAergic
GO:0048013;0,051333;0,331617223;22;28;29;ephrin receptor signaling pathway
GO:0045517;0,051537;0,332663934;2;2;2;interleukin-20 receptor binding
GO:0016505;0,051641;0,333288386;20;27;27;apoptotic protease activator activity
GO:0060732;0,051825;0,333867005;5;6;6;positive regulation of inositol phosphate biosynthetic process
GO:0001757;0,052098;0,334980095;3;3;4;somite specification
GO:0060850;0,052247;0,335568345;6;13;13;regulation of transcription involved in cell fate commitment
GO:0034186;0,052439;0,336453427;4;4;4;apolipoprotein A-I binding
GO:0019005;0,05256;0,336963159;20;28;29;SCF ubiquitin ligase complex
GO:0005666;0,052638;0,336973256;7;10;10;DNA-directed RNA polymerase III complex
GO:0005134;0,052748;0,337249367;2;3;3;interleukin-2 receptor binding
GO:0048711;0,05281;0,33738441;5;10;10;positive regulation of astrocyte differentiation
GO:0006955;0,052888;0,33738441;328;819;1044;immune response
GO:0046512;0,052935;0,33738441;8;8;9;sphingosine biosynthetic process
GO:0017176;0,05308;0,337835951;3;5;6;phosphatidylinositol N-acetylglucosaminyltransferase activity
GO:0021594;0,053085;0,337835951;2;2;2;rhombomere formation
GO:0021660;0,053085;0,337835951;2;2;2;rhombomere 3 formation
GO:0021666;0,053085;0,337835951;2;2;2;rhombomere 5 formation
GO:0023061;0,053293;0,339118446;79;137;144;signal release
GO:0051782;0,053574;0,340722142;3;3;3;negative regulation of cell division
GO:0043380;0,053752;0,341485543;5;8;8;regulation of memory T cell differentiation
GO:0006213;0,054394;0,344686331;32;65;67;pyrimidine nucleoside metabolic process
GO:0030530;0,054403;0,344686331;13;26;29;heterogeneous nuclear ribonucleoprotein complex
GO:0019307;0,05447;0,344686331;6;9;9;mannose biosynthetic process
GO:0009298;0,05447;0,344686331;6;9;9;GDP-mannose biosynthetic process
GO:0042045;0,054552;0,344686331;2;3;3;epithelial fluid transport
GO:0008131;0,05457;0,344686331;4;5;8;primary amine oxidase activity
GO:0021780;0,05472;0,344686331;3;5;5;glial cell fate specification
GO:0021778;0,05472;0,344686331;3;5;5;oligodendrocyte cell fate specification
GO:0051092;0,054727;0,344686331;48;99;127;positive regulation of NF-kappaB transcription factor activity
GO:0032355;0,054731;0,344686331;77;136;138;response to estradiol stimulus
GO:0021530;0,054765;0,344686331;2;4;4;spinal cord oligodendrocyte cell fate specification
GO:0046013;0,05484;0,344859819;2;2;2;regulation of T cell homeostatic proliferation
GO:0004879;0,054928;0,345181719;62;91;99;ligand-dependent nuclear receptor activity
GO:0072354;0,055098;0,345622613;1;1;1;histone kinase activity (H3-T3 specific)
GO:0072355;0,055098;0,345622613;1;1;1;histone H3-T3 phosphorylation
GO:0001516;0,055348;0,347042584;13;22;22;prostaglandin biosynthetic process
GO:0046457;0,055348;0,347042584;13;22;22;prostanoid biosynthetic process
GO:0007292;0,055404;0,347084626;25;45;51;female gamete generation
GO:0015297;0,055597;0,347640447;55;76;89;antiporter activity
GO:0016081;0,055764;0,347802814;7;8;8;synaptic vesicle docking involved in exocytosis
GO:0046006;0,055836;0,347802814;18;33;36;regulation of activated T cell proliferation
GO:0006099;0,05597;0,34816955;20;29;30;tricarboxylic acid cycle
GO:0009163;0,056054;0,34816955;19;35;37;nucleoside biosynthetic process
GO:0019987;0,056078;0,34816955;4;5;5;negative regulation of anti-apoptosis
GO:0015935;0,056145;0,348333913;23;76;92;small ribosomal subunit
GO:0006476;0,05642;0,349587125;16;25;29;protein deacetylation
GO:0009437;0,056528;0,349612202;17;19;20;carnitine metabolic process
GO:0006577;0,056528;0,349612202;17;19;20;betaine metabolic process
GO:0015300;0,056618;0,349612202;48;65;71;solute:solute antiporter activity
GO:0051183;0,056662;0,349612202;12;21;21;vitamin transporter activity
GO:0042531;0,056723;0,349612202;22;45;46;positive regulation of tyrosine phosphorylation of STAT protein
GO:0016209;0,056761;0,349612202;33;65;67;antioxidant activity
GO:0008289;0,056793;0,349612202;326;588;627;lipid binding
GO:0019788;0,056951;0,350088838;3;4;4;NEDD8 ligase activity
GO:0071825;0,056987;0,350088838;21;41;47;protein-lipid complex subunit organization
GO:0071827;0,056987;0,350088838;21;41;47;plasma lipoprotein particle organization
GO:0019725;0,057076;0,350173822;318;635;678;cellular homeostasis
GO:0006958;0,057498;0,352441335;21;54;68;complement activation, classical pathway
GO:0090175;0,057614;0,352441335;7;10;10;regulation of establishment of planar polarity
GO:0060071;0,057614;0,352441335;7;10;10;Wnt receptor signaling pathway, planar cell polarity pathway
GO:0048103;0,057774;0,352959689;11;14;14;somatic stem cell division
GO:0042056;0,057955;0,353645918;10;23;24;chemoattractant activity
GO:0050786;0,058011;0,353645918;8;21;21;RAGE receptor binding
GO:0043546;0,058208;0,354607075;5;5;5;molybdopterin cofactor binding
GO:0090030;0,058268;0,354625287;18;20;21;regulation of steroid hormone biosynthetic process
GO:0030819;0,058512;0,355594748;16;34;36;positive regulation of cAMP biosynthetic process
GO:0030816;0,058512;0,355594748;16;34;36;positive regulation of cAMP metabolic process
GO:0035284;0,058573;0,355594748;2;5;5;brain segmentation
GO:0047016;0,058668;0,355594748;2;2;2;cholest-5-ene-3-beta,7-alpha-diol 3-beta-dehydrogenase activity
GO:0032101;0,058677;0,355594748;189;385;412;regulation of response to external stimulus
GO:0007613;0,058709;0,355594748;47;76;79;memory
GO:0035358;0,058991;0,356197913;1;2;2;regulation of peroxisome proliferator activated receptor signaling pathway
GO:0042074;0,05906;0,356197913;3;6;7;cell migration involved in gastrulation
GO:0023019;0,059078;0,356197913;7;17;18;signal transduction involved in regulation of gene expression
GO:0004607;0,059119;0,356197913;1;1;1;phosphatidylcholine-sterol O-acyltransferase activity
GO:0090196;0,05912;0,356197913;8;9;9;regulation of chemokine secretion
GO:0007340;0,059194;0,356197913;9;14;14;acrosome reaction
GO:0046087;0,059206;0,356197913;5;9;9;cytidine metabolic process
GO:0046133;0,059206;0,356197913;5;9;9;pyrimidine ribonucleoside catabolic process
GO:0009972;0,059206;0,356197913;5;9;9;cytidine deamination
GO:0004126;0,059206;0,356197913;5;9;9;cytidine deaminase activity
GO:0006216;0,059206;0,356197913;5;9;9;cytidine catabolic process
GO:0044249;0,059519;0,357582079;1221;2743;3037;cellular biosynthetic process
GO:0048545;0,0596;0,357582079;199;402;420;response to steroid hormone stimulus
GO:0043408;0,059827;0,358812584;176;317;353;regulation of MAPKKK cascade
GO:0002829;0,059859;0,358812584;5;8;8;negative regulation of type 2 immune response
GO:0035502;0,060152;0,360278483;3;3;4;metanephric ureteric bud development
GO:0043691;0,060155;0,360278483;13;25;32;reverse cholesterol transport
GO:0048172;0,06023;0,360452887;8;8;10;regulation of short-term neuronal synaptic plasticity
GO:0014028;0,06028;0,360452887;2;2;2;notochord formation
GO:0045918;0,060405;0,360975402;2;3;4;negative regulation of cytolysis
GO:0042310;0,060483;0,361213455;12;18;18;vasoconstriction
GO:0015293;0,060643;0,361282567;101;154;164;symporter activity
GO:0004969;0,060668;0,361282567;7;12;12;histamine receptor activity
GO:0019370;0,060711;0,361282567;21;39;41;leukotriene biosynthetic process
GO:0043450;0,060711;0,361282567;21;39;41;alkene biosynthetic process
GO:0000096;0,060735;0,361282567;24;35;36;sulfur amino acid metabolic process
GO:0033553;0,060738;0,361282567;4;4;5;rDNA heterochromatin
GO:0070166;0,060817;0,361595267;2;2;3;enamel mineralization
GO:0061178;0,061222;0,363881205;7;12;13;regulation of insulin secretion involved in cellular response to glucose stimulus
GO:0043043;0,061224;0,363881205;16;26;27;peptide biosynthetic process
GO:0005771;0,06135;0,363881205;13;23;29;multivesicular body
GO:0045656;0,061423;0,363881205;2;2;2;negative regulation of monocyte differentiation
GO:0004346;0,061447;0,363881205;2;3;3;glucose-6-phosphatase activity
GO:0050309;0,061447;0,363881205;2;3;3;sugar-terminal-phosphatase activity
GO:0009404;0,061452;0,363881205;9;14;14;toxin metabolic process
GO:0060351;0,061681;0,364572756;9;12;12;cartilage development involved in endochondral bone morphogenesis
GO:0050999;0,061702;0,364572756;27;41;43;regulation of nitric-oxide synthase activity
GO:0000255;0,061771;0,364782625;5;5;5;allantoin metabolic process
GO:0014824;0,061939;0,365233126;3;4;4;artery smooth muscle contraction
GO:0014820;0,061939;0,365233126;3;4;4;tonic smooth muscle contraction
GO:0031282;0,062155;0,365714773;3;3;3;regulation of guanylate cyclase activity
GO:0045913;0,062179;0,365714773;29;49;50;positive regulation of carbohydrate metabolic process
GO:0010676;0,062179;0,365714773;29;49;50;positive regulation of cellular carbohydrate metabolic process
GO:0016900;0,062568;0,368415464;1;1;1;oxidoreductase activity, acting on the CH-OH group of donors, disulfide as acceptor
GO:0047057;0,062568;0,368415464;1;1;1;vitamin-K-epoxide reductase (warfarin-sensitive) activity
GO:0047058;0,062568;0,368415464;1;1;1;vitamin-K-epoxide reductase (warfarin-insensitive) activity
GO:0035414;0,062597;0,368415464;7;10;11;negative regulation of catenin import into nucleus
GO:0017040;0,062732;0,369546183;11;15;16;ceramidase activity
GO:0043252;0,062878;0,369908876;13;15;15;sodium-independent organic anion transport
GO:0050864;0,062905;0,369908876;45;88;93;regulation of B cell activation
GO:0006750;0,062922;0,369908876;12;19;19;glutathione biosynthetic process
GO:0000978;0,063023;0,370279802;8;16;18;RNA polymerase II core promoter proximal region sequence-specific DNA binding
GO:0006271;0,063242;0,370723542;20;35;37;DNA strand elongation involved in DNA replication
GO:0009226;0,063326;0,370723542;7;11;11;nucleotide-sugar biosynthetic process
GO:0045039;0,063332;0,370723542;4;9;10;protein import into mitochondrial inner membrane
GO:0030672;0,063368;0,370723542;37;49;54;synaptic vesicle membrane
GO:0048671;0,063416;0,370723542;4;4;4;negative regulation of collateral sprouting
GO:0006067;0,06358;0,370723542;8;11;11;ethanol metabolic process
GO:0006069;0,06358;0,370723542;8;11;11;ethanol oxidation
GO:0034308;0,06358;0,370723542;8;11;11;primary alcohol metabolic process
GO:0042268;0,063686;0,37104384;3;5;6;regulation of cytolysis
GO:0072331;0,063944;0,372136513;48;111;128;signal transduction by p53 class mediator
GO:0050728;0,064062;0,372345044;31;69;70;negative regulation of inflammatory response
GO:0060192;0,064354;0,373932621;14;20;20;negative regulation of lipase activity
GO:0071569;0,064453;0,373932621;3;4;4;protein ufmylation
GO:0032350;0,064533;0,373932621;23;28;29;regulation of hormone metabolic process
GO:0035591;0,064787;0,373932621;57;80;85;signaling adaptor activity
GO:0045446;0,064858;0,373932621;9;14;14;endothelial cell differentiation
GO:0072431;0,064893;0,373932621;33;79;88;signal transduction involved in mitotic cell cycle G1/S transition DNA damage checkpoint
GO:0072422;0,064893;0,373932621;33;79;88;signal transduction involved in DNA damage checkpoint
GO:0072413;0,064893;0,373932621;33;79;88;signal transduction involved in mitotic cell cycle checkpoint
GO:0072474;0,064893;0,373932621;33;79;88;signal transduction involved in mitotic cell cycle G1/S checkpoint
GO:0072401;0,064893;0,373932621;33;79;88;signal transduction involved in DNA integrity checkpoint
GO:0006977;0,064893;0,373932621;33;79;88;DNA damage response, signal transduction by p53 class mediator resulting in cell cycle arrest
GO:0010631;0,065095;0,374170636;2;2;2;epithelial cell migration
GO:0031214;0,065188;0,374170636;31;59;63;biomineral tissue development
GO:0070584;0,065235;0,374170636;12;13;14;mitochondrion morphogenesis
GO:0005652;0,0653;0,374170636;6;7;7;nuclear lamina
GO:0030828;0,065303;0,374170636;6;9;9;positive regulation of cGMP biosynthetic process
GO:0004165;0,065463;0,374170636;6;6;6;dodecenoyl-CoA delta-isomerase activity
GO:0032460;0,065468;0,374170636;6;6;7;negative regulation of protein oligomerization
GO:0032463;0,065468;0,374170636;6;6;7;negative regulation of protein homooligomerization
GO:0000084;0,065598;0,374170636;58;130;138;S phase of mitotic cell cycle
GO:0010896;0,065836;0,374170636;4;9;9;regulation of triglyceride catabolic process
GO:0044058;0,06595;0,374170636;10;23;23;regulation of digestive system process
GO:0016723;0,065991;0,374170636;10;11;11;oxidoreductase activity, oxidizing metal ions, NAD or NADP as acceptor
GO:0001502;0,066035;0,374170636;10;17;17;cartilage condensation
GO:0008482;0,066093;0,374170636;4;4;4;sulfite oxidase activity
GO:0060157;0,066158;0,374170636;4;4;4;urinary bladder development
GO:0046173;0,066176;0,374170636;2;3;3;polyol biosynthetic process
GO:0030380;0,066177;0,374170636;1;1;1;interleukin-17E receptor binding
GO:0030222;0,066177;0,374170636;1;1;2;eosinophil differentiation
GO:0015112;0,066215;0,374170636;1;1;1;nitrate transmembrane transporter activity
GO:0043306;0,066249;0,374170636;10;13;13;positive regulation of mast cell degranulation
GO:0033008;0,066249;0,374170636;10;13;13;positive regulation of mast cell activation involved in immune response
GO:0061088;0,066295;0,374170636;4;5;5;regulation of sequestering of zinc ion
GO:0045082;0,0663;0,374170636;3;3;3;positive regulation of interleukin-10 biosynthetic process
GO:0006700;0,0663;0,374170636;10;21;23;C21-steroid hormone biosynthetic process
GO:0014061;0,066351;0,374170636;5;10;10;regulation of norepinephrine secretion
GO:0002763;0,066351;0,374170636;24;41;48;positive regulation of myeloid leukocyte differentiation
GO:0042339;0,066357;0,374170636;4;4;4;keratan sulfate metabolic process
GO:0043518;0,066443;0,374576345;7;12;13;negative regulation of DNA damage response, signal transduction by p53 class mediator
GO:0072272;0,066484;0,374576345;2;2;2;proximal/distal pattern formation involved in metanephric nephron development
GO:0032680;0,066697;0,375825943;33;83;86;regulation of tumor necrosis factor production
GO:0016722;0,066844;0,376376396;12;16;17;oxidoreductase activity, oxidizing metal ions
GO:0032839;0,06698;0,376616665;8;9;12;dendrite cytoplasm
GO:0004392;0,067065;0,376851174;6;6;6;heme oxygenase (decyclizing) activity
GO:0006788;0,067065;0,376851174;6;6;6;heme oxidation
GO:0030330;0,06709;0,376851174;46;105;122;DNA damage response, signal transduction by p53 class mediator
GO:0071470;0,067239;0,377675088;9;11;11;cellular response to osmotic stress
GO:0042035;0,067355;0,378244834;41;104;125;regulation of cytokine biosynthetic process
GO:0032673;0,06758;0,379496743;13;18;21;regulation of interleukin-4 production
GO:0072395;0,06775;0,37981014;33;80;89;signal transduction involved in cell cycle checkpoint
GO:0072404;0,06775;0,37981014;33;80;89;signal transduction involved in G1/S transition checkpoint
GO:0001649;0,06792;0,380658577;34;56;66;osteoblast differentiation
GO:0021568;0,068068;0,380865402;1;2;2;rhombomere 2 development
GO:0032774;0,068086;0,380865402;526;1217;1347;RNA biosynthetic process
GO:0002011;0,068106;0,380865402;3;5;5;morphogenesis of an epithelial sheet
GO:0045687;0,068228;0,383107959;13;28;28;positive regulation of glial cell differentiation
GO:0044273;0,068346;0,383191446;6;6;6;sulfur compound catabolic process
GO:0060849;0,068355;0,383191446;5;5;5;regulation of transcription involved in lymphatic endothelial cell fate commitment
GO:0017171;0,068409;0,383191446;105;210;236;serine hydrolase activity
GO:0007267;0,068463;0,383233919;414;828;896;cell-cell signaling
GO:0006915;0,068677;0,383563602;429;836;929;apoptosis
GO:0072268;0,068699;0,383563602;2;3;3;pattern specification involved in metanephros development
GO:0016575;0,068824;0,38427818;14;20;24;histone deacetylation
GO:0002637;0,069046;0,384649123;10;27;38;regulation of immunoglobulin production
GO:0004045;0,06912;0,384649123;3;5;5;aminoacyl-tRNA hydrolase activity
GO:0032196;0,069303;0,384649123;2;2;2;transposition
GO:0006313;0,069303;0,384649123;2;2;2;transposition, DNA-mediated
GO:0004803;0,069303;0,384649123;2;2;4;transposase activity
GO:0002579;0,069322;0,384649123;4;7;7;positive regulation of antigen processing and presentation
GO:0002606;0,069322;0,384649123;4;7;7;positive regulation of dendritic cell antigen processing and presentation
GO:0035631;0,069508;0,385465748;11;15;15;CD40 receptor complex
GO:0070665;0,069619;0,385662238;57;114;120;positive regulation of leukocyte proliferation
GO:0043084;0,069842;0,386781427;4;6;6;penile erection
GO:0050707;0,069966;0,387194592;33;76;85;regulation of cytokine secretion
GO:0060426;0,070099;0,387517393;9;13;14;lung vasculature development
GO:0048240;0,070159;0,387517393;4;5;5;sperm capacitation
GO:0045577;0,070274;0,387903242;14;22;23;regulation of B cell differentiation
GO:0046496;0,070565;0,38908241;33;55;60;nicotinamide nucleotide metabolic process
GO:0023052;0,070716;0,389606929;418;835;903;signaling
GO:0008655;0,070951;0,389995578;10;15;15;pyrimidine-containing compound salvage
GO:0043097;0,070951;0,389995578;10;15;15;pyrimidine nucleoside salvage
GO:0051797;0,071056;0,390372865;5;8;14;regulation of hair follicle development
GO:0006956;0,071253;0,39118794;25;64;89;complement activation
GO:0045651;0,071511;0,392310391;3;6;6;positive regulation of macrophage differentiation
GO:0071732;0,071655;0,392310391;4;6;6;cellular response to nitric oxide
GO:0042303;0,071721;0,392310391;43;69;73;molting cycle
GO:0006772;0,07179;0,392310391;3;3;4;thiamine metabolic process
GO:0050333;0,071795;0,392310391;2;2;2;thiamin-triphosphatase activity
GO:0042832;0,071845;0,392310391;7;12;12;defense response to protozoan
GO:0031851;0,071935;0,392472904;1;1;1;kappa-type opioid receptor binding
GO:0019206;0,072172;0,394449412;10;12;12;nucleoside kinase activity
GO:0060548;0,072324;0,395041737;332;695;774;negative regulation of cell death
GO:0001540;0,072473;0,395104599;17;32;36;beta-amyloid binding
GO:0021754;0,072596;0,395104599;1;2;2;facial nucleus development
GO:0050801;0,07266;0,395104599;285;575;621;ion homeostasis
GO:2000021;0,07273;0,395104599;62;121;130;regulation of ion homeostasis
GO:0004383;0,072757;0,395104599;9;10;11;guanylate cyclase activity
GO:0006811;0,072771;0,395104599;565;978;1105;ion transport
GO:0003097;0,072785;0,395104599;3;5;5;renal water transport
GO:0046643;0,072898;0,395104599;8;9;11;regulation of gamma-delta T cell activation
GO:0046645;0,072898;0,395104599;8;9;11;positive regulation of gamma-delta T cell activation
GO:0005070;0,072901;0,395104599;46;63;68;SH3/SH2 adaptor activity
GO:0033180;0,073597;0,39811303;9;11;12;proton-transporting V-type ATPase, V1 domain
GO:0034704;0,073882;0,399015515;26;30;33;calcium channel complex
GO:0070403;0,07389;0,399015515;10;14;14;NAD+ binding
GO:0055123;0,074064;0,399708594;2;4;4;digestive system development
GO:0043069;0,074146;0,399770234;316;668;746;negative regulation of programmed cell death
GO:0002020;0,074617;0,40078395;34;65;75;protease binding
GO:0004765;0,074646;0,40078395;2;2;2;shikimate kinase activity
GO:0008307;0,074651;0,40078395;29;47;50;structural constituent of muscle
GO:0006206;0,074706;0,40078395;26;39;40;pyrimidine base metabolic process
GO:0071107;0,074784;0,401235118;4;6;10;response to parathyroid hormone stimulus
GO:0001580;0,074876;0,40132791;2;4;5;detection of chemical stimulus involved in sensory perception of bitter taste
GO:0001596;0,074952;0,401427158;7;7;7;angiotensin type I receptor activity
GO:0043467;0,075276;0,401813719;42;68;71;regulation of generation of precursor metabolites and energy
GO:0019319;0,075335;0,401813719;32;74;77;hexose biosynthetic process
GO:0045005;0,075451;0,401813719;7;10;11;maintenance of fidelity involved in DNA-dependent DNA replication
GO:0045023;0,075495;0,401813719;2;3;3;G0 to G1 transition
GO:0065005;0,075504;0,401813719;6;16;22;protein-lipid complex assembly
GO:0034377;0,075504;0,401813719;6;16;22;plasma lipoprotein particle assembly
GO:0050764;0,075567;0,401813719;25;43;43;regulation of phagocytosis
GO:0048856;0,075671;0,401813719;1271;2610;2883;anatomical structure development
GO:0034378;0,075699;0,401813719;1;1;1;chylomicron assembly
GO:0043154;0,075902;0,402680774;39;67;74;negative regulation of caspase activity
GO:0009155;0,076177;0,403096955;5;7;7;purine deoxyribonucleotide catabolic process
GO:0045944;0,07625;0,403096955;314;632;698;positive regulation of transcription from RNA polymerase II promoter
GO:0006270;0,076384;0,403096955;16;24;27;DNA-dependent DNA replication initiation
GO:0001515;0,076627;0,403096955;4;6;6;opioid peptide activity
GO:0015629;0,076636;0,403096955;138;204;224;actin cytoskeleton
GO:0051534;0,076688;0,403096955;4;6;7;negative regulation of NFAT protein import into nucleus
GO:0044242;0,076714;0,403096955;79;138;142;cellular lipid catabolic process
GO:0050872;0,076832;0,403096955;10;12;12;white fat cell differentiation
GO:0032754;0,076858;0,403096955;5;5;5;positive regulation of interleukin-5 production
GO:0051004;0,076978;0,403096955;13;26;27;regulation of lipoprotein lipase activity
GO:0000959;0,076986;0,403096955;8;13;14;mitochondrial RNA metabolic process
GO:0045121;0,07701;0,403096955;121;191;220;membrane raft
GO:0022404;0,07704;0,403096955;41;65;69;molting cycle process
GO:0022405;0,07704;0,403096955;41;65;69;hair cycle process
GO:0019530;0,077093;0,403096955;5;5;5;taurine metabolic process
GO:0016769;0,077209;0,403096955;24;39;42;transferase activity, transferring nitrogenous groups
GO:0035243;0,077241;0,403096955;3;3;3;protein-arginine omega-N symmetric methyltransferase activity
GO:0019918;0,077241;0,403096955;3;3;3;peptidyl-arginine methylation, to symmetrical-dimethyl arginine
GO:0043174;0,077354;0,403378756;11;17;18;nucleoside salvage
GO:0050768;0,077421;0,403381604;67;118;122;negative regulation of neurogenesis
GO:0016042;0,077594;0,404251254;137;254;264;lipid catabolic process
GO:0019866;0,077601;0,404251254;162;405;453;organelle inner membrane
GO:0045657;0,077615;0,404382764;7;8;8;positive regulation of monocyte differentiation
GO:0005416;0,077689;0,404663736;16;18;18;cation:amino acid symporter activity
GO:0071228;0,077823;0,405011057;1;1;1;cellular response to tumor cell
GO:0033540;0,077884;0,405011057;9;11;12;fatty acid beta-oxidation using acyl-CoA oxidase
GO:0061196;0,077908;0,405011057;1;1;1;fungiform papilla development
GO:0032675;0,078091;0,405760953;31;73;83;regulation of interleukin-6 production
GO:0032069;0,078135;0,405760953;6;13;13;regulation of nuclease activity
GO:0032946;0,078139;0,405760953;55;112;118;positive regulation of mononuclear cell proliferation
GO:0071514;0,078849;0,407876122;16;26;27;genetic imprinting
GO:0045113;0,078964;0,407876122;2;2;4;regulation of integrin biosynthetic process
GO:0009636;0,079001;0,407876122;68;120;132;response to toxin
GO:0004095;0,079011;0,407876122;8;9;9;carnitine O-palmitoyltransferase activity
GO:0016416;0,079011;0,407876122;8;9;9;O-palmitoyltransferase activity
GO:0042157;0,079062;0,407887468;34;60;68;lipoprotein metabolic process
GO:0006288;0,079327;0,410141838;4;7;7;base-excision repair, DNA ligation
GO:0048241;0,079498;0,410678083;2;3;3;epinephrine transport
GO:0048242;0,079498;0,410678083;2;2;2;epinephrine secretion
GO:0048522;0,079853;0,413604207;1665;3403;3813;positive regulation of cellular process
GO:0043604;0,079887;0,413604207;10;15;17;amide biosynthetic process
GO:0048514;0,080179;0,414484501;26;39;40;blood vessel morphogenesis
GO:0071805;0,080262;0,414484501;29;43;44;potassium ion transmembrane transport
GO:0071804;0,080262;0,414484501;29;43;44;cellular potassium ion transport
GO:0008656;0,080289;0,414484501;18;24;24;caspase activator activity
GO:0010043;0,080524;0,415148993;22;38;42;response to zinc ion
GO:0021517;0,080617;0,415503766;7;7;7;ventral spinal cord development
GO:0007346;0,080691;0,415503766;150;292;309;regulation of mitotic cell cycle
GO:0030042;0,080844;0,415503766;2;2;2;actin filament depolymerization
GO:0019825;0,080921;0,415503766;20;45;47;oxygen binding
GO:0015379;0,080949;0,415503766;5;5;5;potassium:chloride symporter activity
GO:0009914;0,080968;0,415503766;33;65;67;hormone transport
GO:0051792;0,080972;0,415503766;1;1;1;medium-chain fatty acid biosynthetic process
GO:0006979;0,081285;0,416751675;145;291;316;response to oxidative stress
GO:0043066;0,081335;0,41675231;311;661;739;negative regulation of apoptosis
GO:0032227;0,081558;0,418098872;5;6;6;negative regulation of synaptic transmission, dopaminergic
GO:0009812;0,081651;0,418098872;19;26;29;flavonoid metabolic process
GO:0019362;0,081679;0,418098872;34;58;64;pyridine nucleotide metabolic process
GO:0072524;0,081679;0,418098872;34;58;64;pyridine-containing compound metabolic process
GO:0050684;0,081738;0,418098872;22;42;47;regulation of mRNA processing
GO:0006983;0,081797;0,418255613;11;14;16;ER overload response
GO:0045626;0,082003;0,418938769;4;4;4;negative regulation of T-helper 1 cell differentiation
GO:0043627;0,082184;0,418938769;106;202;209;response to estrogen stimulus
GO:0009308;0,082253;0,418938769;346;685;751;amine metabolic process
GO:0090205;0,082254;0,418938769;18;19;19;positive regulation of cholesterol metabolic process
GO:0072367;0,082329;0,418938769;9;9;9;regulation of lipid transport by regulation of transcription from RNA polymerase II promoter
GO:0005035;0,082456;0,4193944;9;15;17;death receptor activity
GO:0060539;0,082704;0,419880675;12;15;17;diaphragm development
GO:0071287;0,082736;0,419880675;5;5;6;cellular response to manganese ion
GO:0072178;0,082801;0,419880675;3;4;4;nephric duct morphogenesis
GO:0001664;0,08287;0,419880675;74;207;215;G-protein-coupled receptor binding
GO:0010700;0,082916;0,419880675;3;6;6;negative regulation of norepinephrine secretion
GO:0042466;0,082977;0,419880675;1;1;1;chemokinesis
GO:0042465;0,082977;0,419880675;1;1;1;kinesis
GO:0051103;0,083121;0,419880675;7;13;13;DNA ligation involved in DNA repair
GO:0032764;0,083236;0,419880675;3;3;3;negative regulation of mast cell cytokine production
GO:0090320;0,083257;0,419880675;1;1;1;regulation of chylomicron remnant clearance
GO:0090321;0,083257;0,419880675;1;1;1;positive regulation of chylomicron remnant clearance
GO:0035478;0,083257;0,419880675;1;1;1;chylomicron binding
GO:0048878;0,083268;0,419880675;374;758;814;chemical homeostasis
GO:0010900;0,083286;0,419880675;1;1;1;negative regulation of phosphatidylcholine catabolic process
GO:0010899;0,083286;0,419880675;1;1;1;regulation of phosphatidylcholine catabolic process
GO:0000253;0,083489;0,420221496;2;2;2;3-keto sterol reductase activity
GO:0046592;0,08358;0,420221496;3;3;3;polyamine oxidase activity
GO:0004800;0,083698;0,420221496;2;3;4;thyroxine 5'-deiodinase activity
GO:0002286;0,083759;0,420221496;18;27;30;T cell activation involved in immune response
GO:0006766;0,083784;0,420221496;67;136;140;vitamin metabolic process
GO:0045730;0,083845;0,420221496;6;11;13;respiratory burst
GO:0045078;0,08392;0,420221496;5;10;12;positive regulation of interferon-gamma biosynthetic process
GO:0043516;0,083976;0,420221496;12;21;22;regulation of DNA damage response, signal transduction by p53 class mediator
GO:0035120;0,084034;0,420221496;2;3;3;post-embryonic appendage morphogenesis
GO:0035127;0,084034;0,420221496;2;3;3;post-embryonic limb morphogenesis
GO:0035129;0,084034;0,420221496;2;3;3;post-embryonic hindlimb morphogenesis
GO:0072369;0,08405;0,420221496;8;8;8;regulation of lipid transport by positive regulation of transcription from RNA polymerase II promoter
GO:0016530;0,08413;0,420221496;4;5;6;metallochaperone activity
GO:0002376;0,084144;0,420221496;617;1395;1703;immune system process
GO:0006384;0,084186;0,420221496;3;4;4;transcription initiation from RNA polymerase III promoter
GO:0009070;0,084524;0,421664134;13;21;22;serine family amino acid biosynthetic process
GO:0000506;0,084554;0,421664134;3;9;10;glycosylphosphatidylinositol-N-acetylglucosaminyltransferase (GPI-GnT) complex
GO:0015850;0,084688;0,422008236;19;29;30;organic alcohol transport
GO:0050862;0,084785;0,422258068;4;5;7;positive regulation of T cell receptor signaling pathway
GO:0051182;0,08502;0,42338997;5;5;5;coenzyme transport
GO:0006066;0,08508;0,42338997;285;585;635;alcohol metabolic process
GO:0050912;0,08524;0,423975317;4;16;17;detection of chemical stimulus involved in sensory perception of taste
GO:0030814;0,085296;0,423975317;77;153;166;regulation of cAMP metabolic process
GO:0043085;0,08564;0,425316026;557;1058;1136;positive regulation of catalytic activity
GO:0021571;0,085681;0,425316026;1;4;4;rhombomere 5 development
GO:0032094;0,085821;0,425635418;7;13;13;response to food
GO:0014829;0,085921;0,425635418;7;10;10;vascular smooth muscle contraction
GO:0033077;0,085925;0,425635418;20;30;32;T cell differentiation in thymus
GO:0003823;0,086015;0,4260528;18;59;73;antigen binding
GO:0048537;0,086323;0,427006043;7;11;11;mucosal-associated lymphoid tissue development
GO:0050679;0,086512;0,428011159;65;129;134;positive regulation of epithelial cell proliferation
GO:0001778;0,08653;0,428011159;4;4;4;plasma membrane repair
GO:0014068;0,086758;0,428653705;23;38;38;positive regulation of phosphatidylinositol 3-kinase cascade
GO:0016893;0,0871;0,428653705;24;47;59;endonuclease activity, active with either ribo- or deoxyribonucleic acids and producing 5'-phosphomonoesters
GO:0035601;0,087175;0,428653705;16;26;30;protein deacylation
GO:0046083;0,087245;0,428653705;1;1;2;adenine metabolic process
GO:0046084;0,087245;0,428653705;1;1;1;adenine biosynthetic process
GO:0043096;0,087245;0,428653705;1;1;2;purine base salvage
GO:0006168;0,087245;0,428653705;1;1;1;adenine salvage
GO:0002055;0,087245;0,428653705;1;1;1;adenine binding
GO:0003999;0,087245;0,428653705;1;1;1;adenine phosphoribosyltransferase activity
GO:0007259;0,087309;0,428653705;28;44;48;JAK-STAT cascade
GO:0050710;0,087342;0,428653705;7;20;28;negative regulation of cytokine secretion
GO:0097150;0,087672;0,429697445;3;5;5;neuronal stem cell maintenance
GO:0032838;0,087672;0,429697445;8;10;13;cell projection cytoplasm
GO:0016755;0,087807;0,429757441;16;29;31;transferase activity, transferring amino-acyl groups
GO:0006631;0,087845;0,429757441;179;322;340;fatty acid metabolic process
GO:0050777;0,087906;0,429757441;24;47;57;negative regulation of immune response
GO:0042535;0,088221;0,430921381;5;11;11;positive regulation of tumor necrosis factor biosynthetic process
GO:0046929;0,088556;0,431250109;2;2;2;negative regulation of neurotransmitter secretion
GO:2000056;0,088663;0,431250109;1;1;1;regulation of Wnt receptor signaling pathway involved in digestive tract morphogenesis
GO:2000057;0,088663;0,431250109;1;1;1;negative regulation of Wnt receptor signaling pathway involved in digestive tract morphogenesis
GO:0008594;0,08872;0,431250109;1;1;1;photoreceptor cell morphogenesis
GO:0008272;0,088731;0,431250109;17;21;21;sulfate transport
GO:0002536;0,088841;0,431250109;1;1;1;respiratory burst involved in inflammatory response
GO:0071579;0,088968;0,431250109;1;1;1;regulation of zinc ion transport
GO:0071585;0,088968;0,431250109;1;1;1;detoxification of cadmium ion
GO:0071583;0,088968;0,431250109;1;1;1;negative regulation of zinc ion transmembrane transport
GO:0071584;0,088968;0,431250109;1;1;1;negative regulation of zinc ion import
GO:0071581;0,088968;0,431250109;1;1;1;regulation of zinc ion import
GO:0071582;0,088968;0,431250109;1;1;1;negative regulation of zinc ion transport
GO:0071580;0,088968;0,431250109;1;1;1;regulation of zinc ion transmembrane transport
GO:0090281;0,088968;0,431250109;1;1;1;negative regulation of calcium ion import
GO:0010906;0,089076;0,431272721;46;84;87;regulation of glucose metabolic process
GO:0043176;0,089256;0,431272721;87;167;203;amine binding
GO:0010940;0,089339;0,431272721;5;7;13;positive regulation of necrotic cell death
GO:0005502;0,089419;0,431272721;2;2;2;11-cis retinal binding
GO:0050997;0,08942;0,431272721;6;11;11;quaternary ammonium group binding
GO:0005655;0,089514;0,431272721;6;10;10;nucleolar ribonuclease P complex
GO:0030677;0,089514;0,431272721;6;10;10;ribonuclease P complex
GO:0030681;0,089514;0,431272721;6;10;10;multimeric ribonuclease P complex
GO:0042488;0,089811;0,432487498;3;3;3;positive regulation of odontogenesis of dentine-containing tooth
GO:0010743;0,089988;0,432900446;31;47;49;regulation of macrophage derived foam cell differentiation
GO:0009584;0,089992;0,432900446;12;22;23;detection of visible light
GO:0030594;0,090047;0,432900446;44;83;92;neurotransmitter receptor activity
GO:0007626;0,090107;0,432900446;84;133;139;locomotory behavior
GO:0019748;0,090331;0,433763115;57;106;113;secondary metabolic process
GO:0046131;0,090492;0,434535053;20;40;41;pyrimidine ribonucleoside metabolic process
GO:0032768;0,090558;0,434535053;43;67;75;regulation of monooxygenase activity
GO:0045922;0,090629;0,434535053;13;24;25;negative regulation of fatty acid metabolic process
GO:0060040;0,090683;0,434535053;6;9;9;retinal bipolar neuron differentiation
GO:0048625;0,090729;0,434535053;3;3;3;myoblast cell fate commitment
GO:0010528;0,090795;0,434535053;4;8;8;regulation of transposition
GO:0010529;0,090795;0,434535053;4;8;8;negative regulation of transposition
GO:0032736;0,09083;0,434535053;4;5;5;positive regulation of interleukin-13 production
GO:0042594;0,090957;0,434712704;45;81;89;response to starvation
GO:0032914;0,091029;0,434712704;2;2;3;positive regulation of transforming growth factor beta1 production
GO:0045716;0,091036;0,434712704;4;4;4;positive regulation of low-density lipoprotein particle receptor biosynthetic process
GO:0010870;0,091562;0,436783687;7;12;15;positive regulation of receptor biosynthetic process
GO:0006290;0,091637;0,436824973;3;3;3;pyrimidine dimer repair
GO:0009975;0,091888;0,43794892;23;28;30;cyclase activity
GO:0043522;0,092139;0,438896782;10;12;13;leucine zipper domain binding
GO:0001963;0,09272;0,441940958;9;14;15;synaptic transmission, dopaminergic
GO:0030817;0,092855;0,442110717;75;151;164;regulation of cAMP biosynthetic process
GO:0008048;0,092933;0,442235257;5;7;7;calcium sensitive guanylate cyclase activator activity
GO:0045725;0,093045;0,442245466;15;24;25;positive regulation of glycogen biosynthetic process
GO:0043302;0,093142;0,442516808;10;14;14;positive regulation of leukocyte degranulation
GO:0048861;0,09315;0,442516808;5;6;6;leukemia inhibitory factor signaling pathway
GO:0022898;0,093511;0,443786244;57;89;94;regulation of transmembrane transporter activity
GO:0009593;0,09358;0,443786244;35;92;94;detection of chemical stimulus
GO:0030284;0,093588;0,443786244;12;13;13;estrogen receptor activity
GO:0031576;0,094143;0,446008565;26;41;44;G2/M transition checkpoint
GO:0022857;0,094378;0,446710902;609;1101;1251;transmembrane transporter activity
GO:0050871;0,094393;0,446710902;31;60;65;positive regulation of B cell activation
GO:0070101;0,09456;0,447322474;2;2;2;positive regulation of chemokine-mediated signaling pathway
GO:0030731;0,094564;0,447322474;1;1;1;guanidinoacetate N-methyltransferase activity
GO:0031069;0,094724;0,447593569;13;20;21;hair follicle morphogenesis
GO:0016891;0,094795;0,447593569;17;34;36;endoribonuclease activity, producing 5'-phosphomonoesters
GO:0019371;0,095047;0,44827283;2;2;2;cyclooxygenase pathway
GO:0004666;0,095047;0,44827283;2;2;2;prostaglandin-endoperoxide synthase activity
GO:0016272;0,095169;0,448734847;5;11;26;prefoldin complex
GO:0001562;0,095294;0,449221123;7;14;14;response to protozoan
GO:0014066;0,095477;0,449221123;26;45;45;regulation of phosphatidylinositol 3-kinase cascade
GO:0004348;0,095735;0,449221123;4;5;6;glucosylceramidase activity
GO:0006680;0,095735;0,449221123;4;5;6;glucosylceramide catabolic process
GO:0030215;0,095747;0,449221123;6;6;6;semaphorin receptor binding
GO:0006386;0,095747;0,449221123;9;17;17;termination of RNA polymerase III transcription
GO:0006385;0,095747;0,449221123;9;17;17;transcription elongation from RNA polymerase III promoter
GO:0006656;0,095759;0,449221123;14;25;27;phosphatidylcholine biosynthetic process
GO:0005732;0,095823;0,449221123;9;17;17;small nucleolar ribonucleoprotein complex
GO:0015166;0,095973;0,4496215;4;6;6;polyol transmembrane transporter activity
GO:2000377;0,096086;0,449722754;39;72;81;regulation of reactive oxygen species metabolic process
GO:0006837;0,096141;0,449722754;7;8;8;serotonin transport
GO:0006282;0,096314;0,450287667;26;43;46;regulation of DNA repair
GO:0022891;0,096432;0,450629015;557;997;1115;substrate-specific transmembrane transporter activity
GO:0032102;0,096749;0,452316282;72;131;133;negative regulation of response to external stimulus
GO:0005578;0,096985;0,452982669;149;258;278;proteinaceous extracellular matrix
GO:0005283;0,096991;0,452982669;15;16;16;sodium:amino acid symporter activity
GO:0006642;0,097265;0,452982669;6;8;8;triglyceride mobilization
GO:0051721;0,09732;0,452982669;16;21;23;protein phosphatase 2A binding
GO:0051482;0,097359;0,452982669;15;24;25;elevation of cytosolic calcium ion concentration involved in G-protein signaling coupled to IP3 second messenger
GO:0006865;0,097362;0,452982669;70;118;131;amino acid transport
GO:0045785;0,097387;0,452982669;68;117;129;positive regulation of cell adhesion
GO:0032405;0,097487;0,45311377;3;4;4;MutLalpha complex binding
GO:0055106;0,09765;0,45311377;4;5;5;ubiquitin-protein ligase regulator activity
GO:0055103;0,09765;0,45311377;4;5;5;ligase regulator activity
GO:0006182;0,097804;0,45311377;10;17;20;cGMP biosynthetic process
GO:0051896;0,097874;0,45311377;36;71;79;regulation of protein kinase B signaling cascade
GO:0005142;0,097926;0,45311377;1;1;1;interleukin-11 receptor binding
GO:0006105;0,098119;0,45311377;11;12;12;succinate metabolic process
GO:0021986;0,098145;0,45311377;2;3;3;habenula development
GO:0042755;0,098162;0,45311377;11;27;28;eating behavior
GO:0022904;0,098218;0,45311377;42;121;140;respiratory electron transport chain
GO:0015377;0,098222;0,45311377;8;9;9;cation:chloride symporter activity
GO:0033188;0,098295;0,45311377;4;4;4;sphingomyelin synthase activity
GO:0047493;0,098295;0,45311377;4;4;4;ceramide cholinephosphotransferase activity
GO:0050708;0,098308;0,45311377;55;120;136;regulation of protein secretion
GO:0060024;0,098433;0,453237868;3;3;4;rhythmic synaptic transmission
GO:0032971;0,098569;0,453492204;3;4;4;regulation of muscle filament sliding
GO:0072337;0,098743;0,453731382;6;8;9;modified amino acid transport
GO:0002703;0,098769;0,453731382;39;90;121;regulation of leukocyte mediated immunity
GO:0072329;0,098875;0,453854659;40;66;67;monocarboxylic acid catabolic process
GO:0003014;0,099019;0,453854659;22;42;44;renal system process
GO:0015355;0,099027;0,453854659;5;7;7;secondary active monocarboxylate transmembrane transporter activity
GO:0006743;0,099329;0,45439193;7;10;10;ubiquinone metabolic process
GO:0006744;0,099329;0,45439193;7;10;10;ubiquinone biosynthetic process
GO:2000009;0,099538;0,45439193;1;1;1;negative regulation of protein localization at cell surface
GO:0072224;0,0996;0,45439193;2;2;2;metanephric glomerulus development
GO:0031281;0,099625;0,45439193;46;80;85;positive regulation of cyclase activity
GO:0032847;0,099627;0,45439193;4;6;6;regulation of cellular pH reduction
GO:0000175;0,099677;0,45439193;8;13;13;3'-5'-exoribonuclease activity
GO:0051378;0,099694;0,45439193;5;10;14;serotonin binding
GO:0005157;0,099702;0,45439193;3;3;3;macrophage colony-stimulating factor receptor binding
GO:0031647;0,099814;0,454545394;59;112;119;regulation of protein stability
GO:0033151;0,099851;0,454545394;14;22;22;V(D)J recombination
GO:0010740;0,09996;0,454637286;200;416;451;positive regulation of intracellular protein kinase cascade
GO:0032490;0,10001;0,454637286;7;10;10;detection of molecule of bacterial origin
GO:0045670;0,100348;0,454637286;20;41;48;regulation of osteoclast differentiation
GO:0005507;0,100451;0,454637286;34;75;86;copper ion binding
GO:0032849;0,100478;0,454637286;2;4;4;positive regulation of cellular pH reduction
GO:0021555;0,100513;0,454637286;2;4;4;midbrain-hindbrain boundary morphogenesis
GO:0033177;0,100622;0,454637286;16;34;36;proton-transporting two-sector ATPase complex, proton-transporting domain
GO:0033003;0,100898;0,454637286;19;29;30;regulation of mast cell activation
GO:0004521;0,100998;0,454637286;25;67;73;endoribonuclease activity
GO:0016811;0,101075;0,454637286;37;70;76;hydrolase activity, acting on carbon-nitrogen (but not peptide) bonds, in linear amides
GO:0034447;0,101094;0,454637286;2;3;3;very-low-density lipoprotein particle clearance
GO:0003997;0,101168;0,454637286;6;6;6;acyl-CoA oxidase activity
GO:2000910;0,10124;0,454637286;2;3;3;negative regulation of sterol import
GO:0010982;0,10124;0,454637286;2;3;3;regulation of high-density lipoprotein particle clearance
GO:0010987;0,10124;0,454637286;2;2;2;negative regulation of high-density lipoprotein particle clearance
GO:0010897;0,10124;0,454637286;2;2;2;negative regulation of triglyceride catabolic process
GO:0060621;0,10124;0,454637286;2;3;3;negative regulation of cholesterol import
GO:0016655;0,10136;0,454637286;23;56;64;oxidoreductase activity, acting on NADH or NADPH, quinone or similar compound as acceptor
GO:0032139;0,101409;0,454637286;2;2;2;dinucleotide insertion or deletion binding
GO:0032077;0,101409;0,454637286;2;2;2;positive regulation of deoxyribonuclease activity
GO:0000701;0,101409;0,454637286;2;2;2;purine-specific mismatch base pair DNA N-glycosylase activity
GO:0043626;0,101409;0,454637286;2;2;2;PCNA complex
GO:0032644;0,101582;0,454637286;1;1;1;regulation of fractalkine production
GO:0050754;0,101582;0,454637286;1;1;1;positive regulation of fractalkine biosynthetic process
GO:0050752;0,101582;0,454637286;1;1;1;regulation of fractalkine biosynthetic process
GO:0050725;0,101582;0,454637286;1;1;1;positive regulation of interleukin-1 beta biosynthetic process
GO:0050722;0,101582;0,454637286;1;1;1;regulation of interleukin-1 beta biosynthetic process
GO:0045362;0,101582;0,454637286;1;1;1;positive regulation of interleukin-1 biosynthetic process
GO:0045360;0,101582;0,454637286;1;1;1;regulation of interleukin-1 biosynthetic process
GO:0004766;0,101836;0,455204862;1;1;2;spermidine synthase activity
GO:0006295;0,101914;0,455204862;3;3;3;nucleotide-excision repair, DNA incision, 3'-to lesion
GO:0035418;0,101935;0,455204862;7;7;8;protein localization to synapse
GO:2000463;0,101935;0,455204862;8;8;8;positive regulation of excitatory postsynaptic membrane potential
GO:0090329;0,10209;0,455640181;13;18;22;regulation of DNA-dependent DNA replication
GO:0002335;0,102164;0,455658884;5;7;7;mature B cell differentiation
GO:0007189;0,102361;0,455682421;34;58;59;activation of adenylate cyclase activity by G-protein signaling pathway
GO:0010579;0,102361;0,455682421;34;58;59;positive regulation of adenylate cyclase activity by G-protein signaling pathway
GO:0010578;0,102361;0,455682421;34;58;59;regulation of adenylate cyclase activity involved in G-protein signaling pathway
GO:0005892;0,102489;0,455971347;10;17;17;nicotinic acetylcholine-gated receptor-channel complex
GO:0051044;0,102703;0,456680778;8;13;19;positive regulation of membrane protein ectodomain proteolysis
GO:0016309;0,10291;0,456720258;3;3;3;1-phosphatidylinositol-5-phosphate 4-kinase activity
GO:0001730;0,102942;0,456720258;2;2;2;2'-5'-oligoadenylate synthetase activity
GO:2000909;0,102973;0,456720258;2;4;4;regulation of sterol import
GO:0060620;0,102973;0,456720258;2;4;4;regulation of cholesterol import
GO:0048730;0,103053;0,456776341;8;11;13;epidermis morphogenesis
GO:0043111;0,103288;0,45792522;2;2;2;replication fork arrest
GO:0031894;0,10332;0,45792522;1;2;2;V1A vasopressin receptor binding
GO:0031893;0,10332;0,45792522;1;2;2;vasopressin receptor binding
GO:0014806;0,103426;0,458140528;2;2;2;smooth muscle hyperplasia
GO:0001555;0,103681;0,459118398;2;3;3;oocyte growth
GO:0048638;0,104154;0,460944871;72;118;123;regulation of developmental growth
GO:0002062;0,104441;0,461691835;16;31;34;chondrocyte differentiation
GO:0032911;0,104528;0,461691835;2;2;2;negative regulation of transforming growth factor beta1 production
GO:0001880;0,10456;0,461691835;4;5;6;Mullerian duct regression
GO:0002366;0,104793;0,46212804;41;76;83;leukocyte activation involved in immune response
GO:0002263;0,104793;0,46212804;41;76;83;cell activation involved in immune response
GO:0004645;0,105345;0,463847829;4;5;5;phosphorylase activity
GO:0043997;0,10539;0,463847829;1;1;1;histone acetyltransferase activity (H4-K12 specific)
GO:0006275;0,1054;0,463847829;50;103;114;regulation of DNA replication
GO:0007603;0,10549;0,464104126;8;12;12;phototransduction, visible light
GO:0043425;0,105813;0,464491753;12;20;23;bHLH transcription factor binding
GO:0045647;0,105995;0,464491753;5;9;9;negative regulation of erythrocyte differentiation
GO:0030728;0,106033;0,464491753;18;25;25;ovulation
GO:0043179;0,10618;0,464491753;2;2;2;rhythmic excitation
GO:0046210;0,10626;0,464491753;11;11;11;nitric oxide catabolic process
GO:0090345;0,10626;0,464491753;11;11;11;cellular organohalogen metabolic process
GO:0090346;0,10626;0,464491753;11;11;11;cellular organofluorine metabolic process
GO:0043602;0,10626;0,464491753;11;11;11;nitrate catabolic process
GO:0047726;0,10626;0,464491753;11;11;11;iron-cytochrome-c reductase activity
GO:0003958;0,10626;0,464491753;11;11;11;NADPH-hemoprotein reductase activity
GO:0042126;0,10626;0,464491753;11;11;11;nitrate metabolic process
GO:0030198;0,106538;0,464952517;79;132;147;extracellular matrix organization
GO:0043062;0,106538;0,464952517;79;132;147;extracellular structure organization
GO:0016657;0,106792;0,465558091;3;4;5;oxidoreductase activity, acting on NADH or NADPH, nitrogenous group as acceptor
GO:0003920;0,106792;0,465558091;3;4;5;GMP reductase activity
GO:0031770;0,106965;0,465634116;2;2;2;growth hormone-releasing hormone receptor binding
GO:0008184;0,107036;0,465634116;3;3;3;glycogen phosphorylase activity
GO:0060544;0,107204;0,465634116;3;4;10;regulation of necroptosis
GO:0060545;0,107204;0,465634116;3;4;10;positive regulation of necroptosis
GO:0060555;0,107204;0,465634116;3;4;10;induction of necroptosis by extracellular signals
GO:0060553;0,107204;0,465634116;3;4;10;induction of necroptosis
GO:0017046;0,107357;0,465779469;23;39;39;peptide hormone binding
GO:0042599;0,107376;0,465779469;6;9;9;lamellar body
GO:0006264;0,107467;0,465805638;5;6;6;mitochondrial DNA replication
GO:0007389;0,107472;0,465805638;153;320;352;pattern specification process
GO:0006089;0,107532;0,465805638;4;4;4;lactate metabolic process
GO:0002718;0,108019;0,467432616;20;41;54;regulation of cytokine production involved in immune response
GO:0007168;0,108136;0,467788624;5;11;12;receptor guanylyl cyclase signaling pathway
GO:0000183;0,108471;0,468529016;5;6;7;chromatin silencing at rDNA
GO:0051388;0,108496;0,468529016;2;2;2;positive regulation of nerve growth factor receptor signaling pathway
GO:0071219;0,108591;0,468734618;40;88;92;cellular response to molecule of bacterial origin
GO:0016520;0,108594;0,468734618;3;5;5;growth hormone-releasing hormone receptor activity
GO:0009698;0,108673;0,468734618;19;28;31;phenylpropanoid metabolic process
GO:0045732;0,10871;0,468734618;43;77;87;positive regulation of protein catabolic process
GO:0060218;0,108754;0,468759615;5;5;5;hemopoietic stem cell differentiation
GO:0001674;0,108822;0,468759615;2;3;3;female germ cell nucleus
GO:0001784;0,108947;0,469610608;17;22;23;phosphotyrosine binding
GO:0005047;0,109277;0,471354672;3;4;4;signal recognition particle binding
GO:0001694;0,109402;0,471418881;1;1;1;histamine biosynthetic process
GO:0045575;0,109402;0,471418881;1;1;1;basophil activation
GO:0032940;0,109435;0,471418881;209;402;428;secretion by cell
GO:0001764;0,109552;0,47163974;45;77;83;neuron migration
GO:0046015;0,109691;0,472005951;3;7;8;regulation of transcription by glucose
GO:0045990;0,109691;0,472005951;3;7;8;carbon catabolite regulation of transcription
GO:0006984;0,109742;0,472005951;23;40;42;ER-nucleus signaling pathway
GO:0006536;0,109904;0,472453672;12;17;18;glutamate metabolic process
GO:0010623;0,110038;0,472869244;6;10;10;developmental programmed cell death
GO:0006693;0,110072;0,47291268;17;32;32;prostaglandin metabolic process
GO:0009719;0,110339;0,472971278;498;981;1033;response to endogenous stimulus
GO:0060456;0,110497;0,472971278;5;8;8;positive regulation of digestive system process
GO:0090342;0,11054;0,472971278;17;24;27;regulation of cell aging
GO:0046005;0,110541;0,472971278;2;4;4;positive regulation of circadian sleep/wake cycle, REM sleep
GO:0002125;0,110547;0,472971278;1;3;3;maternal aggressive behavior
GO:0035605;0,110649;0,473026428;1;3;3;peptidyl-cysteine S-nitrosylase activity
GO:0035606;0,110649;0,473026428;1;3;3;peptidyl-cysteine S-trans-nitrosylation
GO:0032332;0,110758;0,473417579;18;25;25;positive regulation of chondrocyte differentiation
GO:0015918;0,110828;0,473417579;33;56;63;sterol transport
GO:0006220;0,110939;0,473495191;24;52;58;pyrimidine nucleotide metabolic process
GO:0006022;0,111154;0,474157399;49;85;88;aminoglycan metabolic process
GO:0031616;0,111439;0,474735929;13;14;14;spindle pole centrosome
GO:0042166;0,11152;0,474735929;17;30;30;acetylcholine binding
GO:0010907;0,111705;0,474921672;24;42;43;positive regulation of glucose metabolic process
GO:0021542;0,112053;0,475202352;7;17;19;dentate gyrus development
GO:0045471;0,112115;0,475202352;64;128;136;response to ethanol
GO:0008078;0,112148;0,475202352;1;2;2;mesodermal cell migration
GO:0044425;0,112172;0,475202352;3411;7136;8095;membrane part
GO:2000744;0,112567;0,475202352;2;2;2;positive regulation of anterior head development
GO:2000742;0,112567;0,475202352;2;2;2;regulation of anterior head development
GO:0071542;0,112586;0,475202352;3;5;5;dopaminergic neuron differentiation
GO:0015485;0,112695;0,475202352;10;27;29;cholesterol binding
GO:0031072;0,112723;0,475202352;55;104;118;heat shock protein binding
GO:0003058;0,112766;0,475202352;1;1;1;hormonal regulation of the force of heart contraction
GO:0019448;0,112777;0,475202352;5;5;5;L-cysteine catabolic process
GO:0009093;0,112777;0,475202352;5;5;5;cysteine catabolic process
GO:0000098;0,112777;0,475202352;5;5;5;sulfur amino acid catabolic process
GO:0046439;0,112777;0,475202352;5;5;5;L-cysteine metabolic process
GO:0043566;0,112826;0,475202352;98;195;211;structure-specific DNA binding
GO:0005127;0,113079;0,475202352;5;6;6;ciliary neurotrophic factor receptor binding
GO:0045745;0,11308;0,475202352;12;21;21;positive regulation of G-protein coupled receptor protein signaling pathway
GO:0071288;0,113358;0,475202352;2;3;3;cellular response to mercury ion
GO:0002294;0,113465;0,475202352;6;7;8;CD4-positive, alpha-beta T cell differentiation involved in immune response
GO:0042093;0,113465;0,475202352;6;7;8;T-helper cell differentiation
GO:0046931;0,113497;0,475202352;7;7;7;pore complex assembly
GO:0003013;0,113548;0,475202352;73;143;150;circulatory system process
GO:2000107;0,11377;0,475202352;9;21;23;negative regulation of leukocyte apoptosis
GO:0043279;0,113834;0,475202352;61;105;118;response to alkaloid
GO:0045586;0,113881;0,475202352;7;8;10;regulation of gamma-delta T cell differentiation
GO:0045588;0,113881;0,475202352;7;8;10;positive regulation of gamma-delta T cell differentiation
GO:0001705;0,113968;0,475202352;1;1;1;ectoderm formation
GO:2000698;0,113968;0,475202352;1;1;1;positive regulation of epithelial cell differentiation involved in kidney development
GO:2000768;0,113968;0,475202352;1;1;1;positive regulation of nephron tubule epithelial cell differentiation
GO:0051674;0,113968;0,475202352;1;1;1;localization of cell
GO:0060067;0,113968;0,475202352;1;1;1;cervix development
GO:0072283;0,113968;0,475202352;1;1;1;metanephric renal vesicle morphogenesis
GO:0072077;0,113968;0,475202352;1;1;1;renal vesicle morphogenesis
GO:0035846;0,113968;0,475202352;1;1;1;oviduct epithelium development
GO:0035847;0,113968;0,475202352;1;1;1;uterine epithelium development
GO:0035849;0,113968;0,475202352;1;1;1;nephric duct elongation
GO:0035852;0,113968;0,475202352;1;1;1;horizontal cell localization
GO:0048295;0,114252;0,476301752;2;3;3;positive regulation of isotype switching to IgE isotypes
GO:0010288;0,114372;0,476524993;16;21;21;response to lead ion
GO:0045931;0,11441;0,476547597;23;39;39;positive regulation of mitotic cell cycle
GO:0033005;0,11457;0,47692197;11;15;15;positive regulation of mast cell activation
GO:0031646;0,114643;0,47692197;34;53;61;positive regulation of neurological system process
GO:0040030;0,114698;0,47692197;2;2;2;regulation of molecular function, epigenetic
GO:0061035;0,114711;0,47692197;36;56;58;regulation of cartilage development
GO:0008527;0,114822;0,476999098;3;13;14;taste receptor activity
GO:0034366;0,114974;0,476999098;4;13;21;spherical high-density lipoprotein particle
GO:0043434;0,11505;0,476999098;239;445;476;response to peptide hormone stimulus
GO:0045921;0,115108;0,476999098;24;36;43;positive regulation of exocytosis
GO:0000394;0,115125;0,476999098;4;6;6;RNA splicing, via endonucleolytic cleavage and ligation
GO:0006388;0,115125;0,476999098;4;6;6;tRNA splicing, via endonucleolytic cleavage and ligation
GO:0030301;0,115463;0,477560861;32;55;62;cholesterol transport
GO:0034379;0,11574;0,478529135;4;7;7;very-low-density lipoprotein particle assembly
GO:0007188;0,115769;0,478529135;64;122;127;G-protein signaling, coupled to cAMP nucleotide second messenger
GO:0018916;0,11601;0,478911528;1;1;1;nitrobenzene metabolic process
GO:0045579;0,116082;0,478911528;9;12;13;positive regulation of B cell differentiation
GO:0034620;0,116117;0,478911528;14;25;25;cellular response to unfolded protein
GO:0030968;0,116117;0,478911528;14;25;25;endoplasmic reticulum unfolded protein response
GO:0035755;0,116117;0,478911528;1;1;1;cardiolipin hydrolase activity
GO:0007617;0,116326;0,479918814;5;9;10;mating behavior
GO:0010889;0,116331;0,479918814;9;12;13;regulation of sequestering of triglyceride
GO:0008601;0,116432;0,480348409;23;27;30;protein phosphatase type 2A regulator activity
GO:0048566;0,117067;0,483089876;13;20;26;embryonic digestive tract development
GO:0034661;0,117157;0,483091053;11;15;15;ncRNA catabolic process
GO:0006629;0,117655;0,485249757;629;1219;1331;lipid metabolic process
GO:0042474;0,117668;0,485249757;6;17;17;middle ear morphogenesis
GO:0045906;0,118007;0,48610366;4;5;6;negative regulation of vasoconstriction
GO:0043526;0,118026;0,48610366;29;48;50;neuroprotection
GO:0046886;0,118126;0,48610366;16;18;18;positive regulation of hormone biosynthetic process
GO:0010389;0,118356;0,48721839;16;26;28;regulation of G2/M transition of mitotic cell cycle
GO:0031012;0,11862;0,487372282;167;295;316;extracellular matrix
GO:0004450;0,118629;0,487372282;4;4;4;isocitrate dehydrogenase (NADP+) activity
GO:0006097;0,118629;0,487372282;4;4;4;glyoxylate cycle
GO:0042770;0,118647;0,487372282;60;134;153;signal transduction in response to DNA damage
GO:0009725;0,118905;0,487957319;432;862;911;response to hormone stimulus
GO:0001945;0,118955;0,487957319;5;6;6;lymph vessel development
GO:0006935;0,119615;0,489960771;344;637;680;chemotaxis
GO:0042330;0,119615;0,489960771;344;637;680;taxis
GO:0042098;0,119654;0,489960771;15;26;30;T cell proliferation
GO:0085020;0,119665;0,489960771;7;11;12;protein K6-linked ubiquitination
GO:0045428;0,119783;0,489960771;22;50;64;regulation of nitric oxide biosynthetic process
GO:0032409;0,119802;0,489960771;66;102;107;regulation of transporter activity
GO:0043633;0,119904;0,490086712;4;4;4;polyadenylation-dependent RNA catabolic process
GO:0030517;0,120013;0,490086712;18;22;22;negative regulation of axon extension
GO:0071356;0,120027;0,490086712;25;60;70;cellular response to tumor necrosis factor
GO:0030217;0,120334;0,490140384;44;78;85;T cell differentiation
GO:0030151;0,120344;0,490140384;4;7;7;molybdenum ion binding
GO:0010939;0,120352;0,490140384;5;10;17;regulation of necrotic cell death
GO:0031225;0,120421;0,490206616;85;194;217;anchored to membrane
GO:0045006;0,120455;0,490206616;3;8;8;DNA deamination
GO:0002251;0,120661;0,491012115;4;6;7;organ or tissue specific immune response
GO:0009067;0,120739;0,491128115;16;25;25;aspartate family amino acid biosynthetic process
GO:0042627;0,120756;0,491128115;5;14;14;chylomicron
GO:0009956;0,120898;0,491648269;1;1;1;radial pattern formation
GO:0034445;0,121343;0,491869197;1;2;8;negative regulation of plasma lipoprotein particle oxidation
GO:0034443;0,121343;0,491869197;1;2;8;negative regulation of lipoprotein oxidation
GO:0034444;0,121343;0,491869197;1;2;8;regulation of plasma lipoprotein particle oxidation
GO:0002313;0,121391;0,491869197;4;6;6;mature B cell differentiation involved in immune response
GO:0005000;0,121482;0,491869197;3;4;6;vasopressin receptor activity
GO:0040007;0,12155;0,491869197;156;307;325;growth
GO:0015294;0,12157;0,491869197;67;101;109;solute:cation symporter activity
GO:0019216;0,121696;0,491869197;132;252;264;regulation of lipid metabolic process
GO:0042826;0,12171;0,491869197;38;65;71;histone deacetylase binding
GO:0055067;0,12178;0,491869197;31;52;55;monovalent inorganic cation homeostasis
GO:0016775;0,121831;0,491869197;16;30;34;phosphotransferase activity, nitrogenous group as acceptor
GO:0008622;0,121847;0,491869197;1;1;1;epsilon DNA polymerase complex
GO:0048261;0,122006;0,491883035;4;8;9;negative regulation of receptor-mediated endocytosis
GO:0071888;0,122029;0,491883035;2;2;2;macrophage apoptosis
GO:0050671;0,122315;0,492400441;53;110;116;positive regulation of lymphocyte proliferation
GO:0006084;0,122739;0,493447442;29;43;46;acetyl-CoA metabolic process
GO:0030951;0,122817;0,493447442;3;3;3;establishment or maintenance of microtubule cytoskeleton polarity
GO:0006091;0,122837;0,493447442;205;459;538;generation of precursor metabolites and energy
GO:0032488;0,122903;0,493447442;3;8;8;Cdc42 protein signal transduction
GO:0051095;0,123018;0,493447442;11;16;19;regulation of helicase activity
GO:0010876;0,123078;0,493447442;18;29;35;lipid localization
GO:0019915;0,123078;0,493447442;18;29;35;lipid storage
GO:0008305;0,123236;0,493447442;33;41;42;integrin complex
GO:0019933;0,123286;0,493447442;74;136;141;cAMP-mediated signaling
GO:0048266;0,123482;0,493447442;7;9;9;behavioral response to pain
GO:0008374;0,12357;0,493447442;30;52;92;O-acyltransferase activity
GO:0019205;0,12362;0,493447442;38;66;71;nucleobase, nucleoside, nucleotide kinase activity
GO:0051054;0,12363;0,493447442;47;97;101;positive regulation of DNA metabolic process
GO:0032404;0,123681;0,493447442;3;5;5;mismatch repair complex binding
GO:0007007;0,123749;0,493447442;6;12;14;inner mitochondrial membrane organization
GO:0002682;0,123772;0,493447442;450;978;1220;regulation of immune system process
GO:0006734;0,123775;0,493447442;8;12;13;NADH metabolic process
GO:0006767;0,123854;0,493447442;40;80;84;water-soluble vitamin metabolic process
GO:0001658;0,123916;0,493447442;16;32;37;branching involved in ureteric bud morphogenesis
GO:0006003;0,12424;0,494148773;3;3;4;fructose 2,6-bisphosphate metabolic process
GO:0003873;0,12424;0,494148773;3;3;4;6-phosphofructo-2-kinase activity
GO:0070653;0,124511;0,494148773;2;7;7;high-density lipoprotein particle receptor binding
GO:0010903;0,124511;0,494148773;2;7;7;negative regulation of very-low-density lipoprotein particle remodeling
GO:0042256;0,124526;0,494148773;3;4;4;mature ribosome assembly
GO:0031440;0,124578;0,494148773;4;7;7;regulation of mRNA 3'-end processing
GO:0016635;0,124605;0,494148773;4;4;4;oxidoreductase activity, acting on the CH-CH group of donors, quinone or related compound as acceptor
GO:0032451;0,124625;0,494148773;14;22;26;demethylase activity
GO:0051005;0,124642;0,494148773;3;6;6;negative regulation of lipoprotein lipase activity
GO:0045912;0,124755;0,494148773;18;29;29;negative regulation of carbohydrate metabolic process
GO:0010677;0,124755;0,494148773;18;29;29;negative regulation of cellular carbohydrate metabolic process
GO:0005529;0,124823;0,494148773;112;240;256;sugar binding
GO:0060008;0,124986;0,494678977;3;5;8;Sertoli cell differentiation
GO:0006120;0,12501;0,494678977;19;48;56;mitochondrial electron transport, NADH to ubiquinone
GO:0022037;0,125024;0,494678977;1;2;2;metencephalon development
GO:0061090;0,125276;0,495524237;1;1;1;positive regulation of sequestering of zinc ion
GO:0045617;0,125742;0,496403492;3;4;4;negative regulation of keratinocyte differentiation
GO:0045605;0,125742;0,496403492;3;4;4;negative regulation of epidermal cell differentiation
GO:0050798;0,12576;0,496403492;5;5;5;activated T cell proliferation
GO:0009617;0,125817;0,496403492;59;186;211;response to bacterium
GO:0010830;0,125855;0,496403492;6;11;11;regulation of myotube differentiation
GO:0009059;0,125873;0,496403492;724;1714;1890;macromolecule biosynthetic process
GO:0004396;0,125974;0,496403492;5;5;5;hexokinase activity
GO:0045762;0,126394;0,497148368;45;79;84;positive regulation of adenylate cyclase activity
GO:0051319;0,126413;0,497148368;7;9;10;G2 phase
GO:0000085;0,126413;0,497148368;7;9;10;G2 phase of mitotic cell cycle
GO:0006534;0,126463;0,497148368;11;14;14;cysteine metabolic process
GO:0043032;0,126466;0,497148368;8;13;13;positive regulation of macrophage activation
GO:0031208;0,126511;0,497148368;1;1;1;POZ domain binding
GO:0045569;0,126522;0,497148368;5;5;5;TRAIL binding
GO:0007190;0,126581;0,497194651;44;78;83;activation of adenylate cyclase activity
GO:0000137;0,126722;0,497627359;4;4;4;Golgi cis cisterna
GO:0021570;0,126791;0,497814047;1;3;3;rhombomere 4 development
GO:0003199;0,126964;0,498439838;1;1;1;endocardial cushion to mesenchymal transition involved in heart valve formation
GO:0015914;0,127269;0,499212567;25;39;42;phospholipid transport
GO:0051902;0,127305;0,499212567;3;3;3;negative regulation of mitochondrial depolarization
GO:0016684;0,127567;0,499847816;24;47;49;oxidoreductase activity, acting on peroxide as acceptor
GO:0004601;0,127567;0,499847816;24;47;49;peroxidase activity
GO:0046813;0,127758;0,500353405;2;2;4;virion attachment, binding of host cell surface receptor
GO:0030169;0,12792;0,500549866;25;32;32;low-density lipoprotein particle binding
GO:0014701;0,127946;0,500549866;5;6;6;junctional sarcoplasmic reticulum membrane
GO:0021953;0,128047;0,500603711;28;54;56;central nervous system neuron differentiation
GO:0031904;0,128204;0,500932903;3;6;7;endosome lumen
GO:0015439;0,128408;0,501022539;1;1;1;heme-transporting ATPase activity
GO:0030674;0,128468;0,501022539;103;168;182;protein binding, bridging
GO:0016849;0,128559;0,501022539;22;27;29;phosphorus-oxygen lyase activity
GO:0004703;0,128581;0,501022539;6;7;7;G-protein coupled receptor kinase activity
GO:0002634;0,128769;0,501357349;6;10;10;regulation of germinal center formation
GO:0035967;0,128788;0,501357349;14;27;36;cellular response to topologically incorrect protein
GO:0031571;0,128826;0,501357349;8;12;14;mitotic cell cycle G1/S transition DNA damage checkpoint
GO:0007005;0,128916;0,501357349;83;170;180;mitochondrion organization
GO:0006357;0,128987;0,501357349;588;1205;1323;regulation of transcription from RNA polymerase II promoter
GO:0042772;0,129004;0,501357349;10;16;20;DNA damage response, signal transduction resulting in transcription
GO:0051349;0,129039;0,501357349;46;82;87;positive regulation of lyase activity
GO:0048853;0,12909;0,501357349;7;9;10;forebrain morphogenesis
GO:0015075;0,129158;0,501357349;491;857;967;ion transmembrane transporter activity
GO:0048818;0,129418;0,501357349;2;2;2;positive regulation of hair follicle maturation
GO:0048819;0,129418;0,501357349;2;2;2;regulation of hair follicle maturation
GO:0051794;0,129418;0,501357349;2;2;2;regulation of catagen
GO:0051795;0,129418;0,501357349;2;2;2;positive regulation of catagen
GO:0004977;0,129517;0,501357349;3;6;6;melanocortin receptor activity
GO:0033559;0,129549;0,501357349;45;92;96;unsaturated fatty acid metabolic process
GO:0070761;0,129922;0,502761105;4;7;7;pre-snoRNP complex
GO:0003727;0,130435;0,505632852;27;47;51;single-stranded RNA binding
GO:0034618;0,130451;0,505632852;4;4;5;arginine binding
GO:0033133;0,130648;0,505944059;3;4;5;positive regulation of glucokinase activity
GO:0004017;0,130845;0,506281558;10;12;12;adenylate kinase activity
GO:0046850;0,130954;0,506393271;16;28;29;regulation of bone remodeling
GO:0016528;0,131363;0,507788973;2;2;2;sarcoplasm
GO:0010811;0,131489;0,507788973;35;51;51;positive regulation of cell-substrate adhesion
GO:0010916;0,131647;0,507788973;3;6;6;negative regulation of very-low-density lipoprotein particle clearance
GO:0010915;0,131647;0,507788973;3;6;6;regulation of very-low-density lipoprotein particle clearance
GO:0033313;0,131684;0,507788973;2;2;2;meiotic cell cycle checkpoint
GO:0042138;0,131684;0,507788973;2;2;2;meiotic DNA double-strand break formation
GO:0046631;0,131696;0,507788973;18;32;35;alpha-beta T cell activation
GO:0005343;0,131828;0,508490336;24;33;37;organic acid:sodium symporter activity
GO:0003796;0,132094;0,509202998;7;14;17;lysozyme activity
GO:0070215;0,132204;0,509230358;11;13;15;MDM2 binding
GO:0060806;0,132506;0,509582847;1;1;1;negative regulation of cell differentiation involved in embryonic placenta development
GO:0060800;0,132506;0,509582847;1;1;1;regulation of cell differentiation involved in embryonic placenta development
GO:0000216;0,132574;0,509582847;40;93;103;M/G1 transition of mitotic cell cycle
GO:0042592;0,132696;0,509582847;502;1043;1126;homeostatic process
GO:0031954;0,132739;0,509582847;8;13;15;positive regulation of protein autophosphorylation
GO:0003099;0,132805;0,509582847;2;4;4;positive regulation of the force of heart contraction by chemical signal
GO:0031648;0,132856;0,509582847;11;19;19;protein destabilization
GO:0000320;0,132878;0,509582847;3;5;5;re-entry into mitotic cell cycle
GO:0009058;0,132911;0,509582847;1269;2874;3191;biosynthetic process
GO:0070555;0,132998;0,509944902;34;64;74;response to interleukin-1
GO:0032591;0,133278;0,510835484;5;6;6;dendritic spine membrane
GO:0005770;0,133853;0,513624802;44;80;93;late endosome
GO:0051345;0,134004;0,513723058;286;514;549;positive regulation of hydrolase activity
GO:0046514;0,134008;0,513723058;6;10;12;ceramide catabolic process
GO:0005891;0,13409;0,513723058;21;24;26;voltage-gated calcium channel complex
GO:0005793;0,134188;0,513723058;32;59;59;endoplasmic reticulum-Golgi intermediate compartment
GO:0048293;0,134284;0,513723058;4;6;6;regulation of isotype switching to IgE isotypes
GO:0035813;0,134323;0,513723058;13;23;25;regulation of renal sodium excretion
GO:0045098;0,134418;0,513723058;3;4;4;type III intermediate filament
GO:0070663;0,134489;0,514893768;72;155;179;regulation of leukocyte proliferation
GO:0035306;0,135021;0,515910264;11;16;19;positive regulation of dephosphorylation
GO:0035307;0,135021;0,515910264;11;16;17;positive regulation of protein dephosphorylation
GO:0046666;0,135207;0,516376516;1;1;1;retinal cell programmed cell death
GO:0060554;0,135207;0,516376516;1;1;1;induction of necroptosis of activated-T cells
GO:0046364;0,135266;0,516376516;37;86;93;monosaccharide biosynthetic process
GO:0032695;0,135343;0,516376516;9;15;15;negative regulation of interleukin-12 production
GO:0060154;0,135394;0,516376516;5;6;6;cellular process regulating host cell cycle in response to virus
GO:0042165;0,135619;0,51673378;52;99;109;neurotransmitter binding
GO:0030263;0,135786;0,517165473;3;3;3;apoptotic chromosome condensation
GO:0015038;0,135831;0,517165473;3;4;4;glutathione disulfide oxidoreductase activity
GO:0018095;0,135996;0,517245928;4;4;5;protein polyglutamylation
GO:0006678;0,136026;0,517245928;4;8;9;glucosylceramide metabolic process
GO:0051258;0,136329;0,517481066;26;55;70;protein polymerization
GO:0044036;0,136381;0,517481066;14;25;28;cell wall macromolecule metabolic process
GO:0070097;0,136486;0,517481066;7;7;7;delta-catenin binding
GO:0003072;0,136619;0,517481066;7;8;8;renal control of peripheral vascular resistance involved in regulation of systemic arterial blood pressure
GO:0033864;0,136619;0,517481066;7;8;8;positive regulation of NAD(P)H oxidase activity
GO:0002034;0,136619;0,517481066;7;8;8;regulation of blood vessel size by renin-angiotensin
GO:0010698;0,136619;0,517481066;7;8;8;acetyltransferase activator activity
GO:0042743;0,136753;0,517489111;14;33;35;hydrogen peroxide metabolic process
GO:0034136;0,137058;0,51836615;2;2;2;negative regulation of toll-like receptor 2 signaling pathway
GO:0030174;0,137113;0,51836615;5;6;6;regulation of DNA-dependent DNA replication initiation
GO:0014070;0,137183;0,518419597;137;275;295;response to organic cyclic compound
GO:0060435;0,137351;0,519062614;2;3;3;bronchiole development
GO:0060541;0,137351;0,519062614;2;2;2;respiratory system development
GO:0060696;0,137473;0,519659903;3;5;5;regulation of phospholipid catabolic process
GO:0070435;0,137685;0,519693766;3;3;3;Shc-EGFR complex
GO:0007625;0,137724;0,519693766;5;12;14;grooming behavior
GO:0008408;0,137813;0,519693766;20;33;37;3'-5' exonuclease activity
GO:0060314;0,137929;0,519693766;9;14;14;regulation of ryanodine-sensitive calcium-release channel activity
GO:0008137;0,137938;0,519693766;19;48;56;NADH dehydrogenase (ubiquinone) activity
GO:0050136;0,137938;0,519693766;19;48;56;NADH dehydrogenase (quinone) activity
GO:0003954;0,137938;0,519693766;19;48;56;NADH dehydrogenase activity
GO:0002830;0,138321;0,519693766;3;4;4;positive regulation of type 2 immune response
GO:0010035;0,138347;0,519693766;217;448;472;response to inorganic substance
GO:0010721;0,138356;0,519693766;77;143;148;negative regulation of cell development
GO:0050850;0,138452;0,519693766;14;21;23;positive regulation of calcium-mediated signaling
GO:0031583;0,13854;0,519693766;1;1;1;activation of phospholipase D activity by G-protein coupled receptor protein signaling pathway
GO:0042313;0,13854;0,519693766;1;1;1;protein kinase C deactivation
GO:0031707;0,13854;0,519693766;1;1;1;endothelin A receptor binding
GO:0071222;0,138647;0,519783967;37;81;85;cellular response to lipopolysaccharide
GO:0004331;0,138862;0,520009444;6;7;8;fructose-2,6-bisphosphate 2-phosphatase activity
GO:0006109;0,139004;0,520009444;52;96;99;regulation of carbohydrate metabolic process
GO:0010675;0,139004;0,520009444;52;96;99;regulation of cellular carbohydrate metabolic process
GO:0032070;0,139032;0,520009444;3;5;5;regulation of deoxyribonuclease activity
GO:0009651;0,139134;0,520009444;9;21;27;response to salt stress
GO:0035176;0,139142;0,520009444;15;28;33;social behavior
GO:0048598;0,139322;0,520140894;162;335;355;embryonic morphogenesis
GO:0019992;0,139354;0,520140894;9;12;12;diacylglycerol binding
GO:0051532;0,139384;0,520140894;4;8;15;regulation of NFAT protein import into nucleus
GO:0044057;0,14;0,521827248;261;512;550;regulation of system process
GO:0046477;0,140078;0,521896182;5;8;10;glycosylceramide catabolic process
GO:0009204;0,140209;0,521993873;4;4;4;deoxyribonucleoside triphosphate catabolic process
GO:0009217;0,140209;0,521993873;4;4;4;purine deoxyribonucleoside triphosphate catabolic process
GO:0030203;0,140241;0,521993873;42;70;73;glycosaminoglycan metabolic process
GO:0008139;0,140633;0,52335389;8;11;12;nuclear localization sequence binding
GO:0045542;0,140738;0,523826356;17;18;18;positive regulation of cholesterol biosynthetic process
GO:0045425;0,140814;0,523997898;5;5;5;positive regulation of granulocyte macrophage colony-stimulating factor biosynthetic process
GO:0042583;0,141005;0,524316589;3;3;4;chromaffin granule
GO:0018198;0,141183;0,524748351;7;13;14;peptidyl-cysteine modification
GO:0002828;0,141299;0,524748351;12;24;24;regulation of type 2 immune response
GO:0046016;0,141859;0,524901568;2;5;6;positive regulation of transcription by glucose
GO:0000429;0,141859;0,524901568;2;5;6;carbon catabolite regulation of transcription from RNA polymerase II promoter
GO:0000430;0,141859;0,524901568;2;5;6;regulation of transcription from RNA polymerase II promoter by glucose
GO:0000432;0,141859;0,524901568;2;5;6;positive regulation of transcription from RNA polymerase II promoter by glucose
GO:0000436;0,141859;0,524901568;2;5;6;carbon catabolite activation of transcription from RNA polymerase II promoter
GO:0045991;0,141859;0,524901568;2;5;6;carbon catabolite activation of transcription
GO:0032091;0,141897;0,524901568;28;44;44;negative regulation of protein binding
GO:0035116;0,142195;0,526276529;22;34;36;embryonic hindlimb morphogenesis
GO:0071353;0,142386;0,526728268;7;8;9;cellular response to interleukin-4
GO:0042060;0,142437;0,526728268;43;72;75;wound healing
GO:0014706;0,142486;0,526728268;37;74;81;striated muscle tissue development
GO:0002252;0,142552;0,526728268;94;230;290;immune effector process
GO:2000757;0,142727;0,526744271;5;7;7;negative regulation of peptidyl-lysine acetylation
GO:0035067;0,142727;0,526744271;5;7;7;negative regulation of histone acetylation
GO:0045721;0,142756;0,526744271;5;11;11;negative regulation of gluconeogenesis
GO:0033683;0,14286;0,526744271;5;7;7;nucleotide-excision repair, DNA incision
GO:0080135;0,142917;0,526744271;141;256;288;regulation of cellular response to stress
GO:0004298;0,143022;0,526744271;10;22;27;threonine-type endopeptidase activity
GO:0070003;0,143022;0,526744271;10;22;27;threonine-type peptidase activity
GO:0060090;0,143236;0,526744271;110;179;193;binding, bridging
GO:0006556;0,143295;0,526744271;2;3;3;S-adenosylmethionine biosynthetic process
GO:0071354;0,143302;0,526744271;6;9;9;cellular response to interleukin-6
GO:0071635;0,143417;0,526744271;2;3;3;negative regulation of transforming growth factor beta production
GO:0006349;0,143614;0,526744271;13;22;23;regulation of gene expression by genetic imprinting
GO:0002761;0,143667;0,526744271;44;89;97;regulation of myeloid leukocyte differentiation
GO:0032075;0,143729;0,526744271;3;7;7;positive regulation of nuclease activity
GO:0002287;0,143867;0,526744271;6;9;10;alpha-beta T cell activation involved in immune response
GO:0002292;0,143867;0,526744271;6;9;10;T cell differentiation involved in immune response
GO:0002293;0,143867;0,526744271;6;9;10;alpha-beta T cell differentiation involved in immune response
GO:0071474;0,143942;0,526744271;5;6;6;cellular hyperosmotic response
GO:0046825;0,144448;0,528141166;10;16;17;regulation of protein export from nucleus
GO:0043392;0,144461;0,528141166;22;38;39;negative regulation of DNA binding
GO:0004306;0,14447;0,528141166;1;1;1;ethanolamine-phosphate cytidylyltransferase activity
GO:0071850;0,144563;0,528247423;3;3;3;mitotic cell cycle arrest
GO:0043621;0,144586;0,528247423;20;40;45;protein self-association
GO:0070127;0,144734;0,528247423;3;4;5;tRNA aminoacylation for mitochondrial protein translation
GO:0006024;0,14483;0,528247423;22;28;29;glycosaminoglycan biosynthetic process
GO:0046487;0,144881;0,528247423;7;10;10;glyoxylate metabolic process
GO:0050660;0,145171;0,529033133;63;99;105;flavin adenine dinucleotide binding
GO:0010627;0,145388;0,529033133;299;595;649;regulation of intracellular protein kinase cascade
GO:0045076;0,145427;0,529033133;12;20;22;regulation of interleukin-2 biosynthetic process
GO:0004561;0,145448;0,529033133;1;1;1;alpha-N-acetylglucosaminidase activity
GO:0034702;0,145567;0,529033133;146;240;283;ion channel complex
GO:0045665;0,145657;0,529033133;32;64;65;negative regulation of neuron differentiation
GO:0022602;0,145693;0,529033133;60;106;114;ovulation cycle process
GO:0006839;0,145756;0,529033133;43;101;107;mitochondrial transport
GO:0015886;0,145788;0,529033133;4;5;6;heme transport
GO:0060004;0,145886;0,529033133;10;10;10;reflex
GO:0010243;0,145922;0,529033133;90;165;177;response to organic nitrogen
GO:0030545;0,146163;0,529364429;23;45;53;receptor regulator activity
GO:0060322;0,146624;0,529881823;6;9;9;head development
GO:2000026;0,146659;0,529881823;563;1135;1206;regulation of multicellular organismal development
GO:0001756;0,14668;0,529881823;21;39;42;somitogenesis
GO:0010510;0,146908;0,530256136;8;13;16;regulation of acetyl-CoA biosynthetic process from pyruvate
GO:0007265;0,147361;0,531367933;91;169;181;Ras protein signal transduction
GO:0022007;0,1475;0,531403547;3;4;4;convergent extension involved in neural plate elongation
GO:0046466;0,147582;0,531403547;13;26;28;membrane lipid catabolic process
GO:0015633;0,147666;0,531403547;1;1;1;zinc transporting ATPase activity
GO:0000700;0,147928;0,531403547;2;3;3;mismatch base pair DNA N-glycosylase activity
GO:0046022;0,147988;0,531403547;2;3;3;positive regulation of transcription from RNA polymerase II promoter during mitosis
GO:0046021;0,147988;0,531403547;2;3;3;regulation of transcription from RNA polymerase II promoter, mitotic
GO:0045896;0,147988;0,531403547;2;3;3;regulation of transcription during mitosis
GO:0045897;0,147988;0,531403547;2;3;3;positive regulation of transcription during mitosis
GO:0051704;0,148093;0,531442345;423;962;1111;multi-organism process
GO:0016846;0,148551;0,533737588;7;12;15;carbon-sulfur lyase activity
GO:0030546;0,148614;0,533737588;16;24;31;receptor activator activity
GO:2000177;0,148731;0,534061693;30;48;50;regulation of neural precursor cell proliferation
GO:0032584;0,148797;0,534061693;6;6;6;growth cone membrane
GO:0005640;0,148838;0,534061693;14;21;23;nuclear outer membrane
GO:0016784;0,148865;0,534061693;6;6;6;3-mercaptopyruvate sulfurtransferase activity
GO:0017168;0,14903;0,534316717;1;1;1;5-oxoprolinase (ATP-hydrolyzing) activity
GO:0000060;0,149263;0,534717094;14;28;37;protein import into nucleus, translocation
GO:0046902;0,149372;0,534717094;12;19;22;regulation of mitochondrial membrane permeability
GO:0015321;0,149385;0,534717094;4;6;6;sodium-dependent phosphate transmembrane transporter activity
GO:0044341;0,149385;0,534717094;4;6;6;sodium-dependent phosphate transport
GO:0045589;0,149401;0,534717094;2;4;5;regulation of regulatory T cell differentiation
GO:0050878;0,149423;0,534717094;393;718;779;regulation of body fluid levels
GO:0035498;0,149449;0,534717094;2;2;2;carnosine metabolic process
GO:0035499;0,149449;0,534717094;2;2;2;carnosine biosynthetic process
GO:0047730;0,149449;0,534717094;2;2;2;carnosine synthase activity
GO:0044093;0,149643;0,535143209;651;1255;1349;positive regulation of molecular function
GO:0021889;0,149851;0,535586594;3;3;3;olfactory bulb interneuron differentiation
GO:0008905;0,14993;0,535632448;4;6;6;mannose-phosphate guanylyltransferase activity
GO:0004475;0,14993;0,535632448;4;6;6;mannose-1-phosphate guanylyltransferase activity
GO:0060137;0,150333;0,536158186;3;6;6;maternal process involved in parturition
GO:0016480;0,150394;0,536158186;1;2;2;negative regulation of transcription from RNA polymerase III promoter
GO:0034612;0,150417;0,536158186;38;86;101;response to tumor necrosis factor
GO:0070244;0,150432;0,536158186;3;6;6;negative regulation of thymocyte apoptosis
GO:0051193;0,151069;0,5375915;11;17;20;regulation of cofactor metabolic process
GO:0051196;0,151069;0,5375915;11;17;20;regulation of coenzyme metabolic process
GO:0070317;0,151314;0,538627029;1;1;1;negative regulation of G0 to G1 transition
GO:0031328;0,151717;0,540190985;634;1338;1482;positive regulation of cellular biosynthetic process
GO:0016783;0,151728;0,540190985;7;12;12;sulfurtransferase activity
GO:0045124;0,152111;0,541116807;15;27;28;regulation of bone resorption
GO:0032645;0,152176;0,541116807;7;11;11;regulation of granulocyte macrophage colony-stimulating factor production
GO:0002060;0,152339;0,541383193;2;3;3;purine base binding
GO:0046068;0,152437;0,54150588;16;24;27;cGMP metabolic process
GO:0009982;0,152527;0,541643582;10;18;19;pseudouridine synthase activity
GO:0010621;0,152609;0,541686205;1;2;2;negative regulation of transcription by transcription factor localization
GO:0035586;0,152693;0,541686205;19;43;50;purinergic receptor activity
GO:0031984;0,153065;0,542740187;12;18;18;organelle subcompartment
GO:0051769;0,153092;0,542740187;5;11;11;regulation of nitric-oxide synthase biosynthetic process
GO:0045667;0,153401;0,543360914;58;101;107;regulation of osteoblast differentiation
GO:0035457;0,153649;0,543933315;3;5;5;cellular response to interferon-alpha
GO:0015665;0,153739;0,543933315;8;11;11;alcohol transmembrane transporter activity
GO:0043388;0,15407;0,54508958;15;32;33;positive regulation of DNA binding
GO:0030320;0,154104;0,54508958;1;2;2;cellular monovalent inorganic anion homeostasis
GO:0030644;0,154104;0,54508958;1;2;2;cellular chloride ion homeostasis
GO:0055064;0,154104;0,54508958;1;2;2;chloride ion homeostasis
GO:0055083;0,154104;0,54508958;1;2;2;monovalent inorganic anion homeostasis
GO:0021675;0,154146;0,54508958;23;40;42;nerve development
GO:0008654;0,154191;0,545097876;70;135;182;phospholipid biosynthetic process
GO:0071294;0,154438;0,545661768;6;6;6;cellular response to zinc ion
GO:0070849;0,154634;0,546392416;5;11;11;response to epidermal growth factor stimulus
GO:0001618;0,154853;0,547117282;1;1;4;viral receptor activity
GO:0005175;0,154853;0,547117282;1;1;1;CD27 receptor binding
GO:0018149;0,155055;0,547286463;17;32;34;peptide cross-linking
GO:0015793;0,15513;0,547286463;3;5;5;glycerol transport
GO:0015168;0,15513;0,547286463;3;5;5;glycerol transmembrane transporter activity
GO:0031779;0,155328;0,547286463;4;8;8;melanocortin receptor binding
GO:0031781;0,155328;0,547286463;4;8;8;type 3 melanocortin receptor binding
GO:0031782;0,155328;0,547286463;4;8;8;type 4 melanocortin receptor binding
GO:0008202;0,155408;0,547324429;147;292;314;steroid metabolic process
GO:0001980;0,155902;0,547980151;1;1;1;regulation of systemic arterial blood pressure by ischemic conditions
GO:0004511;0,156147;0,547980151;1;1;1;tyrosine 3-monooxygenase activity
GO:0006585;0,156147;0,547980151;1;1;1;dopamine biosynthetic process from tyrosine
GO:0042745;0,156147;0,547980151;1;1;1;circadian sleep/wake cycle
GO:0042418;0,156147;0,547980151;1;1;1;epinephrine biosynthetic process
GO:0042414;0,156147;0,547980151;1;1;2;epinephrine metabolic process
GO:0006690;0,156149;0,547980151;43;88;92;icosanoid metabolic process
GO:0060252;0,156187;0,547980151;5;6;6;positive regulation of glial cell proliferation
GO:0045576;0,156252;0,547980151;10;17;18;mast cell activation
GO:0006023;0,156429;0,548229223;22;30;31;aminoglycan biosynthetic process
GO:0042149;0,156722;0,548229223;10;17;19;cellular response to glucose starvation
GO:0005997;0,156769;0,548229223;4;5;5;xylulose metabolic process
GO:0005179;0,1568;0,548229223;32;150;155;hormone activity
GO:0033484;0,156807;0,548229223;5;5;5;nitric oxide homeostasis
GO:0002532;0,156812;0,548229223;7;9;9;production of molecular mediator involved in inflammatory response
GO:0050865;0,156887;0,548229223;182;370;475;regulation of cell activation
GO:0040037;0,156895;0,548229223;9;13;13;negative regulation of fibroblast growth factor receptor signaling pathway
GO:0034645;0,157372;0,549141328;704;1682;1848;cellular macromolecule biosynthetic process
GO:0009439;0,157384;0,549141328;6;8;8;cyanate metabolic process
GO:0009440;0,157384;0,549141328;6;8;8;cyanate catabolic process
GO:0015939;0,157411;0,549141328;9;17;17;pantothenate metabolic process
GO:0070016;0,157414;0,549141328;13;14;14;armadillo repeat domain binding
GO:0035240;0,157549;0,549473241;7;12;15;dopamine binding
GO:0006538;0,157562;0,549473241;5;5;6;glutamate catabolic process
GO:0051419;0,157593;0,549473241;2;2;2;nebulin binding
GO:0002719;0,157629;0,549473241;7;12;14;negative regulation of cytokine production involved in immune response
GO:0002701;0,157629;0,549473241;7;12;14;negative regulation of production of molecular mediator of immune response
GO:0051100;0,157785;0,549656271;43;81;84;negative regulation of binding
GO:0031670;0,157914;0,549656271;40;78;86;cellular response to nutrient
GO:0070568;0,157919;0,549656271;5;10;10;guanylyltransferase activity
GO:0007631;0,15842;0,55148397;40;100;107;feeding behavior
GO:0001503;0,158583;0,55159818;57;105;111;ossification
GO:0002694;0,158585;0,55159818;176;357;461;regulation of leukocyte activation
GO:0016254;0,158719;0,55159818;9;20;21;preassembly of GPI anchor in ER membrane
GO:0003918;0,158774;0,55159818;3;3;3;DNA topoisomerase (ATP-hydrolyzing) activity
GO:0004792;0,158823;0,55159818;6;9;9;thiosulfate sulfurtransferase activity
GO:0015187;0,15934;0,552642408;5;6;9;glycine transmembrane transporter activity
GO:0004657;0,159432;0,552642408;2;2;2;proline dehydrogenase activity
GO:0016605;0,159689;0,552642408;49;79;96;PML body
GO:0061312;0,159928;0,552642408;2;5;11;BMP signaling pathway involved in heart development
GO:0072387;0,15998;0,552642408;1;1;2;flavin adenine dinucleotide metabolic process
GO:0072388;0,15998;0,552642408;1;1;1;flavin adenine dinucleotide biosynthetic process
GO:0006747;0,15998;0,552642408;1;1;1;FAD biosynthetic process
GO:0046443;0,15998;0,552642408;1;1;1;FAD metabolic process
GO:0003919;0,15998;0,552642408;1;1;1;FMN adenylyltransferase activity
GO:0018126;0,160092;0,552642408;3;3;3;protein hydroxylation
GO:0009891;0,160317;0,552642408;639;1350;1500;positive regulation of biosynthetic process
GO:0022804;0,160336;0,552642408;247;401;458;active transmembrane transporter activity
GO:0044314;0,160537;0,552642408;4;7;7;protein K27-linked ubiquitination
GO:0046543;0,160756;0,552642408;4;5;5;development of secondary female sexual characteristics
GO:0070988;0,160912;0,552642408;31;53;57;demethylation
GO:0046203;0,161112;0,552642408;1;1;1;spermidine catabolic process
GO:0050983;0,161112;0,552642408;1;1;1;spermidine catabolic process to deoxyhypusine, using deoxyhypusine synthase
GO:0034038;0,161112;0,552642408;1;1;1;deoxyhypusine synthase activity
GO:0002162;0,161215;0,552642408;5;5;6;dystroglycan binding
GO:0071257;0,16123;0,552642408;5;8;8;cellular response to electrical stimulus
GO:0018160;0,161327;0,552642408;1;1;1;peptidyl-pyrromethane cofactor linkage
GO:0004418;0,161327;0,552642408;1;1;1;hydroxymethylbilane synthase activity
GO:0031345;0,161436;0,552642408;46;69;70;negative regulation of cell projection organization
GO:0043634;0,161563;0,552642408;2;2;2;polyadenylation-dependent ncRNA catabolic process
GO:0071035;0,161563;0,552642408;2;2;2;nuclear polyadenylation-dependent rRNA catabolic process
GO:0071029;0,161563;0,552642408;2;2;2;nuclear ncRNA surveillance
GO:0071046;0,161563;0,552642408;2;2;2;nuclear polyadenylation-dependent ncRNA catabolic process
GO:0006426;0,161658;0,552642408;2;2;3;glycyl-tRNA aminoacylation
GO:0004820;0,161658;0,552642408;2;2;3;glycine-tRNA ligase activity
GO:0033746;0,161682;0,552642408;2;2;2;histone demethylase activity (H3-R2 specific)
GO:0033749;0,161682;0,552642408;2;2;2;histone demethylase activity (H4-R3 specific)
GO:0017185;0,161682;0,552642408;2;2;2;peptidyl-lysine hydroxylation
GO:0070079;0,161682;0,552642408;2;2;2;histone H4-R3 demethylation
GO:0070078;0,161682;0,552642408;2;2;2;histone H3-R2 demethylation
GO:0070077;0,161682;0,552642408;2;2;2;histone arginine demethylation
GO:0018395;0,161682;0,552642408;2;2;2;peptidyl-lysine hydroxylation to 5-hydroxy-L-lysine
GO:0007517;0,161892;0,553186255;73;130;141;muscle organ development
GO:0032352;0,162108;0,553507766;17;20;20;positive regulation of hormone metabolic process
GO:0006059;0,162222;0,553766662;2;3;3;hexitol metabolic process
GO:0060402;0,162575;0,554111092;26;35;40;calcium ion transport into cytosol
GO:0005245;0,16275;0,554111092;25;29;30;voltage-gated calcium channel activity
GO:0048632;0,162828;0,554111092;1;1;1;negative regulation of skeletal muscle tissue growth
GO:0060033;0,162834;0,554111092;9;11;12;anatomical structure regression
GO:0032200;0,162844;0,554111092;36;75;84;telomere organization
GO:0004113;0,16288;0,554111092;1;1;1;2',3'-cyclic-nucleotide 3'-phosphodiesterase activity
GO:0045472;0,16288;0,554111092;1;2;2;response to ether
GO:0046521;0,162891;0,554111092;6;12;14;sphingoid catabolic process
GO:0031210;0,163071;0,554366057;3;7;7;phosphatidylcholine binding
GO:0045995;0,163109;0,554366057;29;56;69;regulation of embryonic development
GO:0046479;0,163275;0,556578188;6;11;13;glycosphingolipid catabolic process
GO:0044340;0,163366;0,556578188;2;2;2;canonical Wnt receptor signaling pathway involved in regulation of cell proliferation
GO:0042551;0,163455;0,556578188;14;24;24;neuron maturation
GO:0002016;0,163631;0,556578188;5;7;8;regulation of blood volume by renin-angiotensin
GO:0004127;0,163677;0,556578188;5;5;5;cytidylate kinase activity
GO:0031860;0,163734;0,556578188;1;1;1;telomeric 3' overhang formation
GO:0008023;0,163755;0,556578188;12;18;18;transcription elongation factor complex
GO:0006937;0,163767;0,556578188;52;101;103;regulation of muscle contraction
GO:0046625;0,164145;0,557483805;9;12;13;sphingolipid binding
GO:0045669;0,164201;0,557483805;35;59;60;positive regulation of osteoblast differentiation
GO:0051090;0,164456;0,558071971;151;317;357;regulation of sequence-specific DNA binding transcription factor activity
GO:0051572;0,164516;0,558071971;3;3;4;negative regulation of histone H3-K4 methylation
GO:0040018;0,164569;0,558071971;18;30;32;positive regulation of multicellular organism growth
GO:0006521;0,164723;0,558281205;26;64;71;regulation of cellular amino acid metabolic process
GO:0004553;0,164982;0,558918119;56;116;140;hydrolase activity, hydrolyzing O-glycosyl compounds
GO:0034372;0,165081;0,558918119;5;9;9;very-low-density lipoprotein particle remodeling
GO:0016782;0,165106;0,558918119;45;85;96;transferase activity, transferring sulfur-containing groups
GO:0003708;0,165187;0,558918119;7;9;14;retinoic acid receptor activity
GO:0050930;0,16544;0,559427533;5;11;17;induction of positive chemotaxis
GO:0033630;0,165531;0,559488866;10;18;20;positive regulation of cell adhesion mediated by integrin
GO:0060206;0,165892;0,56023309;7;11;11;estrous cycle phase
GO:0032763;0,165941;0,56023309;3;5;7;regulation of mast cell cytokine production
GO:0001906;0,165976;0,56023309;12;34;44;cell killing
GO:0071472;0,16608;0,56023309;3;3;3;cellular response to salt stress
GO:0015742;0,166135;0,560252629;1;2;2;alpha-ketoglutarate transport
GO:0006768;0,166306;0,560566618;3;3;3;biotin metabolic process
GO:0060677;0,166308;0,560566618;3;3;3;ureteric bud elongation
GO:0000050;0,166317;0,560566618;9;14;16;urea cycle
GO:0032729;0,166841;0,56178171;12;32;44;positive regulation of interferon-gamma production
GO:0002285;0,166977;0,562031225;28;51;55;lymphocyte activation involved in immune response
GO:0007006;0,167169;0,562220267;25;47;53;mitochondrial membrane organization
GO:0033598;0,16752;0,562289611;11;16;16;mammary gland epithelial cell proliferation
GO:0032455;0,167572;0,562289611;4;4;4;nerve growth factor processing
GO:0006221;0,167664;0,562289611;17;33;38;pyrimidine nucleotide biosynthetic process
GO:0048771;0,167688;0,562289611;28;53;56;tissue remodeling
GO:0071941;0,167691;0,562289611;10;16;18;nitrogen cycle metabolic process
GO:0033116;0,167734;0,562289611;15;21;27;endoplasmic reticulum-Golgi intermediate compartment membrane
GO:0046879;0,168015;0,562289611;29;59;61;hormone secretion
GO:0050714;0,168127;0,562289611;37;84;97;positive regulation of protein secretion
GO:0018107;0,168307;0,562289611;24;35;36;peptidyl-threonine phosphorylation
GO:0045907;0,168345;0,562289611;14;29;30;positive regulation of vasoconstriction
GO:0090032;0,168361;0,562289611;4;4;5;negative regulation of steroid hormone biosynthetic process
GO:0031947;0,168361;0,562289611;4;4;5;negative regulation of glucocorticoid biosynthetic process
GO:0031944;0,168361;0,562289611;4;4;5;negative regulation of glucocorticoid metabolic process
GO:0009399;0,168363;0,562289611;1;1;1;nitrogen fixation
GO:0016477;0,168654;0,562372385;309;583;611;cell migration
GO:0022618;0,168675;0,562372385;50;112;141;ribonucleoprotein complex assembly
GO:0032202;0,168736;0,562372385;6;8;9;telomere assembly
GO:0071480;0,168822;0,562372385;7;9;9;cellular response to gamma radiation
GO:0008612;0,168897;0,562372385;3;8;8;peptidyl-lysine modification to hypusine
GO:0046516;0,168897;0,562372385;3;8;8;hypusine metabolic process
GO:0001820;0,168929;0,562372385;4;5;5;serotonin secretion
GO:0005901;0,169037;0,562372385;41;63;71;caveola
GO:0097116;0,169172;0,562372385;5;5;5;gephyrin clustering
GO:0097119;0,169172;0,562372385;8;8;8;postsynaptic density protein 95 clustering
GO:0097104;0,169172;0,562372385;8;8;8;postsynaptic membrane assembly
GO:0043679;0,169304;0,562726648;16;24;25;axon terminus
GO:0033269;0,169539;0,563122839;2;3;3;internode region of axon
GO:0005747;0,169709;0,563122839;18;49;59;mitochondrial respiratory chain complex I
GO:0030964;0,169709;0,563122839;18;49;59;NADH dehydrogenase complex
GO:0045271;0,169709;0,563122839;18;49;59;respiratory chain complex I
GO:0022838;0,16974;0,563122839;280;470;536;substrate-specific channel activity
GO:0019227;0,169982;0,563643723;4;5;5;neuronal action potential propagation
GO:0050715;0,170061;0,563940185;26;57;64;positive regulation of cytokine secretion
GO:0030306;0,170112;0,563940185;6;7;7;ADP-ribosylation factor binding
GO:0048685;0,170285;0,56420367;1;1;1;negative regulation of collateral sprouting of intact axon in response to injury
GO:0060401;0,170416;0,564698288;26;36;41;cytosolic calcium ion transport
GO:0000718;0,170819;0,565293422;14;26;36;nucleotide-excision repair, DNA damage removal
GO:0044349;0,170819;0,565293422;14;26;36;DNA excision
GO:0045648;0,170845;0,565293422;13;24;24;positive regulation of erythrocyte differentiation
GO:0003279;0,17091;0,565293422;12;22;22;cardiac septum development
GO:0033143;0,17093;0,565293422;30;50;56;regulation of steroid hormone receptor signaling pathway
GO:0032770;0,17105;0,565293422;20;31;38;positive regulation of monooxygenase activity
GO:0061031;0,171062;0,565293422;1;4;4;endodermal digestive tract morphogenesis
GO:0008543;0,171063;0,565293422;67;117;119;fibroblast growth factor receptor signaling pathway
GO:0090209;0,171256;0,565293422;3;5;5;negative regulation of triglyceride metabolic process
GO:0030898;0,171272;0,565293422;8;9;10;actin-dependent ATPase activity
GO:0019344;0,171292;0,565293422;9;10;10;cysteine biosynthetic process
GO:0071027;0,171426;0,565293422;3;4;4;nuclear RNA surveillance
GO:0071028;0,171426;0,565293422;3;4;4;nuclear mRNA surveillance
GO:0071025;0,171426;0,565293422;3;4;4;RNA surveillance
GO:2000465;0,171508;0,565293422;6;11;12;regulation of glycogen (starch) synthase activity
GO:0002042;0,171665;0,565293422;9;14;14;cell migration involved in sprouting angiogenesis
GO:0014015;0,171704;0,565293422;18;38;38;positive regulation of gliogenesis
GO:2000467;0,171712;0,565293422;5;10;11;positive regulation of glycogen (starch) synthase activity
GO:0019136;0,171867;0,565293422;4;5;5;deoxynucleoside kinase activity
GO:0072161;0,172116;0,565293422;3;5;6;mesenchymal cell differentiation involved in kidney development
GO:0072162;0,172116;0,565293422;3;5;6;metanephric mesenchymal cell differentiation
GO:2001012;0,172116;0,565293422;3;5;6;mesenchymal cell differentiation involved in renal system development
GO:0015037;0,172127;0,565293422;3;5;5;peptide disulfide oxidoreductase activity
GO:0000733;0,172322;0,565293422;7;8;10;DNA strand renaturation
GO:0000739;0,172322;0,565293422;7;8;10;DNA strand annealing activity
GO:0003705;0,172536;0,565293422;22;47;49;sequence-specific enhancer binding RNA polymerase II transcription factor activity
GO:0061061;0,172567;0,565293422;74;132;143;muscle structure development
GO:0060405;0,172646;0,565293422;6;11;11;regulation of penile erection
GO:0045064;0,172792;0,565293422;2;2;2;T-helper 2 cell differentiation
GO:0002315;0,172792;0,565293422;2;2;2;marginal zone B cell differentiation
GO:0032996;0,172792;0,565293422;2;2;2;Bcl3-Bcl10 complex
GO:0019901;0,172878;0,565293422;187;345;365;protein kinase binding
GO:0045880;0,172906;0,565293422;17;24;24;positive regulation of smoothened signaling pathway
GO:0000302;0,172981;0,565293422;61;134;146;response to reactive oxygen species
GO:0005751;0,173082;0,565293422;1;3;3;mitochondrial respiratory chain complex IV
GO:0045277;0,173082;0,565293422;1;3;3;respiratory chain complex IV
GO:0033194;0,173085;0,565293422;10;14;15;response to hydroperoxide
GO:2000679;0,173133;0,565293422;3;5;5;positive regulation of transcription regulatory region DNA binding
GO:0019773;0,173384;0,565510313;5;9;9;proteasome core complex, alpha-subunit complex
GO:0004980;0,173395;0,565510313;1;3;3;melanocyte-stimulating hormone receptor activity
GO:0043203;0,173448;0,565510313;1;4;4;axon hillock
GO:0045415;0,173576;0,565668148;2;3;3;negative regulation of interleukin-8 biosynthetic process
GO:0009264;0,173598;0,565668148;7;17;17;deoxyribonucleotide catabolic process
GO:0008347;0,173744;0,565998302;5;11;11;glial cell migration
GO:0070050;0,174062;0,566688058;3;3;3;neuron homeostasis
GO:0006885;0,174191;0,566688058;25;42;45;regulation of pH
GO:0042416;0,174217;0,566688058;11;13;13;dopamine biosynthetic process
GO:0002018;0,174273;0,566688058;7;9;9;renin-angiotensin regulation of aldosterone production
GO:0060251;0,174281;0,566688058;9;14;14;regulation of glial cell proliferation
GO:0043114;0,174335;0,566688058;14;20;22;regulation of vascular permeability
GO:0047874;0,174493;0,566858536;1;1;1;dolichyldiphosphatase activity
GO:0008353;0,174586;0,567042859;9;11;11;RNA polymerase II carboxy-terminal domain kinase activity
GO:0008456;0,174645;0,567042859;3;3;3;alpha-N-acetylgalactosaminidase activity
GO:0032944;0,174679;0,567042859;69;151;175;regulation of mononuclear cell proliferation
GO:0070700;0,174703;0,567042859;4;6;6;BMP receptor binding
GO:0072202;0,174815;0,567288589;4;7;8;cell differentiation involved in metanephros development
GO:0043292;0,174817;0,567288589;21;38;40;contractile fiber
GO:0030858;0,17491;0,567378907;14;28;32;positive regulation of epithelial cell differentiation
GO:0004797;0,174969;0,567481191;3;3;3;thymidine kinase activity
GO:0002885;0,175235;0,568169228;3;5;5;positive regulation of hypersensitivity
GO:0006421;0,17543;0,568239406;3;3;3;asparaginyl-tRNA aminoacylation
GO:0021915;0,175472;0,568239406;20;31;32;neural tube development
GO:0050830;0,175477;0,568239406;19;46;57;defense response to Gram-positive bacterium
GO:0018214;0,175714;0,568267079;6;11;13;protein carboxylation
GO:0017187;0,175714;0,568267079;6;11;13;peptidyl-glutamic acid carboxylation
GO:0035497;0,175766;0,568267079;3;3;3;cAMP response element binding
GO:0035054;0,175837;0,568267079;2;2;2;embryonic heart tube anterior/posterior pattern specification
GO:0006284;0,176088;0,568608336;20;44;49;base-excision repair
GO:0048839;0,17628;0,569262653;20;33;34;inner ear development
GO:0070547;0,176289;0,569262653;1;1;1;L-tyrosine aminotransferase activity
GO:0004838;0,176289;0,569262653;1;1;1;L-tyrosine:2-oxoglutarate aminotransferase activity
GO:0021631;0,176402;0,569262653;4;4;5;optic nerve morphogenesis
GO:0070126;0,176699;0,569262653;1;1;1;mitochondrial translational termination
GO:0016150;0,176699;0,569262653;1;1;1;translation release factor activity, codon nonspecific
GO:0009111;0,176776;0,569262653;3;7;7;vitamin catabolic process
GO:0042363;0,176776;0,569262653;3;7;7;fat-soluble vitamin catabolic process
GO:0061351;0,177145;0,571395594;20;30;31;neural precursor cell proliferation
GO:0022409;0,177414;0,571805742;16;28;38;positive regulation of cell-cell adhesion
GO:0010181;0,177658;0,572433696;18;24;26;FMN binding
GO:0002080;0,178278;0,573841339;4;10;11;acrosomal membrane
GO:0042102;0,178287;0,573841339;35;73;77;positive regulation of T cell proliferation
GO:0071374;0,178301;0,573841339;3;5;5;cellular response to parathyroid hormone stimulus
GO:0016032;0,178381;0,573841339;150;423;475;viral reproduction
GO:0050776;0,178484;0,573841339;268;599;795;regulation of immune response
GO:0043195;0,178647;0,573841339;32;51;57;terminal button
GO:0007584;0,178699;0,573841339;153;296;324;response to nutrient
GO:0021843;0,178872;0,573841339;5;6;8;substrate-independent telencephalic tangential interneuron migration
GO:0021853;0,178872;0,573841339;5;6;8;cerebral cortex GABAergic interneuron migration
GO:0021826;0,178872;0,573841339;5;6;8;substrate-independent telencephalic tangential migration
GO:0021830;0,178872;0,573841339;5;6;8;interneuron migration from the subpallium to the cortex
GO:0043113;0,178944;0,573841339;15;19;22;receptor clustering
GO:0019900;0,178956;0,573841339;212;395;416;kinase binding
GO:0006879;0,179054;0,574094026;43;80;91;cellular iron ion homeostasis
GO:0006968;0,179208;0,574342914;30;76;100;cellular defense response
GO:0070229;0,179398;0,57465439;7;16;18;negative regulation of lymphocyte apoptosis
GO:0002697;0,179468;0,57465439;99;208;252;regulation of immune effector process
GO:2000178;0,179924;0,576019332;20;32;34;negative regulation of neural precursor cell proliferation
GO:0007205;0,180032;0,576019332;28;47;47;activation of protein kinase C activity by G-protein coupled receptor protein signaling pathway
GO:0060134;0,180114;0,576019332;14;16;17;prepulse inhibition
GO:0060129;0,180235;0,576019332;2;2;2;thyroid-stimulating hormone-secreting cell differentiation
GO:0060128;0,180235;0,576019332;2;2;2;corticotropin hormone secreting cell differentiation
GO:0010430;0,180332;0,576019332;3;3;3;fatty acid omega-oxidation
GO:0030060;0,180442;0,576019332;2;3;3;L-malate dehydrogenase activity
GO:0010962;0,18064;0,576048894;22;38;39;regulation of glucan biosynthetic process
GO:0005979;0,18064;0,576048894;22;38;39;regulation of glycogen biosynthetic process
GO:0032885;0,18064;0,576048894;22;38;39;regulation of polysaccharide biosynthetic process
GO:0030324;0,180899;0,576861479;61;102;117;lung development
GO:0005638;0,180986;0,576978318;4;6;6;lamin filament
GO:0050810;0,181104;0,576978318;37;64;71;regulation of steroid biosynthetic process
GO:0030825;0,181148;0,576978318;6;12;12;positive regulation of cGMP metabolic process
GO:0060315;0,181362;0,578729506;3;5;5;negative regulation of ryanodine-sensitive calcium-release channel activity
GO:0032330;0,181494;0,578798748;29;44;44;regulation of chondrocyte differentiation
GO:0004768;0,181535;0,578798748;3;3;3;stearoyl-CoA 9-desaturase activity
GO:0016215;0,181535;0,578798748;3;3;3;CoA desaturase activity
GO:0080164;0,181639;0,578971306;1;1;1;regulation of nitric oxide metabolic process
GO:0003183;0,181806;0,579054837;1;3;3;mitral valve morphogenesis
GO:0014821;0,18184;0,579054837;8;17;18;phasic smooth muscle contraction
GO:0014826;0,182111;0,579855722;4;6;6;vein smooth muscle contraction
GO:0007263;0,182348;0,58054748;13;22;41;nitric oxide mediated signal transduction
GO:0043101;0,182564;0,581015001;8;14;16;purine-containing compound salvage
GO:0008134;0,182865;0,581240823;211;400;458;transcription factor binding
GO:0071797;0,182908;0,581240823;2;3;3;LUBAC complex
GO:0097039;0,182908;0,581240823;2;3;3;protein linear polyubiquitination
GO:0009132;0,182998;0,581417855;14;36;36;nucleoside diphosphate metabolic process
GO:0032148;0,183797;0,582968667;6;14;15;activation of protein kinase B activity
GO:0007033;0,183872;0,582968667;34;63;67;vacuole organization
GO:0002291;0,184284;0,583535389;2;2;2;T cell activation via T cell receptor contact with antigen bound to MHC molecule on antigen presenting cell
GO:0000972;0,184456;0,583549132;1;1;1;transcription-dependent tethering of RNA polymerase II gene DNA at nuclear periphery
GO:0046985;0,184456;0,583549132;1;1;1;positive regulation of hemoglobin biosynthetic process
GO:0043973;0,184456;0,583549132;1;1;1;histone H3-K4 acetylation
GO:0021913;0,184483;0,583549132;1;3;3;regulation of transcription from RNA polymerase II promoter involved in ventral spinal cord interneuron specification
GO:0043247;0,184598;0,583549132;2;4;4;telomere maintenance in response to DNA damage
GO:0031848;0,184598;0,583549132;2;4;4;protection from non-homologous end joining at telomere
GO:0051055;0,184719;0,583549132;21;43;45;negative regulation of lipid biosynthetic process
GO:0031849;0,184808;0,583549132;2;3;3;olfactory receptor binding
GO:0090271;0,184905;0,583549132;1;1;1;positive regulation of fibroblast growth factor production
GO:0090335;0,184905;0,583549132;1;1;1;regulation of brown fat cell differentiation
GO:0090336;0,184905;0,583549132;1;1;1;positive regulation of brown fat cell differentiation
GO:0090362;0,184905;0,583549132;1;1;1;positive regulation of platelet-derived growth factor production
GO:0035265;0,184909;0,583549132;18;24;27;organ growth
GO:0008384;0,185024;0,583898375;3;3;3;IkappaB kinase activity
GO:0016581;0,185076;0,583932175;11;16;17;NuRD complex
GO:0031348;0,185124;0,584118727;34;84;94;negative regulation of defense response
GO:0034508;0,185323;0,584615319;1;1;1;centromere complex assembly
GO:0002163;0,185344;0,584615319;3;3;3;alpha-dystroglycan binding
GO:0003841;0,185461;0,585546359;11;17;54;1-acylglycerol-3-phosphate O-acyltransferase activity
GO:0032430;0,185797;0,586054766;8;12;13;positive regulation of phospholipase A2 activity
GO:0016802;0,185928;0,586054766;3;3;3;trialkylsulfonium hydrolase activity
GO:0004013;0,185928;0,586054766;3;3;3;adenosylhomocysteinase activity
GO:0005671;0,185932;0,586054766;9;16;18;Ada2/Gcn5/Ada3 transcription activator complex
GO:0004630;0,185942;0,586054766;8;10;10;phospholipase D activity
GO:0043950;0,185942;0,586054766;2;3;3;positive regulation of cAMP-mediated signaling
GO:0070383;0,18619;0,586862539;2;4;4;DNA cytosine deamination
GO:0042534;0,1865;0,587369709;7;21;21;regulation of tumor necrosis factor biosynthetic process
GO:0032963;0,186919;0,588012814;19;37;37;collagen metabolic process
GO:0006595;0,186962;0,588012814;11;21;24;polyamine metabolic process
GO:0032720;0,187199;0,588266561;14;32;33;negative regulation of tumor necrosis factor production
GO:0001931;0,187211;0,588266561;6;10;12;uropod
GO:0021553;0,187443;0,588712847;2;2;2;olfactory nerve development
GO:0044243;0,187621;0,588952076;15;33;35;multicellular organismal catabolic process
GO:0034370;0,187845;0,589261181;5;11;11;triglyceride-rich lipoprotein particle remodeling
GO:0030976;0,187864;0,589261181;6;7;7;thiamine pyrophosphate binding
GO:0008187;0,187931;0,589261181;9;12;13;poly-pyrimidine tract binding
GO:0042511;0,188247;0,589987095;5;8;8;positive regulation of tyrosine phosphorylation of Stat1 protein
GO:0051787;0,188301;0,589987095;5;9;10;misfolded protein binding
GO:0031974;0,188506;0,590246565;273;573;625;membrane-enclosed lumen
GO:2000018;0,188584;0,590246565;4;6;7;regulation of male gonad development
GO:0002902;0,188655;0,590368827;5;9;12;regulation of B cell apoptosis
GO:0046415;0,188718;0,590368827;10;14;15;urate metabolic process
GO:0045989;0,188888;0,590706735;5;8;8;positive regulation of striated muscle contraction
GO:0030851;0,189057;0,590788763;10;13;14;granulocyte differentiation
GO:0005146;0,189201;0,59102725;1;2;2;leukemia inhibitory factor receptor binding
GO:0070052;0,18934;0,591161428;2;3;6;collagen V binding
GO:0006489;0,189357;0,591161428;1;2;2;dolichyl diphosphate biosynthetic process
GO:0046465;0,189357;0,591161428;1;2;2;dolichyl diphosphate metabolic process
GO:0001822;0,189528;0,591178287;84;145;155;kidney development
GO:0001750;0,189676;0,591178287;23;33;36;photoreceptor outer segment
GO:0060317;0,189827;0,591178287;7;18;18;cardiac epithelial to mesenchymal transition
GO:0015870;0,18984;0,591178287;1;2;2;acetylcholine transport
GO:0035304;0,190121;0,591178287;13;20;24;regulation of protein dephosphorylation
GO:0006691;0,190279;0,591178287;21;44;46;leukotriene metabolic process
GO:0043449;0,190279;0,591178287;21;44;46;cellular alkene metabolic process
GO:2000981;0,190319;0,591178287;1;2;2;negative regulation of inner ear receptor cell differentiation
GO:0045608;0,190319;0,591178287;1;2;2;negative regulation of auditory receptor cell differentiation
GO:0045632;0,190319;0,591178287;1;2;2;negative regulation of mechanoreceptor differentiation
GO:0072332;0,190341;0,591178287;13;27;32;signal transduction by p53 class mediator resulting in induction of apoptosis
GO:0007595;0,190409;0,591178287;26;45;47;lactation
GO:0050821;0,190547;0,591322455;33;65;72;protein stabilization
GO:0034371;0,19068;0,591603421;2;4;4;chylomicron remodeling
GO:0030593;0,190917;0,59210396;13;28;28;neutrophil chemotaxis
GO:0031279;0,191184;0,592624305;65;130;142;regulation of cyclase activity
GO:0034512;0,191384;0,59288419;1;1;1;box C/D snoRNA binding
GO:0034513;0,191384;0,59288419;1;1;1;box H/ACA snoRNA binding
GO:0033979;0,191384;0,59288419;1;1;1;box H/ACA snoRNA metabolic process
GO:0097038;0,191474;0,59288419;2;2;3;perinuclear endoplasmic reticulum
GO:0004769;0,191662;0,593751602;2;3;4;steroid delta-isomerase activity
GO:0007622;0,191799;0,593783117;13;32;33;rhythmic behavior
GO:0030204;0,191847;0,593783117;16;18;20;chondroitin sulfate metabolic process
GO:0033483;0,192018;0,593872288;8;11;12;gas homeostasis
GO:0004359;0,192218;0,59420051;2;2;2;glutaminase activity
GO:0002684;0,192366;0,59420051;277;590;750;positive regulation of immune system process
GO:0048661;0,192384;0,59420051;18;46;64;positive regulation of smooth muscle cell proliferation
GO:0031594;0,192386;0,59420051;26;41;42;neuromuscular junction
GO:0030971;0,19256;0,59420051;20;26;27;receptor tyrosine kinase binding
GO:0032066;0,192645;0,59420051;2;2;2;nucleolus to nucleoplasm transport
GO:0071553;0,19274;0,594254353;5;5;6;pyrimidinergic nucleotide receptor activity, G-protein coupled
GO:0015065;0,19274;0,594254353;5;5;6;uridine nucleotide receptor activity
GO:0060081;0,192817;0,594322353;10;17;18;membrane hyperpolarization
GO:0032753;0,192907;0,594479688;5;8;9;positive regulation of interleukin-4 production
GO:0010817;0,193097;0,595024327;118;247;266;regulation of hormone levels
GO:0008523;0,19324;0,595680628;4;4;4;sodium-dependent multivitamin transmembrane transporter activity
GO:0019221;0,193375;0,595680628;99;236;358;cytokine-mediated signaling pathway
GO:0019233;0,193736;0,596519115;20;40;40;sensory perception of pain
GO:0005885;0,193936;0,597020134;6;9;9;Arp2/3 protein complex
GO:0015879;0,194025;0,597020134;11;17;17;carnitine transport
GO:0015838;0,194025;0,597020134;11;17;17;betaine transport
GO:0004535;0,194069;0,597020134;2;2;2;poly(A)-specific ribonuclease activity
GO:0000987;0,194222;0,597147882;12;23;27;core promoter proximal region sequence-specific DNA binding
GO:0071837;0,194358;0,597147882;2;2;2;HMG box domain binding
GO:0015682;0,194525;0,597277552;26;41;47;ferric iron transport
GO:0033572;0,194525;0,597277552;26;41;47;transferrin transport
GO:0004335;0,194603;0,597277552;2;3;3;galactokinase activity
GO:0019428;0,194679;0,597570754;1;1;1;allantoin biosynthetic process
GO:0015116;0,194834;0,597572576;13;18;18;sulfate transmembrane transporter activity
GO:0008360;0,194841;0,597572576;62;99;119;regulation of cell shape
GO:0010469;0,194948;0,597595792;43;73;77;regulation of receptor activity
GO:0002702;0,195229;0,598325864;13;25;29;positive regulation of production of molecular mediator of immune response
GO:0005100;0,195263;0,598325864;26;33;38;Rho GTPase activator activity
GO:0032836;0,195333;0,598325864;6;8;8;glomerular basement membrane development
GO:0016853;0,195359;0,598325864;74;163;175;isomerase activity
GO:2000379;0,195507;0,598325864;27;49;53;positive regulation of reactive oxygen species metabolic process
GO:0009794;0,195583;0,598325864;1;1;1;regulation of mitotic cell cycle, embryonic
GO:0045191;0,195652;0,598325864;6;15;16;regulation of isotype switching
GO:0031643;0,195695;0,598325864;4;4;4;positive regulation of myelination
GO:0043524;0,1958;0,598458701;52;99;104;negative regulation of neuron apoptosis
GO:0042304;0,195818;0,598458701;13;33;37;regulation of fatty acid biosynthetic process
GO:0044062;0,196228;0,599511742;13;25;27;regulation of excretion
GO:0051093;0,19636;0,599511742;247;539;583;negative regulation of developmental process
GO:0051287;0,196399;0,599511742;35;63;65;NAD binding
GO:0019722;0,196472;0,599511742;32;60;70;calcium-mediated signaling
GO:0007216;0,196488;0,599511742;8;9;9;metabotropic glutamate receptor signaling pathway
GO:0014003;0,196713;0,599928923;8;21;22;oligodendrocyte development
GO:0090277;0,196975;0,599928923;23;50;56;positive regulation of peptide hormone secretion
GO:2000980;0,197053;0,599928923;1;3;3;regulation of inner ear receptor cell differentiation
GO:0045607;0,197053;0,599928923;1;3;3;regulation of auditory receptor cell differentiation
GO:0045631;0,197053;0,599928923;1;3;3;regulation of mechanoreceptor differentiation
GO:0051318;0,197135;0,599928923;19;38;40;G1 phase
GO:0061034;0,197176;0,599928923;2;2;2;olfactory bulb mitral cell layer development
GO:0006910;0,197234;0,599928923;12;16;16;phagocytosis, recognition
GO:0070684;0,1973;0,599928923;2;2;2;seminal clot liquefaction
GO:0009106;0,197302;0,599928923;3;4;4;lipoate metabolic process
GO:0009566;0,197416;0,599928923;32;64;75;fertilization
GO:0045137;0,19742;0,599928923;2;3;4;development of primary sexual characteristics
GO:0060560;0,197705;0,599928923;28;49;51;developmental growth involved in morphogenesis
GO:0030018;0,19773;0,599928923;35;52;61;Z disc
GO:0015887;0,197745;0,599928923;2;2;2;pantothenate transmembrane transport
GO:0015878;0,197745;0,599928923;2;2;2;biotin transport
GO:0000338;0,197847;0,599928923;13;24;25;protein deneddylation
GO:0008180;0,197847;0,599928923;13;24;25;signalosome
GO:0010388;0,197847;0,599928923;13;24;25;cullin deneddylation
GO:0045072;0,198053;0,600266288;5;13;15;regulation of interferon-gamma biosynthetic process
GO:0030228;0,198136;0,600266288;17;22;22;lipoprotein particle receptor activity
GO:0046890;0,198241;0,600266288;61;123;134;regulation of lipid biosynthetic process
GO:0042127;0,198429;0,600266288;589;1284;1411;regulation of cell proliferation
GO:0007129;0,198457;0,600266288;4;5;6;synapsis
GO:0019402;0,198565;0,600330976;1;2;2;galactitol metabolic process
GO:0001159;0,198723;0,60033412;12;24;28;core promoter proximal region DNA binding
GO:0043299;0,198771;0,60033412;12;21;23;leukocyte degranulation
GO:0034504;0,199027;0,601034701;12;23;23;protein localization to nucleus
GO:0032663;0,199168;0,601082388;21;41;45;regulation of interleukin-2 production
GO:0022803;0,199764;0,603075018;284;491;561;passive transmembrane transporter activity
GO:0015267;0,199764;0,603075018;284;491;561;channel activity
GO:0005031;0,200159;0,603861862;7;13;15;tumor necrosis factor receptor activity
GO:0030225;0,200163;0,603861862;7;13;13;macrophage differentiation
GO:2000242;0,200356;0,604097836;30;60;66;negative regulation of reproductive process
GO:0008144;0,200473;0,604130663;56;93;98;drug binding
GO:0003680;0,200512;0,604184576;4;8;11;AT DNA binding
GO:0004809;0,200712;0,604427512;2;3;3;tRNA (guanine-N2-)-methyltransferase activity
GO:0071695;0,200845;0,604427512;5;9;11;anatomical structure maturation
GO:0046380;0,20085;0,604427512;1;1;1;N-acetylneuraminate biosynthetic process
GO:0050124;0,20085;0,604427512;1;1;1;N-acylneuraminate-9-phosphatase activity
GO:0090403;0,200856;0,604427512;5;6;8;oxidative stress-induced premature senescence
GO:0097090;0,200862;0,604427512;6;6;10;presynaptic membrane organization
GO:0070382;0,200954;0,604465965;9;11;11;exocytic vesicle
GO:0015833;0,201094;0,604910685;30;63;80;peptide transport
GO:0008271;0,201273;0,605481149;10;14;14;secondary active sulfate transmembrane transporter activity
GO:0005294;0,201641;0,606775761;5;5;5;neutral L-amino acid secondary active transmembrane transporter activity
GO:0016810;0,201792;0,606919153;72;138;162;hydrolase activity, acting on carbon-nitrogen (but not peptide) bonds
GO:0004741;0,202168;0,607077205;1;3;3;[pyruvate dehydrogenase (lipoamide)] phosphatase activity
GO:0004724;0,202168;0,607077205;1;3;3;magnesium-dependent protein serine/threonine phosphatase activity
GO:0016645;0,202241;0,607077205;26;44;44;oxidoreductase activity, acting on the CH-NH group of donors
GO:0002790;0,202244;0,607077205;22;48;50;peptide secretion
GO:0034381;0,202478;0,607548446;19;34;40;plasma lipoprotein particle clearance
GO:0097105;0,202483;0,607548446;5;5;9;presynaptic membrane assembly
GO:0097151;0,202484;0,607548446;1;1;1;positive regulation of inhibitory postsynaptic membrane potential
GO:0010470;0,202605;0,607548446;7;21;31;regulation of gastrulation
GO:0000724;0,202712;0,607548446;29;51;64;double-strand break repair via homologous recombination
GO:0051156;0,202817;0,607548446;2;3;6;glucose 6-phosphate metabolic process
GO:0048683;0,20283;0,607548446;1;2;2;regulation of collateral sprouting of intact axon in response to injury
GO:0030133;0,202981;0,607643324;38;73;78;transport vesicle
GO:0016892;0,203081;0,607746138;7;28;32;endoribonuclease activity, producing 3'-phosphomonoesters
GO:0051279;0,20341;0,608074141;14;28;29;regulation of release of sequestered calcium ion into cytosol
GO:0045596;0,20341;0,608074141;202;438;475;negative regulation of cell differentiation
GO:0033628;0,203421;0,608074141;17;32;35;regulation of cell adhesion mediated by integrin
GO:0033962;0,203608;0,608317791;5;5;7;cytoplasmic mRNA processing body assembly
GO:0032042;0,203653;0,608317791;5;7;7;mitochondrial DNA metabolic process
GO:0045851;0,203766;0,608346801;10;19;19;pH reduction
GO:0042713;0,20405;0,608816878;7;9;9;sperm ejaculation
GO:0015105;0,204145;0,608816878;2;2;2;arsenite transmembrane transporter activity
GO:0015446;0,204178;0,608816878;1;1;1;arsenite-transporting ATPase activity
GO:0043225;0,204178;0,608816878;1;1;1;anion transmembrane-transporting ATPase activity
GO:0015700;0,204178;0,608816878;1;1;1;arsenite transport
GO:0008490;0,204178;0,608816878;1;1;1;arsenite secondary active transmembrane transporter activity
GO:0035461;0,204222;0,608816878;2;3;3;vitamin transmembrane transport
GO:0060478;0,204317;0,60882045;2;2;3;acrosomal vesicle exocytosis
GO:0048546;0,204437;0,609285436;12;20;20;digestive tract morphogenesis
GO:0021515;0,204646;0,610078466;9;21;21;cell differentiation in spinal cord
GO:0002825;0,205212;0,611487936;12;24;24;regulation of T-helper 1 type immune response
GO:0046135;0,205409;0,611658399;13;26;26;pyrimidine nucleoside catabolic process
GO:0004514;0,205415;0,611658399;2;3;3;nicotinate-nucleotide diphosphorylase (carboxylating) activity
GO:0050827;0,205526;0,611826402;2;2;2;toxin receptor binding
GO:0016862;0,205711;0,612030866;7;12;12;intramolecular oxidoreductase activity, interconverting keto- and enol-groups
GO:0021771;0,205806;0,612074648;1;1;1;lateral geniculate nucleus development
GO:0031284;0,206366;0,613713926;2;2;2;positive regulation of guanylate cyclase activity
GO:0042493;0,206524;0,613779339;224;415;446;response to drug
GO:0070184;0,206548;0,613779339;1;1;1;mitochondrial tyrosyl-tRNA aminoacylation
GO:0072545;0,206548;0,613779339;1;1;3;tyrosine binding
GO:0080134;0,206655;0,614150693;352;740;832;regulation of response to stress
GO:0042461;0,206751;0,614278756;14;26;27;photoreceptor cell development
GO:0042462;0,206751;0,614278756;14;26;27;eye photoreceptor cell development
GO:0055078;0,207054;0,614846323;5;7;7;sodium ion homeostasis
GO:0007406;0,207087;0,614846323;15;21;23;negative regulation of neuroblast proliferation
GO:0007611;0,20713;0,614846323;99;175;187;learning or memory
GO:0007160;0,207282;0,614846323;66;106;109;cell-matrix adhesion
GO:0019135;0,2073;0,614846323;2;2;2;deoxyhypusine monooxygenase activity
GO:0001976;0,207662;0,615156112;2;4;5;neurological system process involved in regulation of systemic arterial blood pressure
GO:0003995;0,207771;0,615156112;11;18;18;acyl-CoA dehydrogenase activity
GO:0031997;0,207779;0,615156112;2;4;4;N-terminal myristoylation domain binding
GO:0006732;0,208473;0,616811147;123;233;244;coenzyme metabolic process
GO:0048857;0,208557;0,616811147;7;10;10;neural nucleus development
GO:0008650;0,20886;0,617148398;1;1;1;rRNA (uridine-2'-O-)-methyltransferase activity
GO:0031167;0,20886;0,617148398;1;1;1;rRNA methylation
GO:0016436;0,20886;0,617148398;1;1;1;rRNA (uridine) methyltransferase activity
GO:0003905;0,20921;0,618004493;1;1;1;alkylbase DNA N-glycosylase activity
GO:0004693;0,209315;0,618004493;26;44;49;cyclin-dependent protein kinase activity
GO:0046470;0,209329;0,618004493;18;36;38;phosphatidylcholine metabolic process
GO:0034988;0,209371;0,618004493;4;4;5;Fc-gamma receptor I complex binding
GO:0048731;0,209382;0,618004493;469;897;963;system development
GO:0002889;0,209482;0,618004493;11;29;41;regulation of immunoglobulin mediated immune response
GO:0002712;0,209482;0,618004493;11;29;42;regulation of B cell mediated immunity
GO:0051250;0,20967;0,618096431;38;88;107;negative regulation of lymphocyte activation
GO:0035510;0,209898;0,618096431;8;17;18;DNA dealkylation
GO:0010042;0,209935;0,618096431;13;19;20;response to manganese ion
GO:0060253;0,209982;0,618096431;6;10;10;negative regulation of glial cell proliferation
GO:0005041;0,210706;0,619296888;14;17;17;low-density lipoprotein receptor activity
GO:0060453;0,210788;0,619296888;4;5;5;regulation of gastric acid secretion
GO:0030168;0,210802;0,619296888;192;316;346;platelet activation
GO:0006633;0,210881;0,619296888;68;132;144;fatty acid biosynthetic process
GO:0042771;0,211073;0,619296888;11;21;26;DNA damage response, signal transduction by p53 class mediator resulting in induction of apoptosis
GO:0005222;0,211262;0,619296888;3;3;4;intracellular cAMP activated cation channel activity
GO:0035107;0,211313;0,619296888;53;100;112;appendage morphogenesis
GO:0035108;0,211313;0,619296888;53;100;112;limb morphogenesis
GO:0071476;0,211456;0,619296888;4;5;5;cellular hypotonic response
GO:0006971;0,211456;0,619296888;4;5;5;hypotonic response
GO:0048147;0,211726;0,619296888;10;19;26;negative regulation of fibroblast proliferation
GO:0016239;0,211808;0,619296888;1;1;1;positive regulation of macroautophagy
GO:0070776;0,211956;0,619296888;13;17;17;MOZ/MORF histone acetyltransferase complex
GO:0070775;0,211956;0,619296888;13;17;17;H3 histone acetyltransferase complex
GO:0002309;0,21213;0,619296888;5;6;8;T cell proliferation involved in immune response
GO:2000078;0,21216;0,619296888;3;4;4;positive regulation of type B pancreatic cell development
GO:0006853;0,212171;0,619296888;8;12;12;carnitine shuttle
GO:0044342;0,212195;0,619296888;2;2;2;type B pancreatic cell proliferation
GO:0010918;0,212195;0,619296888;2;2;2;positive regulation of mitochondrial membrane potential
GO:0000028;0,212203;0,619296888;2;7;9;ribosomal small subunit assembly
GO:0048807;0,212381;0,619356735;4;4;4;female genitalia morphogenesis
GO:0052600;0,212536;0,619356735;3;3;4;propane-1,3-diamine oxidase activity
GO:0052599;0,212536;0,619356735;3;3;4;methylputrescine oxidase activity
GO:0052598;0,212536;0,619356735;3;3;4;histamine oxidase activity
GO:0052597;0,212536;0,619356735;3;3;4;diamine oxidase activity
GO:0048024;0,21255;0,619356735;16;31;36;regulation of nuclear mRNA splicing, via spliceosome
GO:0060804;0,212686;0,619356735;1;1;1;positive regulation of Wnt receptor signaling pathway by BMP signaling pathway
GO:0046474;0,212804;0,619356735;39;84;128;glycerophospholipid biosynthetic process
GO:0008013;0,212967;0,619676346;48;65;74;beta-catenin binding
GO:0001919;0,213421;0,621115245;12;20;22;regulation of receptor recycling
GO:0005689;0,213461;0,621115245;10;27;29;U12-type spliceosomal complex
GO:0007229;0,213508;0,621115245;59;83;86;integrin-mediated signaling pathway
GO:0034220;0,21387;0,621473473;142;245;265;ion transmembrane transport
GO:0097022;0,213894;0,621473473;1;1;1;lymphocyte migration into lymph node
GO:0097021;0,213894;0,621473473;1;1;1;lymphocyte migration into lymphoid organs
GO:0035758;0,213894;0,621473473;1;1;1;chemokine (C-C motif) ligand 21 binding
GO:0035757;0,213894;0,621473473;1;1;1;chemokine (C-C motif) ligand 19 binding
GO:0004461;0,214124;0,621473473;3;5;5;lactose synthase activity
GO:0006916;0,214251;0,621473473;135;305;357;anti-apoptosis
GO:0032365;0,214263;0,621473473;13;19;19;intracellular lipid transport
GO:0010001;0,214264;0,621473473;24;51;54;glial cell differentiation
GO:0005845;0,21473;0,622049627;7;10;11;mRNA cap binding complex
GO:0034518;0,21473;0,622049627;7;10;11;RNA cap binding complex
GO:0006686;0,21485;0,622049627;6;7;7;sphingomyelin biosynthetic process
GO:0045744;0,214904;0,622049627;15;23;23;negative regulation of G-protein coupled receptor protein signaling pathway
GO:0045071;0,214973;0,622049627;15;27;33;negative regulation of viral genome replication
GO:0048525;0,214973;0,622049627;15;27;33;negative regulation of viral reproduction
GO:0004631;0,215024;0,622049627;1;1;1;phosphomevalonate kinase activity
GO:0051424;0,215118;0,622049627;2;2;2;corticotropin-releasing hormone binding
GO:0001077;0,215223;0,622145619;20;45;46;RNA polymerase II core promoter proximal region sequence-specific DNA binding transcription factor activity involved in positive regulation of transcription
GO:0051241;0,215351;0,622145619;160;373;401;negative regulation of multicellular organismal process
GO:0030670;0,215356;0,622145619;6;11;15;phagocytic vesicle membrane
GO:0071453;0,215853;0,623795118;30;57;59;cellular response to oxygen levels
GO:0048752;0,215857;0,623795118;4;5;5;semicircular canal morphogenesis
GO:0045429;0,216279;0,624700541;17;39;51;positive regulation of nitric oxide biosynthetic process
GO:0010557;0,216392;0,624700541;576;1203;1326;positive regulation of macromolecule biosynthetic process
GO:0000045;0,216525;0,624967564;15;24;25;autophagic vacuole assembly
GO:0009624;0,216688;0,625097001;2;5;5;response to nematode
GO:0031129;0,216802;0,625097001;1;1;1;inductive cell-cell signaling
GO:0072092;0,216802;0,625097001;2;2;2;ureteric bud invasion
GO:0060042;0,217043;0,626245952;11;13;13;retina morphogenesis in camera-type eye
GO:0004873;0,217106;0,626762905;3;4;4;asialoglycoprotein receptor activity
GO:0021527;0,21725;0,626887203;5;10;10;spinal cord association neuron differentiation
GO:0045509;0,217281;0,626887203;3;3;3;interleukin-27 receptor activity
GO:0030574;0,217449;0,627292199;13;29;29;collagen catabolic process
GO:0031234;0,217531;0,62729444;25;43;45;extrinsic to internal side of plasma membrane
GO:0010901;0,21764;0,62729444;2;10;10;regulation of very-low-density lipoprotein particle remodeling
GO:0004517;0,217669;0,62729444;3;3;4;nitric-oxide synthase activity
GO:0048365;0,217926;0,627436472;10;15;20;Rac GTPase binding
GO:0090305;0,217963;0,627436472;28;62;68;nucleic acid phosphodiester bond hydrolysis
GO:0006970;0,217995;0,627436472;30;54;61;response to osmotic stress
GO:0004719;0,218208;0,62774299;5;5;5;protein-L-isoaspartate (D-aspartate) O-methyltransferase activity
GO:0043015;0,218579;0,628452306;12;19;21;gamma-tubulin binding
GO:0042320;0,219112;0,629822467;3;11;11;regulation of circadian sleep/wake cycle, REM sleep
GO:0006308;0,219179;0,629822467;33;78;100;DNA catabolic process
GO:0042476;0,219517;0,630070306;38;78;83;odontogenesis
GO:0030890;0,219538;0,630070306;20;39;42;positive regulation of B cell proliferation
GO:0034660;0,219712;0,630070306;143;329;355;ncRNA metabolic process
GO:0051453;0,219779;0,630070306;10;19;20;regulation of intracellular pH
GO:0070695;0,220174;0,631012281;4;6;6;FHF complex
GO:0032602;0,220181;0,631012281;2;2;2;chemokine production
GO:0050508;0,220237;0,631248706;4;4;4;glucuronosyl-N-acetylglucosaminyl-proteoglycan 4-alpha-N-acetylglucosaminyltransferase activity
GO:0048532;0,220581;0,63181533;5;11;14;anatomical structure arrangement
GO:0007422;0,220618;0,63181533;21;36;36;peripheral nervous system development
GO:0019855;0,220701;0,63181533;2;5;5;calcium channel inhibitor activity
GO:0045254;0,221163;0,632295063;5;6;6;pyruvate dehydrogenase complex
GO:0007158;0,221229;0,632295063;14;15;16;neuron cell-cell adhesion
GO:0043370;0,2213;0,632295063;15;29;31;regulation of CD4-positive, alpha-beta T cell differentiation
GO:0048714;0,221379;0,632295063;5;10;10;positive regulation of oligodendrocyte differentiation
GO:0021562;0,221567;0,632295063;1;2;2;vestibulocochlear nerve development
GO:0007224;0,221672;0,632295063;20;32;36;smoothened signaling pathway
GO:0002098;0,221722;0,632295063;2;4;4;tRNA wobble uridine modification
GO:0002097;0,221722;0,632295063;2;4;4;tRNA wobble base modification
GO:0034227;0,221722;0,632295063;2;4;4;tRNA thio-modification
GO:0061387;0,221726;0,632295063;37;61;63;regulation of extent of cell growth
GO:0043534;0,221907;0,632427979;15;29;29;blood vessel endothelial cell migration
GO:0070053;0,222082;0,632427979;8;9;9;thrombospondin receptor activity
GO:0015992;0,222107;0,632427979;35;83;94;proton transport
GO:0009822;0,222198;0,632427979;2;3;3;alkaloid catabolic process
GO:0070339;0,222476;0,632427979;8;12;12;response to bacterial lipopeptide
GO:0032493;0,222476;0,632427979;8;12;12;response to bacterial lipoprotein
GO:0071221;0,222476;0,632427979;8;12;12;cellular response to bacterial lipopeptide
GO:0071220;0,222476;0,632427979;8;12;12;cellular response to bacterial lipoprotein
GO:0071456;0,222667;0,632427979;26;52;54;cellular response to hypoxia
GO:0015030;0,222788;0,632427979;24;55;61;Cajal body
GO:0000421;0,222924;0,632427979;5;16;16;autophagic vacuole membrane
GO:0042744;0,222937;0,632427979;9;21;21;hydrogen peroxide catabolic process
GO:0015232;0,223017;0,632427979;4;6;7;heme transporter activity
GO:0047429;0,223376;0,633244407;6;8;9;nucleoside-triphosphate diphosphatase activity
GO:0021985;0,223527;0,633259264;1;2;2;neurohypophysis development
GO:0007016;0,223617;0,633259264;10;11;11;cytoskeletal anchoring at plasma membrane
GO:0002019;0,223738;0,63359016;2;3;3;regulation of renal output by angiotensin
GO:0072500;0,224143;0,634645435;7;7;7;negative regulation of transcription from RNA polymerase II promoter by nuclear hormone receptor
GO:0051015;0,224297;0,634645435;41;59;70;actin filament binding
GO:0045086;0,224304;0,634645435;10;15;15;positive regulation of interleukin-2 biosynthetic process
GO:0051920;0,224306;0,634645435;6;11;12;peroxiredoxin activity
GO:2000737;0,224381;0,634650719;3;5;5;negative regulation of stem cell differentiation
GO:0030300;0,224457;0,634659728;3;9;9;regulation of intestinal cholesterol absorption
GO:0010882;0,224776;0,634660238;4;4;4;regulation of cardiac muscle contraction by calcium ion signaling
GO:0010881;0,224784;0,634660238;3;3;3;regulation of cardiac muscle contraction by regulation of the release of sequestered calcium ion
GO:0003106;0,224899;0,634660238;1;1;1;negative regulation of glomerular filtration by angiotensin
GO:0003083;0,224899;0,634660238;1;1;1;negative regulation of renal output by angiotensin
GO:0014895;0,224899;0,634660238;1;1;1;smooth muscle hypertrophy
GO:0014808;0,224964;0,634660238;2;2;2;release of sequestered calcium ion into cytosol by sarcoplasmic reticulum
GO:0046942;0,225076;0,634660238;121;210;225;carboxylic acid transport
GO:0006501;0,225099;0,634660238;13;32;33;C-terminal protein lipidation
GO:0000725;0,22535;0,634845136;29;52;65;recombinational repair
GO:0043067;0,226009;0,63542206;680;1417;1565;regulation of programmed cell death
GO:0046827;0,22606;0,63542206;7;9;10;positive regulation of protein export from nucleus
GO:0044449;0,226211;0,63542206;79;150;163;contractile fiber part
GO:0071241;0,226258;0,63542206;33;75;77;cellular response to inorganic substance
GO:0008037;0,226354;0,63542206;69;107;116;cell recognition
GO:0031145;0,226642;0,635825063;41;104;110;anaphase-promoting complex-dependent proteasomal ubiquitin-dependent protein catabolic process
GO:0008119;0,226658;0,635825063;3;3;3;thiopurine S-methyltransferase activity
GO:0031442;0,226816;0,635860615;2;5;5;positive regulation of mRNA 3'-end processing
GO:0061005;0,226817;0,635860615;11;16;18;cell differentiation involved in kidney development
GO:0051452;0,227024;0,636463487;9;17;17;intracellular pH reduction
GO:0004957;0,227284;0,63684863;5;7;7;prostaglandin E receptor activity
GO:0005589;0,227418;0,63687357;4;4;4;collagen type VI
GO:0016265;0,227679;0,637237731;533;1045;1168;death
GO:0046851;0,227717;0,637237731;6;12;12;negative regulation of bone remodeling
GO:0010232;0,227748;0,637237731;1;1;1;vascular transport
GO:0052596;0,227929;0,637266294;1;2;2;phenethylamine:oxygen oxidoreductase (deaminating) activity
GO:0052595;0,227929;0,637266294;1;2;2;aliphatic-amine oxidase activity
GO:0052594;0,227929;0,637266294;1;2;2;aminoacetone:oxygen oxidoreductase(deaminating) activity
GO:0052593;0,227929;0,637266294;1;2;2;tryptamine:oxygen oxidoreductase (deaminating) activity
GO:0051186;0,228044;0,637344591;145;298;312;cofactor metabolic process
GO:0070120;0,228045;0,637344591;7;8;8;ciliary neurotrophic factor-mediated signaling pathway
GO:0006526;0,228191;0,637492479;4;6;8;arginine biosynthetic process
GO:0042473;0,228326;0,63780849;2;4;4;outer ear morphogenesis
GO:0047894;0,228437;0,638558908;3;6;6;flavonol 3-sulfotransferase activity
GO:0051339;0,228517;0,638603905;65;133;145;regulation of lyase activity
GO:0060397;0,228596;0,638603905;4;4;4;JAK-STAT cascade involved in growth hormone signaling pathway
GO:0043398;0,228728;0,638658868;7;7;7;HLH domain binding
GO:0045685;0,228764;0,638658868;25;57;57;regulation of glial cell differentiation
GO:0006518;0,228869;0,638658868;41;89;99;peptide metabolic process
GO:0050829;0,228919;0,638658868;7;17;19;defense response to Gram-negative bacterium
GO:0051963;0,229427;0,639544323;21;32;33;regulation of synapse assembly
GO:0045598;0,229455;0,639544323;36;66;72;regulation of fat cell differentiation
GO:0010669;0,229647;0,640327372;5;12;12;epithelial structure maintenance
GO:0031430;0,229663;0,640327372;12;12;13;M band
GO:0003158;0,23027;0,641069535;2;2;2;endothelium development
GO:0044259;0,230283;0,641069535;21;41;44;multicellular organismal macromolecule metabolic process
GO:0070474;0,230364;0,641069535;4;6;7;positive regulation of uterine smooth muscle contraction
GO:0070472;0,230364;0,641069535;4;6;7;regulation of uterine smooth muscle contraction
GO:0060023;0,230574;0,641354606;3;5;5;soft palate development
GO:0035845;0,230843;0,642089193;1;1;1;photoreceptor cell outer segment organization
GO:0016998;0,231085;0,642381646;12;23;26;cell wall macromolecule catabolic process
GO:0060448;0,231291;0,642857791;3;3;3;dichotomous subdivision of terminal units involved in lung branching
GO:0010758;0,231462;0,642921111;5;12;12;regulation of macrophage chemotaxis
GO:0005525;0,231482;0,642921111;204;449;502;GTP binding
GO:0000389;0,231549;0,642975485;3;5;5;nuclear mRNA 3'-splice site recognition
GO:0006082;0,231664;0,642998349;476;938;1049;organic acid metabolic process
GO:0001650;0,23179;0,643187561;7;7;8;fibrillar center
GO:0009086;0,231922;0,643278257;11;16;16;methionine biosynthetic process
GO:0019400;0,232021;0,643278257;16;30;31;alditol metabolic process
GO:0032423;0,232025;0,643278257;2;2;2;regulation of mismatch repair
GO:0051354;0,232175;0,643280206;12;25;30;negative regulation of oxidoreductase activity
GO:0046943;0,232177;0,643280206;64;107;120;carboxylic acid transmembrane transporter activity
GO:0032436;0,232577;0,644250239;23;39;43;positive regulation of proteasomal ubiquitin-dependent protein catabolic process
GO:0032225;0,232976;0,64577345;13;22;23;regulation of synaptic transmission, dopaminergic
GO:0050254;0,233023;0,64577345;3;3;3;rhodopsin kinase activity
GO:0032898;0,233504;0,64577345;2;2;2;neurotrophin production
GO:0032902;0,233504;0,64577345;2;2;2;nerve growth factor production
GO:0019067;0,233765;0,64577345;2;2;2;viral assembly, maturation, egress, and release
GO:0034104;0,233776;0,64577345;7;16;16;negative regulation of tissue remodeling
GO:0032787;0,233828;0,64577345;247;456;478;monocarboxylic acid metabolic process
GO:0003887;0,233838;0,64577345;15;29;31;DNA-directed DNA polymerase activity
GO:2000645;0,23389;0,64577345;1;1;1;negative regulation of receptor catabolic process
GO:0032804;0,23389;0,64577345;1;1;1;negative regulation of low-density lipoprotein particle receptor catabolic process
GO:2000106;0,23396;0,64577345;15;37;42;regulation of leukocyte apoptosis
GO:0034162;0,234079;0,64577345;1;1;1;toll-like receptor 9 signaling pathway
GO:0034154;0,234079;0,64577345;1;1;2;toll-like receptor 7 signaling pathway
GO:0010565;0,234128;0,64577345;86;188;202;regulation of cellular ketone metabolic process
GO:0019966;0,234139;0,64577345;14;18;20;interleukin-1 binding
GO:0008746;0,234215;0,64577345;3;3;3;NAD(P)+ transhydrogenase activity
GO:0016652;0,234215;0,64577345;3;3;3;oxidoreductase activity, acting on NADH or NADPH, NAD or NADP as acceptor
GO:0015849;0,234291;0,64577345;122;213;228;organic acid transport
GO:0008216;0,234366;0,64577345;2;4;4;spermidine metabolic process
GO:0042631;0,234508;0,64577345;1;2;2;cellular response to water deprivation
GO:0006862;0,234601;0,64577345;5;7;10;nucleotide transport
GO:0047783;0,234615;0,64577345;1;1;1;corticosterone 18-monooxygenase activity
GO:0001672;0,234698;0,64577345;4;4;4;regulation of chromatin assembly or disassembly
GO:0051973;0,234777;0,64577345;6;7;8;positive regulation of telomerase activity
GO:0000238;0,235272;0,64577345;1;1;1;zygotene
GO:0008624;0,235275;0,64577345;87;149;174;induction of apoptosis by extracellular signals
GO:0030667;0,235487;0,64577345;35;57;70;secretory granule membrane
GO:0070433;0,235613;0,64577345;1;1;1;negative regulation of nucleotide-binding oligomerization domain containing 2 signaling pathway
GO:0090291;0,235613;0,64577345;1;1;1;negative regulation of osteoclast proliferation
GO:0090289;0,235613;0,64577345;1;1;1;regulation of osteoclast proliferation
GO:0070425;0,235613;0,64577345;1;1;1;negative regulation of nucleotide-binding oligomerization domain containing signaling pathway
GO:0070429;0,235613;0,64577345;1;1;1;negative regulation of nucleotide-binding oligomerization domain containing 1 signaling pathway
GO:0001922;0,235613;0,64577345;1;1;1;B-1 B cell homeostasis
GO:2000349;0,235613;0,64577345;1;1;1;negative regulation of CD40 signaling pathway
GO:2000347;0,235613;0,64577345;1;1;1;positive regulation of hepatocyte proliferation
GO:0072573;0,235613;0,64577345;1;1;1;tolerance induction to lipopolysaccharide
GO:0034147;0,235613;0,64577345;1;1;1;regulation of toll-like receptor 5 signaling pathway
GO:0034148;0,235613;0,64577345;1;1;1;negative regulation of toll-like receptor 5 signaling pathway
GO:0000502;0,235682;0,64577345;25;56;62;proteasome complex
GO:0035880;0,235682;0,64577345;1;2;2;embryonic nail plate morphogenesis
GO:0030433;0,235739;0,64577345;19;43;50;ER-associated protein catabolic process
GO:0006626;0,235803;0,64577345;23;49;52;protein targeting to mitochondrion
GO:0031674;0,236106;0,64577345;9;19;19;I band
GO:0032722;0,236159;0,64577345;16;34;41;positive regulation of chemokine production
GO:0050795;0,236317;0,64577345;67;148;157;regulation of behavior
GO:0005342;0,236345;0,64577345;67;112;125;organic acid transmembrane transporter activity
GO:0000015;0,2364;0,64577345;3;5;5;phosphopyruvate hydratase complex
GO:0004634;0,2364;0,64577345;3;5;5;phosphopyruvate hydratase activity
GO:0006720;0,23645;0,64577345;38;86;86;isoprenoid metabolic process
GO:0090031;0,236519;0,64577345;13;15;15;positive regulation of steroid hormone biosynthetic process
GO:0018205;0,236657;0,646030234;77;138;156;peptidyl-lysine modification
GO:0070008;0,236992;0,646892787;13;16;16;serine-type exopeptidase activity
GO:0035767;0,23716;0,647443653;8;13;13;endothelial cell chemotaxis
GO:0006555;0,237274;0,647443653;12;18;19;methionine metabolic process
GO:0010880;0,237282;0,647443653;5;9;9;regulation of release of sequestered calcium ion into cytosol by sarcoplasmic reticulum
GO:0061205;0,23741;0,647585452;5;6;6;paramesonephric duct development
GO:0010893;0,237414;0,647585452;20;26;32;positive regulation of steroid biosynthetic process
GO:0042542;0,237577;0,647585452;50;106;116;response to hydrogen peroxide
GO:0050220;0,237752;0,647585452;2;3;3;prostaglandin-E synthase activity
GO:0060242;0,237792;0,647585452;4;4;4;contact inhibition
GO:0032689;0,23781;0,647585452;8;16;19;negative regulation of interferon-gamma production
GO:0046849;0,237831;0,647585452;5;9;9;bone remodeling
GO:0050957;0,238393;0,649848016;5;6;6;equilibrioception
GO:0051971;0,238425;0,649848016;30;49;57;positive regulation of transmission of nerve impulse
GO:0001921;0,238571;0,649848016;9;10;10;positive regulation of receptor recycling
GO:0004069;0,238608;0,649848016;2;2;2;L-aspartate:2-oxoglutarate aminotransferase activity
GO:0003071;0,238781;0,649986951;9;16;16;renal system process involved in regulation of systemic arterial blood pressure
GO:0050670;0,238857;0,649986951;67;149;173;regulation of lymphocyte proliferation
GO:0060346;0,238858;0,649986951;5;7;7;bone trabecula formation
GO:0031092;0,238949;0,649986951;9;10;12;platelet alpha granule membrane
GO:0003254;0,238997;0,650006034;9;17;17;regulation of membrane depolarization
GO:0034103;0,239115;0,650047996;22;44;45;regulation of tissue remodeling
GO:0007040;0,239211;0,650108374;18;37;39;lysosome organization
GO:2000049;0,239329;0,650250579;4;7;8;positive regulation of cell-cell adhesion mediated by cadherin
GO:2000047;0,239329;0,650250579;4;7;8;regulation of cell-cell adhesion mediated by cadherin
GO:0006302;0,239506;0,650431478;61;106;123;double-strand break repair
GO:0001768;0,239608;0,650431478;3;5;5;establishment of T cell polarity
GO:0001767;0,239608;0,650431478;3;5;5;establishment of lymphocyte polarity
GO:0016492;0,239794;0,651183733;2;2;2;neurotensin receptor activity, G-protein coupled
GO:0045740;0,239848;0,651220656;24;51;52;positive regulation of DNA replication
GO:0005602;0,240156;0,651540117;1;3;3;complement component C1 complex
GO:0010701;0,240163;0,651540117;2;3;3;positive regulation of norepinephrine secretion
GO:0002720;0,240213;0,651540117;12;21;25;positive regulation of cytokine production involved in immune response
GO:0043985;0,240303;0,651724214;3;6;6;histone H4-R3 methylation
GO:0010869;0,240346;0,651724214;14;24;28;regulation of receptor biosynthetic process
GO:0060084;0,240503;0,651931023;2;3;3;synaptic transmission involved in micturition
GO:0002175;0,240711;0,652338649;1;1;1;protein localization to paranode region of axon
GO:0035033;0,240846;0,653610661;8;10;12;histone deacetylase regulator activity
GO:0008175;0,240867;0,653610661;7;12;14;tRNA methyltransferase activity
GO:0009653;0,241002;0,653610661;625;1259;1394;anatomical structure morphogenesis
GO:0032642;0,241031;0,653610661;19;51;59;regulation of chemokine production
GO:0005112;0,241039;0,653610661;7;10;10;Notch binding
GO:0071821;0,241169;0,653610661;2;3;3;FANCM-MHF complex
GO:0001666;0,241279;0,65394548;137;278;300;response to hypoxia
GO:0031952;0,241419;0,65394548;13;24;26;regulation of protein autophosphorylation
GO:0006699;0,241645;0,654053835;13;23;23;bile acid biosynthetic process
GO:0001522;0,241743;0,654285955;10;21;22;pseudouridine synthesis
GO:0006471;0,241937;0,654391453;14;24;24;protein ADP-ribosylation
GO:0043548;0,241952;0,654391453;10;17;18;phosphatidylinositol 3-kinase binding
GO:0044068;0,242115;0,654660526;5;6;6;modulation by symbiont of host cellular process
GO:0003197;0,24259;0,655339312;5;10;10;endocardial cushion development
GO:0042981;0,242597;0,655339312;672;1407;1555;regulation of apoptosis
GO:0061030;0,242812;0,655680093;1;5;5;epithelial cell differentiation involved in mammary gland alveolus development
GO:0042383;0,242915;0,655680093;50;77;80;sarcolemma
GO:0072553;0,24294;0,655680093;1;2;2;terminal button organization
GO:0015036;0,243012;0,655680093;17;34;37;disulfide oxidoreductase activity
GO:0017002;0,243014;0,655680093;11;13;15;activin-activated receptor activity
GO:0004991;0,243135;0,655680093;5;5;5;parathyroid hormone receptor activity
GO:0016323;0,243246;0,655680093;107;178;199;basolateral plasma membrane
GO:0017172;0,243321;0,655680093;1;1;1;cysteine dioxygenase activity
GO:0042412;0,243321;0,655680093;1;1;1;taurine biosynthetic process
GO:2000514;0,243394;0,655780939;15;30;32;regulation of CD4-positive, alpha-beta T cell activation
GO:0003180;0,243448;0,655780939;3;5;5;aortic valve morphogenesis
GO:0009586;0,243781;0,656089331;3;4;4;rhodopsin mediated phototransduction
GO:0016056;0,243781;0,656089331;3;4;4;rhodopsin mediated signaling pathway
GO:0060136;0,243781;0,656089331;3;6;9;embryonic process involved in female pregnancy
GO:0015375;0,243808;0,656089331;4;4;4;glycine:sodium symporter activity
GO:0001837;0,244016;0,656868947;22;49;50;epithelial to mesenchymal transition
GO:0043471;0,244075;0,656868947;21;38;38;regulation of cellular carbohydrate catabolic process
GO:0043470;0,244075;0,656868947;21;38;38;regulation of carbohydrate catabolic process
GO:0030155;0,244153;0,656868947;138;246;276;regulation of cell adhesion
GO:0044252;0,244614;0,657798725;4;8;8;negative regulation of multicellular organismal metabolic process
GO:0010713;0,244614;0,657798725;4;8;8;negative regulation of collagen metabolic process
GO:0071565;0,244653;0,657798725;11;18;21;nBAF complex
GO:0061036;0,244825;0,657981987;8;12;14;positive regulation of cartilage development
GO:0033326;0,245069;0,657981987;2;2;2;cerebrospinal fluid secretion
GO:0070340;0,245168;0,657981987;2;4;4;detection of bacterial lipopeptide
GO:0042494;0,245168;0,657981987;2;4;4;detection of bacterial lipoprotein
GO:0000185;0,245179;0,657981987;4;7;14;activation of MAPKKK activity
GO:0010989;0,245421;0,657981987;2;4;4;negative regulation of low-density lipoprotein particle clearance
GO:0017159;0,245531;0,657981987;5;6;6;pantetheine hydrolase activity
GO:0051861;0,245602;0,657981987;7;14;15;glycolipid binding
GO:0031780;0,245785;0,657981987;3;3;3;corticotropin hormone receptor binding
GO:0031783;0,245785;0,657981987;3;3;3;type 5 melanocortin receptor binding
GO:0008266;0,245979;0,657981987;8;11;12;poly(U) RNA binding
GO:0019784;0,246124;0,657981987;1;3;3;NEDD8-specific protease activity
GO:0034633;0,246228;0,657981987;2;2;2;retinol transport
GO:0034632;0,246228;0,657981987;2;2;2;retinol transporter activity
GO:0071938;0,246228;0,657981987;2;2;2;vitamin A transport
GO:0046864;0,246228;0,657981987;2;2;2;isoprenoid transport
GO:0046865;0,246228;0,657981987;2;2;2;terpenoid transport
GO:0031124;0,246309;0,657981987;38;81;84;mRNA 3'-end processing
GO:0042182;0,246406;0,657981987;1;1;1;ketone catabolic process
GO:0042378;0,246406;0,657981987;1;1;1;quinone cofactor catabolic process
GO:0042377;0,246406;0,657981987;1;1;1;vitamin K catabolic process
GO:0042376;0,246406;0,657981987;1;1;1;phylloquinone catabolic process
GO:0042374;0,246406;0,657981987;1;1;1;phylloquinone metabolic process
GO:0072610;0,24643;0,657981987;1;2;2;interleukin-12 secretion
GO:0002408;0,24643;0,657981987;1;2;2;myeloid dendritic cell chemotaxis
GO:0000049;0,246589;0,658259258;19;36;36;tRNA binding
GO:0048870;0,246681;0,658259258;336;631;663;cell motility
GO:0051952;0,246779;0,658425877;26;51;65;regulation of amine transport
GO:0060537;0,247167;0,658707249;45;94;101;muscle tissue development
GO:0004415;0,247196;0,658707249;5;14;14;hyalurononglucosaminidase activity
GO:0016469;0,247402;0,659013721;13;40;49;proton-transporting two-sector ATPase complex
GO:0070933;0,247528;0,659065571;5;5;5;histone H4 deacetylation
GO:0033678;0,247746;0,659065571;1;1;1;5'-3' DNA/RNA helicase activity
GO:0033680;0,247746;0,659065571;1;1;1;ATP-dependent DNA/RNA helicase activity
GO:0033682;0,247746;0,659065571;1;1;1;ATP-dependent 5'-3' DNA/RNA helicase activity
GO:0008208;0,247791;0,659065571;1;1;1;C21-steroid hormone catabolic process
GO:0006713;0,247791;0,659065571;1;1;1;glucocorticoid catabolic process
GO:0022834;0,248158;0,660040997;95;150;166;ligand-gated channel activity
GO:0015276;0,248158;0,660040997;95;150;166;ligand-gated ion channel activity
GO:0070669;0,248283;0,660040997;3;3;7;response to interleukin-2
GO:0035196;0,248309;0,660040997;3;3;5;production of miRNAs involved in gene silencing by miRNA
GO:0006978;0,248702;0,661370535;8;13;17;DNA damage response, signal transduction by p53 class mediator resulting in transcription of p21 class mediator
GO:0002275;0,24887;0,661370535;13;25;28;myeloid cell activation involved in immune response
GO:0017022;0,248992;0,661370535;22;35;35;myosin binding
GO:0050869;0,249192;0,661370535;15;30;30;negative regulation of B cell activation
GO:0051096;0,249213;0,661370535;6;9;10;positive regulation of helicase activity
GO:0010710;0,249272;0,661370535;1;3;3;regulation of collagen catabolic process
GO:0010711;0,249272;0,661370535;1;3;3;negative regulation of collagen catabolic process
GO:0010702;0,249272;0,661370535;1;3;3;regulation of histolysis
GO:0010703;0,249272;0,661370535;1;3;3;negative regulation of histolysis
GO:0060313;0,249272;0,661370535;1;3;3;negative regulation of blood vessel remodeling
GO:0060310;0,249272;0,661370535;1;3;3;regulation of elastin catabolic process
GO:0060311;0,249272;0,661370535;1;3;3;negative regulation of elastin catabolic process
GO:0030529;0,249292;0,661370535;235;687;768;ribonucleoprotein complex
GO:0043303;0,249398;0,661370535;6;12;13;mast cell degranulation
GO:0002279;0,249398;0,661370535;6;12;13;mast cell activation involved in immune response
GO:0010646;0,249642;0,661808128;751;1474;1624;regulation of cell communication
GO:0051351;0,249663;0,661965607;40;96;105;positive regulation of ligase activity
GO:0060590;0,249722;0,662244872;6;11;12;ATPase regulator activity
GO:0007228;0,249933;0,662285129;4;5;5;positive regulation of hh target transcription factor activity
GO:0042775;0,25008;0,662285129;4;4;5;mitochondrial ATP synthesis coupled electron transport
GO:0017134;0,250317;0,662285129;17;31;31;fibroblast growth factor binding
GO:0008589;0,250328;0,662285129;29;43;44;regulation of smoothened signaling pathway
GO:0034061;0,250413;0,662285129;16;31;34;DNA polymerase activity
GO:0051574;0,25042;0,662285129;4;5;5;positive regulation of histone H3-K9 methylation
GO:0008537;0,250563;0,662522661;1;3;3;proteasome activator complex
GO:0016999;0,250734;0,662847675;3;3;3;antibiotic metabolic process
GO:0017000;0,250734;0,662847675;3;3;3;antibiotic biosynthetic process
GO:0034621;0,251059;0,662967847;231;639;754;cellular macromolecular complex subunit organization
GO:0070243;0,251065;0,662967847;7;16;18;regulation of thymocyte apoptosis
GO:0032760;0,251244;0,662967847;15;37;39;positive regulation of tumor necrosis factor production
GO:0008649;0,251462;0,662967847;5;7;7;rRNA methyltransferase activity
GO:0016749;0,251569;0,662967847;4;4;6;N-succinyltransferase activity
GO:0016748;0,251569;0,662967847;4;5;7;succinyltransferase activity
GO:0003870;0,251569;0,662967847;4;4;6;5-aminolevulinate synthase activity
GO:0060135;0,251695;0,662967847;18;32;33;maternal process involved in female pregnancy
GO:0043496;0,251795;0,662967847;12;19;20;regulation of protein homodimerization activity
GO:0043506;0,251801;0,662967847;44;73;83;regulation of JUN kinase activity
GO:0003899;0,25185;0,662967847;17;47;76;DNA-directed RNA polymerase activity
GO:0034062;0,25185;0,662967847;17;47;76;RNA polymerase activity
GO:0033273;0,251902;0,662967847;93;186;202;response to vitamin
GO:0005883;0,251954;0,662967847;4;6;8;neurofilament
GO:0009314;0,25196;0,662967847;160;340;358;response to radiation
GO:0021796;0,252327;0,663833597;1;1;1;cerebral cortex regionalization
GO:0015081;0,252354;0,663833597;73;113;125;sodium ion transmembrane transporter activity
GO:0006826;0,25269;0,663833597;32;60;68;iron ion transport
GO:0030170;0,252693;0,663833597;42;71;75;pyridoxal phosphate binding
GO:0070279;0,252693;0,663833597;42;71;75;vitamin B6 binding
GO:0045747;0,25271;0,663833597;6;9;9;positive regulation of Notch signaling pathway
GO:0032036;0,252722;0,663833597;3;7;7;myosin heavy chain binding
GO:0016618;0,253005;0,663833597;1;1;1;hydroxypyruvate reductase activity
GO:0030267;0,253005;0,663833597;1;1;1;glyoxylate reductase (NADP) activity
GO:0008465;0,253005;0,663833597;1;1;1;glycerate dehydrogenase activity
GO:0051386;0,253636;0,665515444;5;10;11;regulation of nerve growth factor receptor signaling pathway
GO:0043371;0,253862;0,665515444;7;10;10;negative regulation of CD4-positive, alpha-beta T cell differentiation
GO:0045623;0,253862;0,665515444;7;10;10;negative regulation of T-helper cell differentiation
GO:0050857;0,253877;0,665515444;5;7;10;positive regulation of antigen receptor-mediated signaling pathway
GO:0010759;0,254065;0,665515444;4;11;11;positive regulation of macrophage chemotaxis
GO:0070423;0,254139;0,665515444;16;33;41;nucleotide-binding oligomerization domain containing signaling pathway
GO:0002753;0,254139;0,665515444;16;33;41;cytoplasmic pattern recognition receptor signaling pathway
GO:0035872;0,254139;0,665515444;16;33;41;nucleotide-binding domain, leucine rich repeat containing receptor signaling pathway
GO:0070571;0,254141;0,665515444;8;9;9;negative regulation of neuron projection regeneration
GO:0043124;0,254224;0,665515444;15;28;28;negative regulation of I-kappaB kinase/NF-kappaB cascade
GO:0090343;0,254287;0,665515444;6;10;13;positive regulation of cell aging
GO:0006296;0,254498;0,665942077;2;3;3;nucleotide-excision repair, DNA incision, 5'-to lesion
GO:0032354;0,25471;0,666281115;19;25;26;response to follicle-stimulating hormone stimulus
GO:0010266;0,254854;0,666488233;2;2;2;response to vitamin B1
GO:0000114;0,255197;0,667006307;3;4;4;regulation of transcription involved in G1 phase of mitotic cell cycle
GO:0045620;0,255247;0,667006307;14;36;36;negative regulation of lymphocyte differentiation
GO:0016236;0,255565;0,667257592;5;7;10;macroautophagy
GO:0050661;0,255589;0,667257592;37;61;66;NADP binding
GO:0006818;0,255681;0,667257592;37;86;97;hydrogen transport
GO:0001774;0,255687;0,667257592;8;13;14;microglial cell activation
GO:0050774;0,255824;0,667476683;2;3;3;negative regulation of dendrite morphogenesis
GO:0000428;0,256076;0,667997262;12;30;30;DNA-directed RNA polymerase complex
GO:0055029;0,256076;0,667997262;12;30;30;nuclear DNA-directed RNA polymerase complex
GO:0005344;0,256153;0,668083322;9;21;22;oxygen transporter activity
GO:0042447;0,256467;0,669148074;5;7;7;hormone catabolic process
GO:0045591;0,256647;0,66964768;1;2;3;positive regulation of regulatory T cell differentiation
GO:0009642;0,256775;0,66964768;3;6;7;response to light intensity
GO:0001771;0,256869;0,66964768;2;4;4;immunological synapse formation
GO:0010891;0,25693;0,66968797;7;8;8;negative regulation of sequestering of triglyceride
GO:0042403;0,257042;0,66968797;5;10;11;thyroid hormone metabolic process
GO:0000737;0,257177;0,66968797;14;33;34;DNA catabolic process, endonucleolytic
GO:0006309;0,257177;0,66968797;14;33;34;DNA fragmentation involved in apoptotic nuclear change
GO:0007213;0,257287;0,66968797;13;17;18;muscarinic acetylcholine receptor signaling pathway
GO:0019789;0,257302;0,66968797;5;7;7;SUMO ligase activity
GO:0033189;0,25736;0,66968797;55;116;131;response to vitamin A
GO:0022601;0,257514;0,669739608;4;7;7;menstrual cycle phase
GO:0000375;0,257729;0,670054911;78;206;241;RNA splicing, via transesterification reactions
GO:0019254;0,257847;0,670067716;2;2;2;carnitine metabolic process, CoA-linked
GO:0002826;0,258009;0,670067716;3;4;4;negative regulation of T-helper 1 type immune response
GO:0043497;0,258183;0,670348911;3;4;5;regulation of protein heterodimerization activity
GO:0035372;0,258473;0,671077377;2;3;3;protein localization to microtubule
GO:0033842;0,258547;0,671077377;2;2;2;N-acetyl-beta-glucosaminyl-glycoprotein 4-beta-N-acetylgalactosaminyltransferase activity
GO:0051955;0,258898;0,671077377;8;12;24;regulation of amino acid transport
GO:0002696;0,258949;0,671077377;128;257;341;positive regulation of leukocyte activation
GO:0042129;0,259007;0,671077377;45;100;107;regulation of T cell proliferation
GO:0008645;0,259021;0,671077377;42;74;76;hexose transport
GO:0015758;0,259021;0,671077377;42;74;76;glucose transport
GO:0019838;0,25911;0,671077377;93;152;159;growth factor binding
GO:0072333;0,259179;0,67124957;1;1;1;signal transduction by p53 class mediator resulting in induction of anoikis
GO:0047696;0,259322;0,67146202;2;2;2;beta-adrenergic receptor kinase activity
GO:0072529;0,259395;0,67146202;19;39;39;pyrimidine-containing compound catabolic process
GO:0010574;0,259427;0,67146202;11;25;26;regulation of vascular endothelial growth factor production
GO:0021937;0,259547;0,671496793;1;2;2;cerebellar Purkinje cell-granule cell precursor cell signaling involved in regulation of granule cell precursor cell proliferation
GO:0042843;0,260025;0,671899635;1;1;1;D-xylose catabolic process
GO:0047837;0,260025;0,671899635;1;1;1;D-xylose 1-dehydrogenase (NADP+) activity
GO:0043030;0,260041;0,671899635;15;27;28;regulation of macrophage activation
GO:0006599;0,260075;0,671899635;7;16;19;phosphagen metabolic process
GO:0006600;0,260075;0,671899635;7;16;19;creatine metabolic process
GO:0033025;0,260472;0,672317408;5;6;6;regulation of mast cell apoptosis
GO:0006111;0,260585;0,672432737;9;20;20;regulation of gluconeogenesis
GO:0030856;0,260708;0,672485196;30;63;70;regulation of epithelial cell differentiation
GO:0030881;0,260855;0,672758203;2;3;3;beta-2-microglobulin binding
GO:0006982;0,261287;0,673389101;1;2;2;response to lipid hydroperoxide
GO:0004143;0,261302;0,673389101;14;20;20;diacylglycerol kinase activity
GO:0016656;0,261709;0,673943172;1;1;1;monodehydroascorbate reductase (NADH) activity
GO:0003203;0,261845;0,674002647;1;2;2;endocardial cushion morphogenesis
GO:0042516;0,262142;0,674203554;17;34;34;regulation of tyrosine phosphorylation of Stat3 protein
GO:0015909;0,262193;0,674203554;26;43;44;long-chain fatty acid transport
GO:0042979;0,262227;0,674203554;4;6;7;ornithine decarboxylase regulator activity
GO:0030278;0,262371;0,674203554;81;160;168;regulation of ossification
GO:0045399;0,262417;0,674203554;3;3;3;regulation of interleukin-3 biosynthetic process
GO:0045401;0,262417;0,674203554;3;3;3;positive regulation of interleukin-3 biosynthetic process
GO:0032672;0,262417;0,674203554;3;3;3;regulation of interleukin-3 production
GO:0016776;0,262805;0,674203554;31;59;65;phosphotransferase activity, phosphate group as acceptor
GO:0000783;0,262805;0,674203554;11;18;19;nuclear telomere cap complex
GO:0000782;0,262805;0,674203554;11;18;19;telomere cap complex
GO:0045123;0,263173;0,674203554;1;4;4;cellular extravasation
GO:0048712;0,263201;0,674203554;4;9;9;negative regulation of astrocyte differentiation
GO:0008135;0,26323;0,674203554;41;95;106;translation factor activity, nucleic acid binding
GO:0008115;0,263453;0,674203554;1;1;1;sarcosine oxidase activity
GO:0050031;0,263453;0,674203554;1;1;1;L-pipecolate oxidase activity
GO:0004103;0,263512;0,674203554;4;5;6;choline kinase activity
GO:0043648;0,263561;0,674203554;36;59;60;dicarboxylic acid metabolic process
GO:0072655;0,263632;0,674203554;23;52;56;establishment of protein localization in mitochondrion
GO:0006094;0,26369;0,674203554;23;60;62;gluconeogenesis
GO:0045954;0,263746;0,674203554;8;15;24;positive regulation of natural killer cell mediated cytotoxicity
GO:0002717;0,263746;0,674203554;8;15;24;positive regulation of natural killer cell mediated immunity
GO:0009190;0,263781;0,674203554;21;35;39;cyclic nucleotide biosynthetic process
GO:0065008;0,264123;0,674236019;1229;2473;2697;regulation of biological quality
GO:0005223;0,264205;0,674236019;2;2;2;intracellular cGMP activated cation channel activity
GO:0031252;0,264358;0,674236019;22;30;33;cell leading edge
GO:0051052;0,264489;0,674236019;90;195;210;regulation of DNA metabolic process
GO:0015067;0,264581;0,674236019;1;1;1;amidinotransferase activity
GO:0015068;0,264581;0,674236019;1;1;1;glycine amidinotransferase activity
GO:0060077;0,264731;0,674236019;1;2;2;inhibitory synapse
GO:0008073;0,26495;0,674236019;3;5;6;ornithine decarboxylase inhibitor activity
GO:0032528;0,265043;0,674236019;6;9;9;microvillus organization
GO:0030033;0,265043;0,674236019;6;9;9;microvillus assembly
GO:0010719;0,265061;0,674236019;6;12;13;negative regulation of epithelial to mesenchymal transition
GO:0046777;0,265118;0,674236019;112;166;179;protein autophosphorylation
GO:0008625;0,265338;0,674236019;9;18;34;induction of apoptosis via death domain receptors
GO:0008219;0,265546;0,674236019;529;1038;1161;cell death
GO:0030221;0,265569;0,674236019;2;2;3;basophil differentiation
GO:0045799;0,265569;0,674236019;2;2;2;positive regulation of chromatin assembly or disassembly
GO:0042699;0,265745;0,674236019;2;2;5;follicle-stimulating hormone signaling pathway
GO:0015175;0,26579;0,674236019;15;24;29;neutral amino acid transmembrane transporter activity
GO:0060343;0,265884;0,674236019;17;26;26;trabecula formation
GO:0021602;0,265931;0,674236019;9;11;12;cranial nerve morphogenesis
GO:0060611;0,266023;0,674236019;2;2;2;mammary gland fat development
GO:0002705;0,266187;0,674236019;16;37;57;positive regulation of leukocyte mediated immunity
GO:0002708;0,266187;0,674236019;16;37;57;positive regulation of lymphocyte mediated immunity
GO:0016264;0,266249;0,674236019;3;7;10;gap junction assembly
GO:0006775;0,266281;0,674236019;26;55;55;fat-soluble vitamin metabolic process
GO:0045761;0,266403;0,674236019;63;128;140;regulation of adenylate cyclase activity
GO:0016337;0,266464;0,674236019;207;361;386;cell-cell adhesion
GO:0003108;0,266471;0,674236019;1;1;1;negative regulation of the force of heart contraction by chemical signal
GO:0007599;0,266666;0,674236019;350;634;691;hemostasis
GO:0007589;0,26672;0,674236019;35;72;76;body fluid secretion
GO:0007596;0,266861;0,674236019;348;631;686;blood coagulation
GO:0050817;0,266861;0,674236019;348;631;686;coagulation
GO:0000377;0,266901;0,674236019;75;198;233;RNA splicing, via transesterification reactions with bulged adenosine as nucleophile
GO:0000398;0,266901;0,674236019;75;198;233;nuclear mRNA splicing, via spliceosome
GO:0006703;0,267046;0,674236019;6;10;15;estrogen biosynthetic process
GO:0015949;0,267138;0,674236019;14;33;36;nucleobase, nucleoside and nucleotide interconversion
GO:0035539;0,267151;0,674236019;3;3;3;8-oxo-7,8-dihydrodeoxyguanosine triphosphate pyrophosphatase activity
GO:0008413;0,267151;0,674236019;3;3;3;8-oxo-7,8-dihydroguanosine triphosphate pyrophosphatase activity
GO:0006203;0,267151;0,674236019;3;3;3;dGTP catabolic process
GO:0017017;0,267263;0,674236019;4;9;10;MAP kinase tyrosine/serine/threonine phosphatase activity
GO:0033655;0,267393;0,674236019;2;2;2;host cell cytoplasm part
GO:0009116;0,267552;0,674236019;60;124;131;nucleoside metabolic process
GO:0016705;0,267564;0,674236019;96;186;200;oxidoreductase activity, acting on paired donors, with incorporation or reduction of molecular oxygen
GO:0035377;0,267621;0,674236019;1;1;1;transepithelial water transport
GO:0035378;0,267621;0,674236019;1;1;1;carbon dioxide transmembrane transport
GO:0035379;0,267621;0,674236019;1;1;1;carbon dioxide transmembrane transporter activity
GO:0030184;0,267621;0,674236019;1;1;1;nitric oxide transmembrane transporter activity
GO:0020003;0,267621;0,674236019;1;1;1;symbiont-containing vacuole
GO:0030950;0,267621;0,674236019;1;1;1;establishment or maintenance of actin cytoskeleton polarity
GO:0052212;0,267621;0,674236019;1;1;1;modification of morphology or physiology of other organism via secreted substance involved in symbiotic interaction
GO:0052213;0,267621;0,674236019;1;1;1;interaction with symbiont via secreted substance involved in symbiotic interaction
GO:0052182;0,267621;0,674236019;1;1;1;modification by host of symbiont morphology or physiology via secreted substance
GO:0085018;0,267621;0,674236019;1;1;1;maintenance of symbiont-containing vacuole via substance secreted by host
GO:0052047;0,267621;0,674236019;1;1;1;interaction with other organism via secreted substance involved in symbiotic interaction
GO:0061180;0,268144;0,675319537;6;8;8;mammary gland epithelium development
GO:0042262;0,268391;0,67594179;3;4;4;DNA protection
GO:0035988;0,268738;0,677064657;5;5;5;chondrocyte proliferation
GO:0010810;0,268799;0,677064657;57;93;108;regulation of cell-substrate adhesion
GO:0055009;0,269139;0,677710109;6;7;7;atrial cardiac muscle tissue morphogenesis
GO:0051346;0,26946;0,678527182;78;173;187;negative regulation of hydrolase activity
GO:0016847;0,269547;0,678595964;3;5;5;1-aminocyclopropane-1-carboxylate synthase activity
GO:0051097;0,269742;0,678911839;5;7;9;negative regulation of helicase activity
GO:0008283;0,27028;0,67928777;289;592;646;cell proliferation
GO:0035594;0,27031;0,67928777;1;1;1;ganglioside binding
GO:0018231;0,27031;0,67928777;1;1;1;peptidyl-S-diacylglycerol-L-cysteine biosynthetic process from peptidyl-cysteine
GO:0018230;0,27031;0,67928777;1;1;1;peptidyl-L-cysteine S-palmitoylation
GO:0051180;0,270443;0,67928777;11;31;32;vitamin transport
GO:0032713;0,270568;0,67928777;5;6;8;negative regulation of interleukin-4 production
GO:0046051;0,270581;0,67928777;8;19;20;UTP metabolic process
GO:0004550;0,270581;0,67928777;8;19;20;nucleoside diphosphate kinase activity
GO:0006183;0,270581;0,67928777;8;19;20;GTP biosynthetic process
GO:0006228;0,270581;0,67928777;8;19;20;UTP biosynthetic process
GO:0044154;0,27068;0,67928777;2;3;3;histone H3-K14 acetylation
GO:0004092;0,270697;0,67928777;1;1;1;carnitine O-acetyltransferase activity
GO:0070576;0,270709;0,67928777;2;4;4;vitamin D 24-hydroxylase activity
GO:0031369;0,270724;0,67928777;4;12;13;translation initiation factor binding
GO:0006694;0,270899;0,679999278;55;121;135;steroid biosynthetic process
GO:0071380;0,271023;0,680020762;2;2;2;cellular response to prostaglandin E stimulus
GO:0008379;0,271437;0,680551505;2;4;5;thioredoxin peroxidase activity
GO:0046070;0,271543;0,680667525;3;4;4;dGTP metabolic process
GO:0046544;0,271606;0,680667525;4;4;4;development of secondary male sexual characteristics
GO:0050729;0,271864;0,681144157;35;81;96;positive regulation of inflammatory response
GO:0072179;0,27189;0,681144157;3;3;4;nephric duct formation
GO:0071889;0,271895;0,681144157;12;14;14;14-3-3 protein binding
GO:0070887;0,272042;0,681144157;607;1252;1433;cellular response to chemical stimulus
GO:0002821;0,272223;0,681144157;16;39;51;positive regulation of adaptive immune response
GO:0009234;0,272291;0,681144157;1;1;1;menaquinone biosynthetic process
GO:0009233;0,272291;0,681144157;1;1;1;menaquinone metabolic process
GO:0042371;0,272291;0,681144157;1;1;1;vitamin K biosynthetic process
GO:0090103;0,272485;0,681144157;7;11;13;cochlea morphogenesis
GO:0032632;0,27266;0,681144157;1;1;1;interleukin-3 production
GO:0032623;0,27266;0,681144157;1;1;1;interleukin-2 production
GO:0051139;0,27266;0,681144157;1;1;1;metal ion:hydrogen antiporter activity
GO:0015707;0,27266;0,681144157;1;1;1;nitrite transport
GO:0070839;0,27266;0,681144157;1;1;1;divalent metal ion export
GO:0070821;0,27266;0,681144157;1;1;1;tertiary granule membrane
GO:0043091;0,27266;0,681144157;1;1;1;L-arginine import
GO:0046916;0,27266;0,681144157;1;1;1;cellular transition metal ion homeostasis
GO:0055076;0,27266;0,681144157;1;1;1;transition metal ion homeostasis
GO:0055073;0,27266;0,681144157;1;1;1;cadmium ion homeostasis
GO:0045342;0,27266;0,681144157;1;1;1;MHC class II biosynthetic process
GO:0006876;0,27266;0,681144157;1;1;1;cellular cadmium ion homeostasis
GO:0035567;0,272747;0,681144157;7;16;16;non-canonical Wnt receptor signaling pathway
GO:0043200;0,272901;0,681144157;45;82;92;response to amino acid stimulus
GO:0030343;0,273002;0,681144157;2;3;3;vitamin D3 25-hydroxylase activity
GO:0070643;0,273002;0,681144157;2;3;3;vitamin D 25-hydroxylase activity
GO:0000788;0,273102;0,68120181;2;2;2;nuclear nucleosome
GO:0031420;0,273185;0,68120181;5;8;9;alkali metal ion binding
GO:0031402;0,273308;0,681348795;3;3;3;sodium ion binding
GO:0050867;0,273372;0,681364087;130;262;347;positive regulation of cell activation
GO:0005697;0,273392;0,681364087;6;8;9;telomerase holoenzyme complex
GO:0045779;0,273685;0,681428181;5;11;11;negative regulation of bone resorption
GO:0048270;0,273698;0,681428181;1;1;1;methionine adenosyltransferase regulator activity
GO:0048269;0,273698;0,681428181;1;1;1;methionine adenosyltransferase complex
GO:0046379;0,273698;0,681428181;1;1;1;extracellular polysaccharide metabolic process
GO:0008831;0,273698;0,681428181;1;1;1;dTDP-4-dehydrorhamnose reductase activity
GO:0045226;0,273698;0,681428181;1;1;1;extracellular polysaccharide biosynthetic process
GO:0003831;0,273864;0,681489508;4;7;7;beta-N-acetylglucosaminylglycopeptide beta-1,4-galactosyltransferase activity
GO:0031113;0,274027;0,681575194;16;23;23;regulation of microtubule polymerization
GO:0006376;0,274186;0,681575194;11;21;22;mRNA splice site selection
GO:0070848;0,274222;0,681575194;75;143;154;response to growth factor stimulus
GO:0070557;0,274261;0,681575194;2;6;6;PCNA-p21 complex
GO:0004687;0,27459;0,681875125;4;5;5;myosin light chain kinase activity
GO:0015697;0,274782;0,681875125;14;23;23;quaternary ammonium group transport
GO:0048245;0,274786;0,681875125;1;4;4;eosinophil chemotaxis
GO:0072677;0,274786;0,681875125;1;4;4;eosinophil migration
GO:0051798;0,274856;0,681875125;2;5;11;positive regulation of hair follicle development
GO:0003956;0,274952;0,681875125;3;6;6;NAD(P)+-protein-arginine ADP-ribosyltransferase activity
GO:0016614;0,274973;0,681875125;78;164;176;oxidoreductase activity, acting on CH-OH group of donors
GO:0009220;0,275048;0,681875125;13;27;28;pyrimidine ribonucleotide biosynthetic process
GO:0032203;0,275192;0,681875125;5;6;7;telomere formation via telomerase
GO:0008375;0,275261;0,681875125;31;55;62;acetylglucosaminyltransferase activity
GO:0006207;0,275519;0,681875125;3;4;4;'de novo' pyrimidine base biosynthetic process
GO:0019856;0,275519;0,681875125;3;4;4;pyrimidine base biosynthetic process
GO:0031392;0,275734;0,681875125;3;6;6;regulation of prostaglandin biosynthetic process
GO:0031394;0,275734;0,681875125;3;6;6;positive regulation of prostaglandin biosynthetic process
GO:0015669;0,27579;0,681875125;8;18;18;gas transport
GO:0033925;0,275903;0,681875125;1;1;1;mannosyl-glycoprotein endo-beta-N-acetylglucosaminidase activity
GO:0045513;0,276046;0,681875125;3;4;4;interleukin-27 binding
GO:0051091;0,276064;0,681875125;87;183;212;positive regulation of sequence-specific DNA binding transcription factor activity
GO:0050848;0,276078;0,681875125;17;30;37;regulation of calcium-mediated signaling
GO:0017144;0,276082;0,681875125;19;31;31;drug metabolic process
GO:0030072;0,27621;0,68226196;18;43;45;peptide hormone secretion
GO:0031584;0,276239;0,68226196;1;3;3;activation of phospholipase D activity
GO:2000273;0,276294;0,682305841;10;19;20;positive regulation of receptor activity
GO:0017166;0,27666;0,682305841;11;13;13;vinculin binding
GO:0014724;0,276665;0,682305841;2;3;3;regulation of twitch skeletal muscle contraction
GO:0032027;0,276665;0,682305841;2;3;3;myosin light chain binding
GO:0031448;0,276665;0,682305841;2;3;3;positive regulation of fast-twitch skeletal muscle fiber contraction
GO:0031446;0,276665;0,682305841;2;3;3;regulation of fast-twitch skeletal muscle fiber contraction
GO:0019104;0,276948;0,682515811;4;14;14;DNA N-glycosylase activity
GO:0010664;0,277012;0,682515811;3;9;10;negative regulation of striated muscle cell apoptosis
GO:0034363;0,277027;0,682515811;2;6;6;intermediate-density lipoprotein particle
GO:0042609;0,277228;0,682728321;6;7;8;CD4 receptor binding
GO:0007608;0,277368;0,682728321;18;59;61;sensory perception of smell
GO:0023035;0,277655;0,682812211;1;1;1;CD40 signaling pathway
GO:0033615;0,27785;0,682812211;1;2;2;mitochondrial proton-transporting ATP synthase complex assembly
GO:0034703;0,277923;0,682812211;95;160;171;cation channel complex
GO:0002326;0,277964;0,682812211;8;10;12;B cell lineage commitment
GO:0060174;0,278054;0,682812211;8;11;11;limb bud formation
GO:0033088;0,278062;0,682812211;2;5;5;negative regulation of immature T cell proliferation in thymus
GO:0033087;0,278062;0,682812211;2;5;5;negative regulation of immature T cell proliferation
GO:0015054;0,278069;0,682812211;1;1;1;gastrin receptor activity
GO:0031739;0,278069;0,682812211;1;1;1;cholecystokinin receptor binding
GO:0031741;0,278069;0,682812211;1;1;1;type B gastrin/cholecystokinin receptor binding
GO:0016780;0,278357;0,683178257;11;19;19;phosphotransferase activity, for other substituted phosphate groups
GO:0051705;0,278374;0,683178257;23;46;52;behavioral interaction between organisms
GO:0002246;0,278508;0,683205024;1;1;1;wound healing involved in inflammatory response
GO:0042178;0,278587;0,683205024;3;7;7;xenobiotic catabolic process
GO:0014031;0,278645;0,683205024;6;16;17;mesenchymal cell development
GO:0032872;0,27882;0,68402191;11;20;28;regulation of stress-activated MAPK cascade
GO:0051864;0,279194;0,684220199;5;7;10;histone demethylase activity (H3-K36 specific)
GO:0045263;0,279451;0,684672337;6;22;24;proton-transporting ATP synthase complex, coupling factor F(o)
GO:0002819;0,279597;0,684672337;34;80;97;regulation of adaptive immune response
GO:0019800;0,279661;0,684672337;5;5;6;peptide cross-linking via chondroitin 4-sulfate glycosaminoglycan
GO:0016559;0,280131;0,685725032;3;5;5;peroxisome fission
GO:0043313;0,280737;0,686562573;3;3;3;regulation of neutrophil degranulation
GO:0005126;0,280796;0,686562573;68;221;253;cytokine receptor binding
GO:0014032;0,280994;0,686772814;4;14;15;neural crest cell development
GO:0031398;0,281247;0,686987578;60;141;152;positive regulation of protein ubiquitination
GO:0019388;0,281252;0,686987578;4;7;7;galactose catabolic process
GO:0045165;0,281349;0,686987578;46;110;120;cell fate commitment
GO:0050866;0,28137;0,686987578;49;113;133;negative regulation of cell activation
GO:0016608;0,281461;0,687089842;2;7;7;growth hormone-releasing hormone activity
GO:0009200;0,281607;0,687229611;6;10;11;deoxyribonucleoside triphosphate metabolic process
GO:0000154;0,281691;0,687229611;1;2;2;rRNA modification
GO:0045666;0,282179;0,688315497;37;78;78;positive regulation of neuron differentiation
GO:0030246;0,282219;0,688315497;220;475;516;carbohydrate binding
GO:0004522;0,282702;0,689077496;4;22;26;pancreatic ribonuclease activity
GO:0004365;0,282707;0,689077496;1;4;4;glyceraldehyde-3-phosphate dehydrogenase (NAD+) (phosphorylating) activity
GO:0008943;0,282707;0,689077496;1;4;4;glyceraldehyde-3-phosphate dehydrogenase activity
GO:0043649;0,282977;0,689885236;1;1;1;dicarboxylic acid catabolic process
GO:0034213;0,282977;0,689885236;1;1;1;quinolinate catabolic process
GO:0004060;0,28317;0,690179863;2;4;4;arylamine N-acetyltransferase activity
GO:0000002;0,283293;0,690471946;5;10;10;mitochondrial genome maintenance
GO:0045630;0,28335;0,690471946;5;8;8;positive regulation of T-helper 2 cell differentiation
GO:0033646;0,283465;0,690471946;2;3;3;host intracellular part
GO:0033643;0,283465;0,690471946;2;3;3;host cell part
GO:0044217;0,283465;0,690471946;2;3;3;other organism part
GO:0071723;0,283475;0,690471946;2;5;5;lipopeptide binding
GO:0019843;0,284025;0,691650172;10;35;43;rRNA binding
GO:0061037;0,284033;0,691650172;3;5;5;negative regulation of cartilage development
GO:0010667;0,284166;0,691674074;2;8;9;negative regulation of cardiac muscle cell apoptosis
GO:0005916;0,284437;0,692058862;8;10;10;fascia adherens
GO:0017162;0,284674;0,692406344;4;4;4;aryl hydrocarbon receptor binding
GO:0006026;0,284752;0,692406344;13;34;34;aminoglycan catabolic process
GO:0051972;0,28481;0,692406344;9;17;18;regulation of telomerase activity
GO:0032009;0,28486;0,692406344;1;2;3;early phagosome
GO:0016936;0,285225;0,692406344;4;5;6;galactoside binding
GO:0004371;0,285252;0,692406344;1;1;1;glycerone kinase activity
GO:0034012;0,285252;0,692406344;1;1;1;FAD-AMP lyase (cyclizing) activity
GO:0010835;0,28526;0,692406344;4;5;5;regulation of protein ADP-ribosylation
GO:0019211;0,285409;0,692406344;4;6;7;phosphatase activator activity
GO:0031570;0,285423;0,692406344;46;81;91;DNA integrity checkpoint
GO:0051340;0,285525;0,692406344;47;118;127;regulation of ligase activity
GO:0009262;0,285565;0,692406344;14;32;33;deoxyribonucleotide metabolic process
GO:0033622;0,28559;0,692406344;1;1;1;integrin activation
GO:0040011;0,285682;0,692545397;581;1078;1145;locomotion
GO:0001818;0,286006;0,693282981;63;160;173;negative regulation of cytokine production
GO:0045444;0,286498;0,693887632;40;84;84;fat cell differentiation
GO:0045019;0,286507;0,693887632;3;9;11;negative regulation of nitric oxide biosynthetic process
GO:0045777;0,286681;0,69415722;13;35;37;positive regulation of blood pressure
GO:0016798;0,286938;0,694975954;65;149;173;hydrolase activity, acting on glycosyl bonds
GO:0005216;0,287298;0,695593609;274;462;528;ion channel activity
GO:2000050;0,287316;0,695593609;4;4;5;regulation of non-canonical Wnt receptor signaling pathway
GO:0005415;0,287453;0,695753303;4;4;4;nucleoside:sodium symporter activity
GO:0042180;0,287546;0,695753303;466;925;1035;cellular ketone metabolic process
GO:0070228;0,287672;0,69590864;11;28;33;regulation of lymphocyte apoptosis
GO:0004968;0,287843;0,696085546;1;1;1;gonadotropin-releasing hormone receptor activity
GO:0071157;0,28788;0,696085546;6;11;11;negative regulation of cell cycle arrest
GO:0030178;0,28796;0,696085546;54;98;106;negative regulation of Wnt receptor signaling pathway
GO:0001972;0,288104;0,696085546;7;13;13;retinoic acid binding
GO:0033862;0,288116;0,696085546;2;2;2;UMP kinase activity
GO:0009041;0,288116;0,696085546;2;2;2;uridylate kinase activity
GO:0007623;0,288145;0,696085546;37;83;86;circadian rhythm
GO:0048478;0,288571;0,696917345;2;2;2;replication fork protection
GO:0001671;0,28878;0,697250694;5;7;8;ATPase activator activity
GO:0033688;0,288878;0,697250694;11;14;15;regulation of osteoblast proliferation
GO:0008610;0,288997;0,697250694;238;484;558;lipid biosynthetic process
GO:0008340;0,289215;0,697255257;9;14;16;determination of adult lifespan
GO:0017048;0,289224;0,697255257;30;46;53;Rho GTPase binding
GO:0016714;0,289344;0,697255257;5;7;7;oxidoreductase activity, acting on paired donors, with incorporation or reduction of molecular oxygen, reduced pteridine as one donor, and incorporation of one atom of oxygen
GO:0045130;0,289845;0,69832597;1;1;1;keratan sulfotransferase activity
GO:0006165;0,289943;0,69832597;5;14;14;nucleoside diphosphate phosphorylation
GO:0051006;0,29014;0,69832597;4;11;11;positive regulation of lipoprotein lipase activity
GO:0018119;0,290187;0,69832597;3;6;7;peptidyl-cysteine S-nitrosylation
GO:0017014;0,290187;0,69832597;3;6;7;protein nitrosylation
GO:0048681;0,29022;0,69832597;7;8;8;negative regulation of axon regeneration
GO:0071845;0,290297;0,69832597;88;252;280;cellular component disassembly at cellular level
GO:0032934;0,290326;0,69832597;13;34;36;sterol binding
GO:0051000;0,290408;0,69832597;9;15;16;positive regulation of nitric-oxide synthase activity
GO:0004730;0,290597;0,69832597;1;1;1;pseudouridylate synthase activity
GO:0070482;0,290618;0,69832597;146;301;329;response to oxygen levels
GO:0045935;0,290861;0,69832597;583;1222;1335;positive regulation of nucleobase, nucleoside, nucleotide and nucleic acid metabolic process
GO:0008917;0,290948;0,69832597;2;3;3;lipopolysaccharide N-acetylglucosaminyltransferase activity
GO:0008457;0,290948;0,69832597;2;3;3;beta-galactosyl-N-acetylglucosaminylgalactosylglucosyl-ceramide beta-1,3-acetylglucosaminyltransferase activity
GO:0043457;0,291042;0,698412205;5;6;7;regulation of cellular respiration
GO:0010941;0,29106;0,698412205;690;1451;1601;regulation of cell death
GO:0000041;0,291332;0,698960405;53;108;129;transition metal ion transport
GO:0004176;0,291657;0,699424552;5;6;7;ATP-dependent peptidase activity
GO:0045136;0,291705;0,699424552;5;7;7;development of secondary sexual characteristics
GO:0032655;0,291746;0,699424552;20;45;53;regulation of interleukin-12 production
GO:0051788;0,291934;0,699516422;2;5;15;response to misfolded protein
GO:0046586;0,291959;0,699516422;2;3;3;regulation of calcium-dependent cell-cell adhesion
GO:0046588;0,291959;0,699516422;2;2;2;negative regulation of calcium-dependent cell-cell adhesion
GO:0016717;0,292185;0,699681025;4;7;8;oxidoreductase activity, acting on paired donors, with oxidation of a pair of donors resulting in the reduction of molecular oxygen to two molecules of water
GO:0022411;0,292192;0,699681025;88;253;281;cellular component disassembly
GO:0008112;0,29225;0,699681025;1;1;1;nicotinamide N-methyltransferase activity
GO:0002679;0,292318;0,699771425;1;3;3;respiratory burst involved in defense response
GO:0000784;0,292692;0,700260898;13;22;22;nuclear chromosome, telomeric region
GO:0090140;0,292748;0,700260898;4;5;5;regulation of mitochondrial fission
GO:0046632;0,292769;0,700260898;13;24;25;alpha-beta T cell differentiation
GO:0033145;0,292966;0,700260898;8;10;11;positive regulation of steroid hormone receptor signaling pathway
GO:2000515;0,293073;0,700260898;7;11;11;negative regulation of CD4-positive, alpha-beta T cell activation
GO:0030326;0,2933;0,700260898;43;85;95;embryonic limb morphogenesis
GO:0035113;0,2933;0,700260898;43;85;95;embryonic appendage morphogenesis
GO:0007398;0,293363;0,700260898;10;17;20;ectoderm development
GO:0001661;0,293436;0,700260898;2;4;5;conditioned taste aversion
GO:0035354;0,293539;0,700260898;1;2;2;Toll-like receptor 1-Toll-like receptor 2 protein complex
GO:0071725;0,293539;0,700260898;1;2;2;response to triacyl bacterial lipopeptide
GO:0071727;0,293539;0,700260898;1;2;2;cellular response to triacyl bacterial lipopeptide
GO:0042495;0,293539;0,700260898;1;2;2;detection of triacyl bacterial lipopeptide
GO:0009148;0,293555;0,700260898;9;22;23;pyrimidine nucleoside triphosphate biosynthetic process
GO:0005819;0,293681;0,700260898;73;129;150;spindle
GO:0009112;0,293732;0,700260898;42;77;81;nucleobase metabolic process
GO:0021979;0,293771;0,700260898;1;3;3;hypothalamus cell differentiation
GO:0001732;0,293775;0,700260898;3;3;3;formation of translation initiation complex
GO:0005753;0,2938;0,700260898;7;28;30;mitochondrial proton-transporting ATP synthase complex
GO:0045259;0,2938;0,700260898;7;28;30;proton-transporting ATP synthase complex
GO:0030004;0,294122;0,70060952;14;27;28;cellular monovalent inorganic cation homeostasis
GO:0048668;0,294135;0,70060952;2;2;2;collateral sprouting
GO:0016864;0,294202;0,70060952;6;10;10;intramolecular oxidoreductase activity, transposing S-S bonds
GO:0003756;0,294202;0,70060952;6;10;10;protein disulfide isomerase activity
GO:0071340;0,294297;0,70060952;1;1;1;skeletal muscle nicotinic acetylcholine receptor clustering
GO:0007262;0,294326;0,70060952;4;6;6;STAT protein import into nucleus
GO:0033549;0,2944;0,70060952;4;10;11;MAP kinase phosphatase activity
GO:0004510;0,294435;0,70060952;2;2;2;tryptophan 5-monooxygenase activity
GO:0060167;0,294695;0,70060952;2;2;2;regulation of adenosine receptor signaling pathway
GO:0002695;0,294697;0,70060952;47;107;127;negative regulation of leukocyte activation
GO:0016593;0,294785;0,70060952;3;4;4;Cdc73/Paf1 complex
GO:0070977;0,294826;0,70060952;2;3;3;bone maturation
GO:0045069;0,294853;0,70060952;19;38;44;regulation of viral genome replication
GO:0005496;0,294875;0,70060952;45;91;104;steroid binding
GO:0060323;0,294923;0,700920903;7;7;7;head morphogenesis
GO:0051040;0,294963;0,700920903;1;1;1;regulation of calcium-independent cell-cell adhesion
GO:0051041;0,294963;0,700920903;1;1;1;positive regulation of calcium-independent cell-cell adhesion
GO:0050902;0,294963;0,700920903;1;1;1;leukocyte adhesive activation
GO:0046939;0,295038;0,700920903;6;17;17;nucleotide phosphorylation
GO:0017154;0,295041;0,700920903;7;8;8;semaphorin receptor activity
GO:0043202;0,295226;0,701780703;9;22;32;lysosomal lumen
GO:0071034;0,295339;0,701802579;2;3;3;CUT catabolic process
GO:0071043;0,295339;0,701802579;2;3;3;CUT metabolic process
GO:0030425;0,295547;0,701802579;128;209;222;dendrite
GO:0090181;0,295592;0,701802579;21;30;30;regulation of cholesterol metabolic process
GO:0072530;0,295658;0,701833151;7;13;17;purine-containing compound transmembrane transport
GO:0044106;0,295765;0,70196722;282;578;639;cellular amine metabolic process
GO:0033986;0,295849;0,702280402;8;8;8;response to methanol
GO:0046687;0,295849;0,702280402;8;8;8;response to chromate
GO:0033919;0,296071;0,702345615;1;1;1;glucan 1,3-alpha-glucosidase activity
GO:0002683;0,296327;0,702946062;72;162;193;negative regulation of immune system process
GO:0032767;0,296438;0,702946062;1;1;2;copper-dependent protein binding
GO:0030165;0,296471;0,702946062;54;81;90;PDZ domain binding
GO:0004024;0,296549;0,702946062;3;5;5;alcohol dehydrogenase activity, zinc-dependent
GO:0005663;0,296565;0,702946062;4;8;8;DNA replication factor C complex
GO:0006547;0,296595;0,702946062;7;9;9;histidine metabolic process
GO:0009075;0,296595;0,702946062;7;9;9;histidine family amino acid metabolic process
GO:0051281;0,296685;0,703044543;8;15;16;positive regulation of release of sequestered calcium ion into cytosol
GO:0008028;0,297468;0,704475926;12;23;27;monocarboxylic acid transmembrane transporter activity
GO:0070544;0,297538;0,704475926;3;5;8;histone H3-K36 demethylation
GO:0051173;0,297921;0,705433661;596;1254;1374;positive regulation of nitrogen compound metabolic process
GO:0006383;0,298153;0,705548627;22;47;47;transcription from RNA polymerase III promoter
GO:0005859;0,29842;0,706145451;10;21;23;muscle myosin complex
GO:0040014;0,29884;0,70713156;39;65;67;regulation of multicellular organism growth
GO:0030395;0,299128;0,707362247;1;2;2;lactose binding
GO:0048030;0,299128;0,707362247;1;2;2;disaccharide binding
GO:0097060;0,2994;0,707840753;152;218;246;synaptic membrane
GO:0003955;0,299445;0,707840753;1;1;1;NAD(P)H dehydrogenase (quinone) activity
GO:0005261;0,299651;0,708073095;190;321;339;cation channel activity
GO:0042069;0,299951;0,708451686;8;14;17;regulation of catecholamine metabolic process
GO:0000173;0,300316;0,708798509;1;1;1;inactivation of MAPK activity involved in osmosensory signaling pathway
GO:0004532;0,300336;0,708798509;9;16;16;exoribonuclease activity
GO:0000229;0,300479;0,708939181;1;1;2;cytoplasmic chromosome
GO:0000262;0,300479;0,708939181;1;1;2;mitochondrial chromosome
GO:0033262;0,300791;0,709038391;3;3;3;regulation of DNA replication involved in S phase
GO:0048678;0,300924;0,709038391;31;52;57;response to axon injury
GO:0038024;0,300948;0,709038391;53;84;88;cargo receptor activity
GO:0009221;0,300952;0,709038391;3;5;5;pyrimidine deoxyribonucleotide biosynthetic process
GO:0070932;0,30096;0,709038391;4;4;4;histone H3 deacetylation
GO:0044089;0,301003;0,709038391;14;22;23;positive regulation of cellular component biogenesis
GO:0051965;0,301007;0,709038391;13;21;22;positive regulation of synapse assembly
GO:0051962;0,301007;0,709038391;13;21;22;positive regulation of nervous system development
GO:0032781;0,301098;0,709180841;10;17;22;positive regulation of ATPase activity
GO:0005212;0,301135;0,709180841;5;20;20;structural constituent of eye lens
GO:0032394;0,301675;0,709417025;1;1;1;MHC class Ib receptor activity
GO:0002223;0,301675;0,709417025;1;1;2;stimulatory C-type lectin receptor signaling pathway
GO:0002220;0,301675;0,709417025;1;1;2;innate immune response activating cell surface receptor signaling pathway
GO:0045233;0,301675;0,709417025;1;1;1;natural killer cell receptor activity
GO:0017182;0,301796;0,709417025;3;6;6;peptidyl-diphthamide metabolic process
GO:0017183;0,301796;0,709417025;3;6;6;peptidyl-diphthamide biosynthetic process from peptidyl-histidine
GO:0032217;0,302092;0,710374031;1;5;5;riboflavin transporter activity
GO:0032218;0,302092;0,710374031;1;5;5;riboflavin transport
GO:0032154;0,30282;0,711360025;30;58;60;cleavage furrow
GO:0019627;0,303096;0,711575112;9;15;17;urea metabolic process
GO:0071437;0,303161;0,711575112;4;4;4;invadopodium
GO:0007132;0,303327;0,711927422;8;8;9;meiotic metaphase I
GO:0045719;0,303628;0,712187021;5;7;7;negative regulation of glycogen biosynthetic process
GO:0001501;0,303718;0,712187021;91;190;198;skeletal system development
GO:0046965;0,303799;0,712187021;13;19;21;retinoid X receptor binding
GO:0060425;0,303855;0,712187021;4;14;14;lung morphogenesis
GO:0015985;0,303968;0,712187021;7;31;34;energy coupled proton transport, down electrochemical gradient
GO:0015986;0,303968;0,712187021;7;31;34;ATP synthesis coupled proton transport
GO:0044240;0,304009;0,712187021;1;3;3;multicellular organismal lipid catabolic process
GO:0046010;0,304025;0,712187021;2;8;8;positive regulation of circadian sleep/wake cycle, non-REM sleep
GO:0016072;0,304032;0,712187021;36;109;119;rRNA metabolic process
GO:0002176;0,304241;0,712288981;1;1;1;male germ cell proliferation
GO:0042510;0,304266;0,712288981;6;13;13;regulation of tyrosine phosphorylation of Stat1 protein
GO:0033627;0,304538;0,713006623;5;7;9;cell adhesion mediated by integrin
GO:0007386;0,304712;0,713132723;3;5;5;compartment pattern specification
GO:0003827;0,304792;0,713132723;5;6;7;alpha-1,3-mannosylglycoprotein 2-beta-N-acetylglucosaminyltransferase activity
GO:0002691;0,30554;0,714446957;3;5;6;regulation of cellular extravasation
GO:0042634;0,30584;0,714446957;5;9;15;regulation of hair cycle
GO:0030302;0,305923;0,714446957;4;4;4;deoxynucleotide transport
GO:0030233;0,305923;0,714446957;4;4;4;deoxynucleotide transmembrane transporter activity
GO:0034014;0,305933;0,714446957;8;9;9;response to triglyceride
GO:0009986;0,305941;0,714446957;185;338;366;cell surface
GO:0010985;0,306066;0,714446957;3;8;8;negative regulation of lipoprotein particle clearance
GO:0060421;0,306172;0,714446957;6;7;8;positive regulation of heart growth
GO:0030206;0,306196;0,714446957;11;12;13;chondroitin sulfate biosynthetic process
GO:0007181;0,306202;0,714446957;1;2;2;transforming growth factor beta receptor complex assembly
GO:0051661;0,306355;0,714446957;3;3;3;maintenance of centrosome location
GO:2001014;0,306366;0,714446957;6;12;12;regulation of skeletal muscle cell differentiation
GO:0014047;0,306379;0,714446957;22;32;32;glutamate secretion
GO:0005178;0,306403;0,714446957;54;88;94;integrin binding
GO:0032429;0,306731;0,714662067;8;14;15;regulation of phospholipase A2 activity
GO:0002456;0,306781;0,714662067;3;7;15;T cell mediated immunity
GO:0030485;0,306829;0,714662067;2;2;2;smooth muscle contractile fiber
GO:0015125;0,306895;0,714830259;6;11;14;bile acid transmembrane transporter activity
GO:0001912;0,307209;0,714850056;10;21;31;positive regulation of leukocyte mediated cytotoxicity
GO:0033539;0,307384;0,714850056;3;6;6;fatty acid beta-oxidation using acyl-CoA dehydrogenase
GO:0008188;0,307576;0,714850056;19;44;50;neuropeptide receptor activity
GO:0018210;0,307594;0,714850056;25;38;39;peptidyl-threonine modification
GO:0008138;0,307685;0,714850056;14;28;29;protein tyrosine/serine/threonine phosphatase activity
GO:0002323;0,307804;0,714850056;4;5;5;natural killer cell activation involved in immune response
GO:0043320;0,307804;0,714850056;4;5;5;natural killer cell degranulation
GO:0045824;0,307823;0,714850056;6;13;20;negative regulation of innate immune response
GO:0042246;0,307968;0,714850056;17;42;42;tissue regeneration
GO:0030888;0,308005;0,714850056;27;54;57;regulation of B cell proliferation
GO:0009147;0,308129;0,714850056;9;23;25;pyrimidine nucleoside triphosphate metabolic process
GO:0030162;0,308174;0,714850056;64;132;153;regulation of proteolysis
GO:0031589;0,308417;0,714850056;84;139;144;cell-substrate adhesion
GO:0072562;0,308544;0,714850056;2;2;2;blood microparticle
GO:0072563;0,308544;0,714850056;2;2;2;endothelial microparticle
GO:0007269;0,308592;0,714850056;35;60;65;neurotransmitter secretion
GO:0009218;0,308651;0,714850056;13;28;29;pyrimidine ribonucleotide metabolic process
GO:0048646;0,308711;0,714850056;296;570;596;anatomical structure formation involved in morphogenesis
GO:0005003;0,30873;0,714850056;16;23;23;ephrin receptor activity
GO:0051443;0,308757;0,714850056;37;93;99;positive regulation of ubiquitin-protein ligase activity
GO:0043652;0,3088;0,714850056;1;1;1;engulfment of apoptotic cell
GO:0010749;0,3088;0,714850056;1;1;1;regulation of nitric oxide mediated signal transduction
GO:0010751;0,3088;0,714850056;1;1;1;negative regulation of nitric oxide mediated signal transduction
GO:0010752;0,3088;0,714850056;1;1;1;regulation of cGMP-mediated signaling
GO:0010754;0,3088;0,714850056;1;1;1;negative regulation of cGMP-mediated signaling
GO:0002581;0,3088;0,714850056;1;1;1;negative regulation of antigen processing and presentation of peptide or polysaccharide antigen via MHC class II
GO:0002580;0,3088;0,714850056;1;1;1;regulation of antigen processing and presentation of peptide or polysaccharide antigen via MHC class II
GO:0002578;0,3088;0,714850056;1;1;1;negative regulation of antigen processing and presentation
GO:0002605;0,3088;0,714850056;1;1;1;negative regulation of dendritic cell antigen processing and presentation
GO:0015035;0,309012;0,71546006;15;31;34;protein disulfide oxidoreductase activity
GO:0051881;0,309062;0,71546006;10;19;19;regulation of mitochondrial membrane potential
GO:0008897;0,30919;0,715499448;1;1;1;holo-[acyl-carrier-protein] synthase activity
GO:0048154;0,309572;0,716262883;1;7;7;S100 beta binding
GO:0003690;0,309578;0,716262883;57;116;128;double-stranded DNA binding
GO:0046639;0,309934;0,716262883;8;13;13;negative regulation of alpha-beta T cell differentiation
GO:0003746;0,309968;0,716262883;13;32;33;translation elongation factor activity
GO:0032372;0,309986;0,716262883;4;10;12;negative regulation of sterol transport
GO:0032375;0,309986;0,716262883;4;10;12;negative regulation of cholesterol transport
GO:0061311;0,310144;0,716309457;5;10;16;cell surface receptor linked signaling pathway involved in heart development
GO:0015791;0,310416;0,716755382;4;7;7;polyol transport
GO:0030349;0,310726;0,717114834;2;2;2;syntaxin-13 binding
GO:0016423;0,310913;0,717203018;2;5;5;tRNA (guanine) methyltransferase activity
GO:0044456;0,311583;0,717689402;251;390;432;synapse part
GO:0045938;0,311659;0,717689402;2;10;10;positive regulation of circadian sleep/wake cycle, sleep
GO:0030895;0,31166;0,717689402;3;4;4;apolipoprotein B mRNA editing enzyme complex
GO:0042923;0,311761;0,717689402;20;48;54;neuropeptide binding
GO:0019200;0,311793;0,717689402;14;22;24;carbohydrate kinase activity
GO:0009151;0,311829;0,717689402;7;12;12;purine deoxyribonucleotide metabolic process
GO:0042454;0,311844;0,717689402;11;19;20;ribonucleoside catabolic process
GO:0048645;0,31193;0,717689402;8;17;19;organ formation
GO:0042753;0,311991;0,717689402;4;13;13;positive regulation of circadian rhythm
GO:0016616;0,312469;0,718547852;72;154;166;oxidoreductase activity, acting on the CH-OH group of donors, NAD or NADP as acceptor
GO:0045599;0,312631;0,718592978;16;34;40;negative regulation of fat cell differentiation
GO:0009186;0,31265;0,718592978;5;8;8;deoxyribonucleoside diphosphate metabolic process
GO:0045622;0,312839;0,718861097;13;26;26;regulation of T-helper cell differentiation
GO:0060700;0,312897;0,719018714;2;3;3;regulation of ribonuclease activity
GO:0033033;0,313011;0,719220428;7;9;9;negative regulation of myeloid cell apoptosis
GO:0000072;0,313083;0,719220428;1;2;2;M phase specific microtubule process
GO:0046337;0,313447;0,719910613;5;8;9;phosphatidylethanolamine metabolic process
GO:0046335;0,313447;0,719910613;5;8;9;ethanolamine biosynthetic process
GO:0006580;0,313447;0,719910613;5;8;9;ethanolamine metabolic process
GO:0006646;0,313447;0,719910613;5;8;9;phosphatidylethanolamine biosynthetic process
GO:0018293;0,313927;0,720783721;1;1;1;protein-FAD linkage
GO:0006121;0,313927;0,720783721;1;1;1;mitochondrial electron transport, succinate to ubiquinone
GO:0019969;0,314139;0,720783721;1;1;1;interleukin-10 binding
GO:0004920;0,314139;0,720783721;1;1;1;interleukin-10 receptor activity
GO:0070672;0,314221;0,720783721;3;3;5;response to interleukin-15
GO:0015056;0,314221;0,720783721;2;2;2;corticotrophin-releasing factor receptor activity
GO:0032735;0,314296;0,720783721;12;25;26;positive regulation of interleukin-12 production
GO:0014704;0,314528;0,720783721;8;10;10;intercalated disc
GO:0004489;0,31464;0,720783721;4;4;4;methylenetetrahydrofolate reductase (NADPH) activity
GO:0035774;0,314682;0,720783721;2;4;4;positive regulation of insulin secretion involved in cellular response to glucose stimulus
GO:0000386;0,314789;0,720783721;1;1;1;second spliceosomal transesterification activity
GO:0030628;0,314789;0,720783721;1;1;2;pre-mRNA 3'-splice site binding
GO:0043020;0,314836;0,720783721;4;8;10;NADPH oxidase complex
GO:0071622;0,314909;0,720783721;5;18;18;regulation of granulocyte chemotaxis
GO:0046883;0,314918;0,720783721;94;191;216;regulation of hormone secretion
GO:0019835;0,314947;0,720783721;11;22;27;cytolysis
GO:0043270;0,315081;0,720783721;41;80;84;positive regulation of ion transport
GO:0045159;0,315451;0,721640328;3;5;5;myosin II binding
GO:0021954;0,31567;0,721822831;11;25;26;central nervous system neuron development
GO:0090257;0,315746;0,721822831;58;118;127;regulation of muscle system process
GO:0004062;0,315861;0,722493331;3;9;12;aryl sulfotransferase activity
GO:0004003;0,315893;0,722493331;22;31;31;ATP-dependent DNA helicase activity
GO:0010477;0,315989;0,722493331;1;1;1;response to sulfur dioxide
GO:0002457;0,315989;0,722493331;1;1;1;T cell antigen processing and presentation
GO:0000380;0,316164;0,722493331;6;7;7;alternative nuclear mRNA splicing, via spliceosome
GO:2000348;0,316184;0,722493331;1;2;2;regulation of CD40 signaling pathway
GO:0071425;0,316272;0,722493331;6;10;10;hemopoietic stem cell proliferation
GO:0043281;0,316287;0,722493331;102;209;228;regulation of caspase activity
GO:0044236;0,31635;0,722493331;24;49;52;multicellular organismal metabolic process
GO:0004152;0,316561;0,723686702;2;2;2;dihydroorotate dehydrogenase activity
GO:0004158;0,316561;0,723686702;2;2;2;dihydroorotate oxidase activity
GO:0031105;0,31669;0,723966564;10;14;16;septin complex
GO:0015215;0,316756;0,723978149;4;5;5;nucleotide transmembrane transporter activity
GO:0010212;0,317116;0,724267992;72;135;141;response to ionizing radiation
GO:0046875;0,317278;0,724713339;22;32;33;ephrin receptor binding
GO:0000155;0,317444;0,724807193;10;15;17;two-component sensor activity
GO:0009069;0,317528;0,724935783;20;42;43;serine family amino acid metabolic process
GO:0007156;0,317565;0,724938397;91;145;155;homophilic cell adhesion
GO:0072338;0,317726;0,724984944;4;4;4;cellular lactam metabolic process
GO:0046449;0,317726;0,724984944;4;4;4;creatinine metabolic process
GO:0003333;0,317979;0,725156531;12;20;21;amino acid transmembrane transport
GO:0017150;0,31816;0,725449961;2;4;4;tRNA dihydrouridine synthase activity
GO:0016140;0,318337;0,725806298;1;2;2;O-glycoside metabolic process
GO:0048733;0,318778;0,726851808;1;2;2;sebaceous gland development
GO:0043587;0,318958;0,726918866;3;8;8;tongue morphogenesis
GO:0001950;0,319037;0,726918866;5;6;6;plasma membrane enriched fraction
GO:0045806;0,319154;0,726918866;15;30;32;negative regulation of endocytosis
GO:0046036;0,319245;0,726918866;8;21;22;CTP metabolic process
GO:0006241;0,319245;0,726918866;8;21;22;CTP biosynthetic process
GO:0009208;0,319245;0,726918866;8;21;22;pyrimidine ribonucleoside triphosphate metabolic process
GO:0009209;0,319245;0,726918866;8;21;22;pyrimidine ribonucleoside triphosphate biosynthetic process
GO:0002360;0,319691;0,727209327;8;12;14;T cell lineage commitment
GO:0015932;0,319693;0,727209327;15;32;33;nucleobase, nucleoside, nucleotide and nucleic acid transmembrane transporter activity
GO:0006801;0,319757;0,727209327;17;33;37;superoxide metabolic process
GO:0019321;0,319828;0,727209327;9;14;18;pentose metabolic process
GO:0051598;0,320039;0,727209327;1;1;1;meiotic recombination checkpoint
GO:0060629;0,320039;0,727209327;1;1;1;regulation of homologous chromosome segregation
GO:0046208;0,320045;0,727209327;2;2;2;spermine catabolic process
GO:0035611;0,320282;0,727216465;1;2;2;protein branching point deglutamylation
GO:0050868;0,320344;0,727271592;28;66;70;negative regulation of T cell activation
GO:0008514;0,320654;0,727623936;12;17;17;organic anion transmembrane transporter activity
GO:0051323;0,320824;0,727623936;11;16;17;metaphase
GO:0001958;0,321152;0,727761355;13;23;25;endochondral ossification
GO:2000195;0,321161;0,727761355;3;3;3;negative regulation of female gonad development
GO:0015872;0,32152;0,72812609;8;9;10;dopamine transport
GO:0005782;0,321552;0,72812609;22;40;40;peroxisomal matrix
GO:0031907;0,321552;0,72812609;22;40;40;microbody lumen
GO:0031640;0,321767;0,728397748;6;22;25;killing of cells of other organism
GO:0044455;0,32216;0,728688337;57;164;182;mitochondrial membrane part
GO:0042727;0,322406;0,729509686;1;2;3;flavin-containing compound biosynthetic process
GO:0042726;0,322406;0,729509686;1;2;4;flavin-containing compound metabolic process
GO:0050890;0,322448;0,729509686;103;185;201;cognition
GO:0070159;0,322824;0,731521772;1;1;1;mitochondrial threonyl-tRNA aminoacylation
GO:0031032;0,322857;0,731555878;26;44;44;actomyosin structure organization
GO:0045900;0,322991;0,731690778;1;2;2;negative regulation of translational elongation
GO:0055102;0,323118;0,731690778;9;22;22;lipase inhibitor activity
GO:0005775;0,323407;0,733049883;9;23;33;vacuolar lumen
GO:0043393;0,323562;0,733049883;63;112;113;regulation of protein binding
GO:0070995;0,323635;0,73308582;5;7;7;NADPH oxidation
GO:0005863;0,323865;0,734092418;2;2;2;striated muscle myosin thick filament
GO:0051900;0,324249;0,735107105;6;13;13;regulation of mitochondrial depolarization
GO:0002724;0,324348;0,735107105;5;9;12;regulation of T cell cytokine production
GO:0045578;0,324392;0,735107105;3;8;8;negative regulation of B cell differentiation
GO:0022613;0,324523;0,735184476;19;57;62;ribonucleoprotein complex biogenesis
GO:0030742;0,324728;0,735442253;9;14;14;GTP-dependent protein binding
GO:0005184;0,325373;0,736454975;5;29;30;neuropeptide hormone activity
GO:0008418;0,325492;0,736568954;1;1;1;protein N-terminal asparagine amidohydrolase activity
GO:0042509;0,325787;0,738046878;23;54;55;regulation of tyrosine phosphorylation of STAT protein
GO:0006037;0,325963;0,738046878;2;2;2;cell wall chitin metabolic process
GO:0010383;0,325963;0,738046878;2;2;2;cell wall polysaccharide metabolic process
GO:0009189;0,326046;0,738046878;4;5;5;deoxyribonucleoside diphosphate biosynthetic process
GO:0046031;0,326061;0,738046878;5;10;10;ADP metabolic process
GO:0046072;0,32636;0,738046878;2;3;3;dTDP metabolic process
GO:0006233;0,32636;0,738046878;2;3;3;dTDP biosynthetic process
GO:0009196;0,32636;0,738046878;2;3;3;pyrimidine deoxyribonucleoside diphosphate metabolic process
GO:0009197;0,32636;0,738046878;2;3;3;pyrimidine deoxyribonucleoside diphosphate biosynthetic process
GO:0009139;0,32636;0,738046878;2;3;3;pyrimidine nucleoside diphosphate biosynthetic process
GO:0004798;0,32636;0,738046878;2;3;3;thymidylate kinase activity
GO:0004697;0,326385;0,738046878;16;19;19;protein kinase C activity
GO:0035095;0,326401;0,738046878;3;6;6;behavioral response to nicotine
GO:0071391;0,3267;0,738251257;11;18;18;cellular response to estrogen stimulus
GO:0051026;0,326787;0,738251257;6;7;7;chiasma assembly
GO:0046108;0,326878;0,738251257;4;5;5;uridine metabolic process
GO:0004850;0,326878;0,738251257;4;5;5;uridine phosphorylase activity
GO:0070891;0,32699;0,738273522;7;9;9;lipoteichoic acid binding
GO:0030911;0,327038;0,738273522;3;7;7;TPR domain binding
GO:0071347;0,327463;0,739301369;14;31;33;cellular response to interleukin-1
GO:0034979;0,327475;0,739301369;9;15;19;NAD-dependent protein deacetylase activity
GO:0017136;0,327475;0,739301369;9;15;19;NAD-dependent histone deacetylase activity
GO:0050806;0,327657;0,739524891;29;45;53;positive regulation of synaptic transmission
GO:0015749;0,328165;0,739966399;42;75;77;monosaccharide transport
GO:0034144;0,32845;0,740330753;1;2;2;negative regulation of toll-like receptor 4 signaling pathway
GO:0000781;0,328463;0,740330753;20;36;37;chromosome, telomeric region
GO:0014705;0,328668;0,740524059;1;1;1;C zone
GO:0040016;0,328942;0,74079656;5;6;6;embryonic cleavage
GO:0000395;0,3293;0,741267138;3;4;4;nuclear mRNA 5'-splice site recognition
GO:0035412;0,329668;0,742201553;13;21;28;regulation of catenin import into nucleus
GO:0051025;0,330692;0,744278539;1;1;1;negative regulation of immunoglobulin secretion
GO:0042941;0,330701;0,744278539;1;1;1;D-alanine transport
GO:0034587;0,330819;0,744463747;8;13;13;piRNA metabolic process
GO:0033743;0,330988;0,744900132;2;3;3;peptide-methionine (R)-S-oxide reductase activity
GO:0046314;0,331116;0,744900132;1;1;1;phosphocreatine biosynthetic process
GO:0006603;0,331116;0,744900132;1;1;1;phosphocreatine metabolic process
GO:0008525;0,331202;0,744900132;2;2;2;phosphatidylcholine transmembrane transporter activity
GO:0050766;0,331468;0,744900132;16;30;30;positive regulation of phagocytosis
GO:0031274;0,331483;0,744900132;5;10;10;positive regulation of pseudopodium assembly
GO:0001758;0,331508;0,744900132;4;4;4;retinal dehydrogenase activity
GO:0032353;0,331533;0,744900132;4;5;6;negative regulation of hormone biosynthetic process
GO:0032351;0,331533;0,744900132;4;5;6;negative regulation of hormone metabolic process
GO:0031946;0,331533;0,744900132;4;5;6;regulation of glucocorticoid biosynthetic process
GO:0022603;0,331855;0,745386798;310;588;631;regulation of anatomical structure morphogenesis
GO:0043267;0,331925;0,745386798;3;5;5;negative regulation of potassium ion transport
GO:0021895;0,33204;0,745591056;5;10;10;cerebral cortex neuron differentiation
GO:0019318;0,332139;0,745591056;105;239;268;hexose metabolic process
GO:0070309;0,332196;0,745923887;5;7;7;lens fiber cell morphogenesis
GO:0051385;0,332582;0,746012026;13;32;35;response to mineralocorticoid stimulus
GO:0045581;0,332875;0,746012026;11;28;28;negative regulation of T cell differentiation
GO:0051336;0,332942;0,746012026;396;754;804;regulation of hydrolase activity
GO:0004995;0,33295;0,746012026;3;3;3;tachykinin receptor activity
GO:0051593;0,333105;0,746012026;13;15;15;response to folic acid
GO:0000902;0,33316;0,746012026;86;165;193;cell morphogenesis
GO:0016362;0,333191;0,746012026;9;10;11;activin receptor activity, type II
GO:0000381;0,333208;0,746012026;11;20;24;regulation of alternative nuclear mRNA splicing, via spliceosome
GO:0010801;0,333229;0,746012026;2;2;2;negative regulation of peptidyl-threonine phosphorylation
GO:0035556;0,333298;0,746012026;797;1523;1663;intracellular signal transduction
GO:0002727;0,333464;0,746012026;1;2;3;regulation of natural killer cell cytokine production
GO:0002729;0,333464;0,746012026;1;2;3;positive regulation of natural killer cell cytokine production
GO:0070666;0,333651;0,746012026;4;4;4;regulation of mast cell proliferation
GO:0070668;0,333651;0,746012026;4;4;4;positive regulation of mast cell proliferation
GO:0033026;0,333761;0,746012026;4;5;5;negative regulation of mast cell apoptosis
GO:0001543;0,333882;0,746012026;4;5;5;ovarian follicle rupture
GO:0043005;0,333894;0,746012026;311;515;560;neuron projection
GO:0009394;0,334173;0,746012026;11;26;27;2'-deoxyribonucleotide metabolic process
GO:0051882;0,334209;0,746012026;2;2;2;mitochondrial depolarization
GO:0021782;0,334249;0,746012026;12;33;36;glial cell development
GO:0071526;0,33429;0,746012026;9;10;11;semaphorin-plexin signaling pathway
GO:0042596;0,334494;0,746012026;19;38;40;fear response
GO:0006564;0,334582;0,746012026;2;3;4;L-serine biosynthetic process
GO:0030516;0,33477;0,746012026;34;57;59;regulation of axon extension
GO:0005200;0,334772;0,746012026;42;81;93;structural constituent of cytoskeleton
GO:0071779;0,334877;0,746012026;12;26;28;G1/S transition checkpoint
GO:0031575;0,334877;0,746012026;12;26;28;mitotic cell cycle G1/S transition checkpoint
GO:0008038;0,334883;0,746012026;34;46;48;neuron recognition
GO:0000254;0,334916;0,746012026;1;1;1;C-4 methylsterol oxidase activity
GO:0002116;0,334922;0,746012026;8;9;10;semaphorin receptor complex
GO:0010948;0,334926;0,746012026;55;111;121;negative regulation of cell cycle process
GO:0060133;0,335242;0,746491987;1;1;1;somatotropin secreting cell development
GO:0032561;0,335942;0,747935145;217;469;523;guanyl ribonucleotide binding
GO:0019001;0,335942;0,747935145;217;469;523;guanyl nucleotide binding
GO:0090049;0,336426;0,748529776;5;8;9;regulation of cell migration involved in sprouting angiogenesis
GO:0045143;0,336582;0,74880344;1;1;1;homologous chromosome segregation
GO:0034374;0,33687;0,749066281;10;19;19;low-density lipoprotein particle remodeling
GO:0051799;0,336903;0,749066281;1;1;1;negative regulation of hair follicle development
GO:0090179;0,337061;0,749066281;3;5;5;planar cell polarity pathway involved in neural tube closure
GO:0090178;0,337061;0,749066281;3;5;5;regulation of establishment of planar polarity involved in neural tube closure
GO:0008228;0,337066;0,749066281;3;7;7;opsonization
GO:0035810;0,337131;0,74911764;4;7;7;positive regulation of urine volume
GO:0051428;0,337481;0,749625817;2;11;12;peptide hormone receptor binding
GO:0045580;0,337512;0,749625817;42;86;96;regulation of T cell differentiation
GO:0008242;0,337641;0,749836467;5;10;13;omega peptidase activity
GO:0005324;0,337798;0,750118403;1;3;4;long-chain fatty acid transporter activity
GO:0001676;0,338258;0,75155673;10;15;17;long-chain fatty acid metabolic process
GO:0051438;0,338369;0,75155673;44;115;121;regulation of ubiquitin-protein ligase activity
GO:0070996;0,33846;0,75155673;3;7;7;type 1 melanocortin receptor binding
GO:0032733;0,338471;0,75155673;6;17;19;positive regulation of interleukin-10 production
GO:0009451;0,339007;0,752137878;31;68;70;RNA modification
GO:0031083;0,339009;0,752137878;3;6;7;BLOC-1 complex
GO:0031082;0,339009;0,752137878;3;6;7;BLOC complex
GO:0090361;0,339085;0,752137878;1;7;7;regulation of platelet-derived growth factor production
GO:0071322;0,339125;0,752137878;14;29;30;cellular response to carbohydrate stimulus
GO:0042536;0,339291;0,752171372;2;9;9;negative regulation of tumor necrosis factor biosynthetic process
GO:0032897;0,33938;0,752171372;6;14;14;negative regulation of viral transcription
GO:0046697;0,339472;0,752171372;8;22;22;decidualization
GO:0005674;0,339527;0,752372153;2;2;2;transcription factor TFIIF complex
GO:0032155;0,339604;0,752436482;31;60;62;cell division site part
GO:0051635;0,339931;0,753170196;12;24;27;bacterial cell surface binding
GO:0032002;0,340123;0,753249035;2;3;3;interleukin-28 receptor complex
GO:0060345;0,340132;0,753249035;1;1;1;spleen trabecula formation
GO:0043255;0,340148;0,753363212;31;60;61;regulation of carbohydrate biosynthetic process
GO:0010459;0,340301;0,753475324;1;2;3;negative regulation of heart rate
GO:0006351;0,340598;0,753981035;473;1064;1172;transcription, DNA-dependent
GO:0006884;0,340662;0,753981035;9;15;16;cell volume homeostasis
GO:0008853;0,340974;0,754164103;1;4;7;exodeoxyribonuclease III activity
GO:0043922;0,341128;0,754164103;5;12;12;negative regulation by host of viral transcription
GO:0002922;0,341186;0,754164103;4;11;22;positive regulation of humoral immune response
GO:0042640;0,341241;0,754164103;9;13;14;anagen
GO:0048557;0,341444;0,754367008;9;18;18;embryonic digestive tract morphogenesis
GO:0019201;0,341599;0,754458951;20;33;37;nucleotide kinase activity
GO:0043219;0,341641;0,754983256;3;4;4;lateral loop
GO:0031127;0,341681;0,754983256;2;4;4;alpha(1,2)-fucosyltransferase activity
GO:0008107;0,341681;0,754983256;2;4;4;galactoside 2-alpha-L-fucosyltransferase activity
GO:0060444;0,342011;0,755513053;16;27;39;branching involved in mammary gland duct morphogenesis
GO:0007338;0,342056;0,755513053;15;37;44;single fertilization
GO:0042109;0,342079;0,755513053;1;2;4;lymphotoxin A biosynthetic process
GO:0042134;0,342169;0,755513053;1;1;1;rRNA primary transcript binding
GO:0045814;0,342322;0,755542445;13;24;29;negative regulation of gene expression, epigenetic
GO:0006549;0,342337;0,755542445;4;5;5;isoleucine metabolic process
GO:0042101;0,342649;0,755793755;7;13;13;T cell receptor complex
GO:0016894;0,342727;0,755793755;7;32;40;endonuclease activity, active with either ribo- or deoxyribonucleic acids and producing 3'-phosphomonoesters
GO:0044454;0,342892;0,755793755;118;247;278;nuclear chromosome part
GO:0060763;0,342966;0,755793755;2;4;4;mammary duct terminal end bud growth
GO:0008331;0,34297;0,755793755;2;2;2;high voltage-gated calcium channel activity
GO:0010656;0,343104;0,755793755;5;13;14;negative regulation of muscle cell apoptosis
GO:0030371;0,343181;0,755793755;5;11;11;translation repressor activity
GO:0004305;0,343304;0,755805333;4;6;7;ethanolamine kinase activity
GO:0006836;0,343473;0,755805333;75;123;132;neurotransmitter transport
GO:0007268;0,343675;0,755871602;282;496;531;synaptic transmission
GO:0031624;0,343765;0,7560812;11;13;14;ubiquitin conjugating enzyme binding
GO:0022892;0,344037;0,756437854;634;1172;1321;substrate-specific transporter activity
GO:0004407;0,344089;0,756437854;9;16;20;histone deacetylase activity
GO:0033558;0,344089;0,756437854;9;16;20;protein deacetylase activity
GO:0045309;0,344334;0,756576222;20;30;31;protein phosphorylated amino acid binding
GO:0021799;0,34455;0,756576222;6;10;10;cerebral cortex radially oriented cell migration
GO:0090276;0,344679;0,756576222;81;155;179;regulation of peptide hormone secretion
GO:0015670;0,344695;0,756576222;2;4;4;carbon dioxide transport
GO:0007420;0,34479;0,756576222;93;181;204;brain development
GO:0005785;0,344944;0,75692953;1;2;2;signal recognition particle receptor complex
GO:0010628;0,34506;0,756995468;539;1111;1210;positive regulation of gene expression
GO:0042806;0,345192;0,757117268;3;5;6;fucose binding
GO:0010890;0,345211;0,757117268;2;4;5;positive regulation of sequestering of triglyceride
GO:0005664;0,345442;0,757182422;8;15;15;nuclear origin of replication recognition complex
GO:0000808;0,345442;0,757182422;8;15;15;origin recognition complex
GO:0051181;0,345597;0,75725845;9;24;26;cofactor transport
GO:0090072;0,346044;0,757905883;3;5;5;positive regulation of sodium ion transport via voltage-gated sodium channel activity
GO:0048188;0,346053;0,757905883;5;10;11;Set1C/COMPASS complex
GO:0032099;0,34621;0,758124221;7;13;13;negative regulation of appetite
GO:0032024;0,346242;0,758195617;18;42;43;positive regulation of insulin secretion
GO:0060029;0,346702;0,758808613;3;5;5;convergent extension involved in organogenesis
GO:0014067;0,346864;0,758808613;3;5;5;negative regulation of phosphatidylinositol 3-kinase cascade
GO:0008643;0,34688;0,758808613;62;115;118;carbohydrate transport
GO:0044281;0,347005;0,758860425;1116;2313;2520;small molecule metabolic process
GO:0050955;0,34709;0,758982103;5;5;5;thermoception
GO:0050951;0,34709;0,758982103;5;5;5;sensory perception of temperature stimulus
GO:0042940;0,347138;0,75907646;4;5;5;D-amino acid transport
GO:0017156;0,347599;0,759774081;16;28;30;calcium ion-dependent exocytosis
GO:0004497;0,347614;0,759774081;55;104;108;monooxygenase activity
GO:0044297;0,348077;0,760476604;147;256;285;cell body
GO:0002432;0,348445;0,761056952;2;2;2;granuloma formation
GO:0032743;0,34853;0,761445827;5;9;10;positive regulation of interleukin-2 production
GO:0002636;0,34853;0,761445827;2;4;4;positive regulation of germinal center formation
GO:0004591;0,348566;0,761445827;3;3;3;oxoglutarate dehydrogenase (succinyl-transferring) activity
GO:0060603;0,348625;0,761445827;6;6;6;mammary gland duct morphogenesis
GO:0008483;0,348889;0,762132845;15;25;26;transaminase activity
GO:0016409;0,349073;0,762352708;12;20;21;palmitoyltransferase activity
GO:2000074;0,349359;0,76276134;4;7;7;regulation of type B pancreatic cell development
GO:0009330;0,349638;0,763416915;1;1;1;DNA topoisomerase complex (ATP-hydrolyzing)
GO:0045870;0,349638;0,763416915;1;1;1;positive regulation of retroviral genome replication
GO:0001735;0,349897;0,763743264;1;1;1;prenylcysteine oxidase activity
GO:0008555;0,349897;0,763743264;1;1;1;chloride-transporting ATPase activity
GO:0007271;0,350103;0,764078123;5;13;13;synaptic transmission, cholinergic
GO:0009215;0,350454;0,764517071;4;7;7;purine deoxyribonucleoside triphosphate metabolic process
GO:0005976;0,350749;0,764837197;75;140;151;polysaccharide metabolic process
GO:0003341;0,350861;0,764903225;6;7;8;cilium movement
GO:0055056;0,350941;0,765153699;2;3;3;D-glucose transmembrane transporter activity
GO:0001537;0,351133;0,765468914;6;7;7;N-acetylgalactosamine 4-O-sulfotransferase activity
GO:0060048;0,351286;0,765471847;11;26;27;cardiac muscle contraction
GO:0042776;0,351356;0,765553985;5;23;25;mitochondrial ATP synthesis coupled proton transport
GO:0007507;0,351699;0,765702108;116;196;201;heart development
GO:0070327;0,351717;0,765702108;2;2;2;thyroid hormone transport
GO:0047127;0,351717;0,765702108;2;2;2;thiomorpholine-carboxylate dehydrogenase activity
GO:0014013;0,351755;0,765702108;31;71;71;regulation of gliogenesis
GO:0034433;0,351886;0,765702108;2;3;3;steroid esterification
GO:0034434;0,351886;0,765702108;2;3;3;sterol esterification
GO:0034435;0,351886;0,765702108;2;3;3;cholesterol esterification
GO:0022417;0,352018;0,765702108;3;6;6;protein maturation by protein folding
GO:0046877;0,352157;0,765917761;2;4;4;regulation of saliva secretion
GO:0004675;0,352301;0,765917761;19;24;26;transmembrane receptor protein serine/threonine kinase activity
GO:0042584;0,352887;0,765945746;8;8;8;chromaffin granule membrane
GO:0071320;0,352962;0,765945746;18;24;27;cellular response to cAMP
GO:0070188;0,352992;0,765945746;4;6;6;Stn1-Ten1 complex
GO:0009179;0,353008;0,765945746;5;11;11;purine ribonucleoside diphosphate metabolic process
GO:0009135;0,353008;0,765945746;5;11;11;purine nucleoside diphosphate metabolic process
GO:0004568;0,353141;0,765945746;7;12;12;chitinase activity
GO:0006032;0,353141;0,765945746;7;12;12;chitin catabolic process
GO:0006030;0,353141;0,765945746;7;12;12;chitin metabolic process
GO:0004086;0,353145;0,765945746;4;4;4;carbamoyl-phosphate synthase activity
GO:0033007;0,353172;0,765945746;3;4;4;negative regulation of mast cell activation involved in immune response
GO:0043305;0,353182;0,765945746;1;2;2;negative regulation of mast cell degranulation
GO:0002824;0,353233;0,765945746;14;37;49;positive regulation of adaptive immune response based on somatic recombination of immune receptors built from immunoglobulin superfamily domains
GO:0080111;0,353283;0,765945746;6;15;16;DNA demethylation
GO:0042254;0,353293;0,765945746;13;33;35;ribosome biogenesis
GO:0030101;0,353329;0,765945746;11;26;31;natural killer cell activation
GO:0010737;0,353612;0,765945746;1;3;3;protein kinase A signaling cascade
GO:0035226;0,353622;0,765945746;1;1;1;glutamate-cysteine ligase catalytic subunit binding
GO:0035227;0,353622;0,765945746;1;1;1;regulation of glutamate-cysteine ligase activity
GO:0035229;0,353622;0,765945746;1;1;1;positive regulation of glutamate-cysteine ligase activity
GO:0043374;0,354083;0,765945746;3;7;7;CD8-positive, alpha-beta T cell differentiation
GO:0007128;0,354276;0,765945746;9;14;14;meiotic prophase I
GO:0030675;0,354302;0,765945746;11;12;12;Rac GTPase activator activity
GO:0032345;0,354509;0,765945746;3;3;4;negative regulation of aldosterone metabolic process
GO:0032348;0,354509;0,765945746;3;3;4;negative regulation of aldosterone biosynthetic process
GO:2000065;0,354509;0,765945746;3;3;4;negative regulation of cortisol biosynthetic process
GO:0045030;0,354531;0,765945746;3;3;4;UTP-activated nucleotide receptor activity
GO:0070257;0,354531;0,765945746;4;4;4;positive regulation of mucus secretion
GO:0004363;0,354688;0,765945746;1;1;1;glutathione synthase activity
GO:0017025;0,354758;0,765945746;6;11;13;TBP-class protein binding
GO:0007212;0,354759;0,765945746;11;17;19;dopamine receptor signaling pathway
GO:0005590;0,354846;0,765945746;1;1;1;collagen type VII
GO:0034698;0,35492;0,765945746;24;37;38;response to gonadotropin stimulus
GO:0048263;0,354933;0,765945746;1;1;1;determination of dorsal identity
GO:0032588;0,35504;0,765945746;5;7;8;trans-Golgi network membrane
GO:0019408;0,35506;0,765945746;1;4;4;dolichol biosynthetic process
GO:0016091;0,35506;0,765945746;1;4;4;prenol biosynthetic process
GO:0016094;0,35506;0,765945746;1;4;4;polyprenol biosynthetic process
GO:0070254;0,355073;0,765945746;2;2;2;mucus secretion
GO:0016779;0,355137;0,765945746;61;137;170;nucleotidyltransferase activity
GO:0007217;0,355157;0,765945746;5;10;10;tachykinin receptor signaling pathway
GO:0016866;0,355245;0,765945746;15;31;33;intramolecular transferase activity
GO:0070325;0,355522;0,766759092;12;27;27;lipoprotein particle receptor binding
GO:0009107;0,35599;0,767629298;1;2;2;lipoate biosynthetic process
GO:0007029;0,356038;0,767678932;11;16;16;endoplasmic reticulum organization
GO:0043159;0,356094;0,767678932;3;4;5;acrosomal matrix
GO:0051447;0,356285;0,768027392;1;1;1;negative regulation of meiotic cell cycle
GO:0070324;0,356481;0,768367967;3;4;4;thyroid hormone binding
GO:0006548;0,356642;0,76874577;4;6;6;histidine catabolic process
GO:0009077;0,356642;0,76874577;4;6;6;histidine family amino acid catabolic process
GO:0008995;0,356865;0,769031078;1;1;1;ribonuclease E activity
GO:0051970;0,357139;0,769031078;33;55;61;negative regulation of transmission of nerve impulse
GO:0019834;0,357357;0,76920683;2;4;4;phospholipase A2 inhibitor activity
GO:0071156;0,35751;0,769302773;137;301;322;regulation of cell cycle arrest
GO:0005152;0,358262;0,770655063;3;8;8;interleukin-1 receptor antagonist activity
GO:0016090;0,358583;0,770855787;3;7;7;prenol metabolic process
GO:0071566;0,358724;0,770896899;1;1;1;UFM1 activating enzyme activity
GO:0005504;0,358791;0,770896899;23;50;51;fatty acid binding
GO:0019209;0,359848;0,772448878;27;55;58;kinase activator activity
GO:0030897;0,359865;0,772448878;3;4;4;HOPS complex
GO:0019717;0,360142;0,772607948;79;128;140;synaptosome
GO:0040017;0,360173;0,772607948;128;261;281;positive regulation of locomotion
GO:0033176;0,360421;0,772607948;4;9;15;proton-transporting V-type ATPase complex
GO:0016471;0,360421;0,772607948;4;9;15;vacuolar proton-transporting V-type ATPase complex
GO:0016241;0,360434;0,772607948;3;5;5;regulation of macroautophagy
GO:0048863;0,360491;0,772607948;11;20;21;stem cell differentiation
GO:0050765;0,360849;0,773266272;3;7;7;negative regulation of phagocytosis
GO:0047184;0,361337;0,773747357;3;3;4;1-acylglycerophosphocholine O-acyltransferase activity
GO:0007405;0,361443;0,773747357;10;18;18;neuroblast proliferation
GO:0004108;0,361521;0,773747357;1;1;1;citrate (Si)-synthase activity
GO:0050873;0,361551;0,773747357;10;32;32;brown fat cell differentiation
GO:0060591;0,361675;0,773747357;3;5;5;chondroblast differentiation
GO:0060995;0,361679;0,773747357;2;2;2;cell-cell signaling involved in kidney development
GO:0061289;0,361679;0,773747357;2;2;2;Wnt receptor signaling pathway involved in kidney development
GO:0061290;0,361679;0,773747357;2;2;2;canonical Wnt receptor signaling pathway involved in metanephric kidney development
GO:0048388;0,361715;0,773747357;2;3;3;endosomal lumen acidification
GO:0030532;0,362121;0,77388791;16;39;39;small nuclear ribonucleoprotein complex
GO:0030534;0,362157;0,77388791;54;103;107;adult behavior
GO:0048102;0,362341;0,774191736;2;7;7;autophagic cell death
GO:0051538;0,362391;0,774191736;2;2;2;3 iron, 4 sulfur cluster binding
GO:0045830;0,362457;0,774200456;3;10;11;positive regulation of isotype switching
GO:0050733;0,362694;0,774637813;4;7;8;RS domain binding
GO:0030641;0,362782;0,774637813;10;22;23;regulation of cellular pH
GO:0031645;0,362966;0,774644037;34;60;66;negative regulation of neurological system process
GO:0070273;0,363098;0,774644037;6;6;6;phosphatidylinositol-4-phosphate binding
GO:0005534;0,363136;0,774644037;3;5;5;galactose binding
GO:0006891;0,36322;0,774644037;21;29;34;intra-Golgi vesicle-mediated transport
GO:0007095;0,363273;0,774644037;3;6;6;mitotic cell cycle G2/M transition DNA damage checkpoint
GO:0071780;0,363273;0,774644037;3;6;6;mitotic cell cycle G2/M transition checkpoint
GO:0051184;0,363456;0,774962603;7;12;14;cofactor transporter activity
GO:0043567;0,36426;0,776218797;7;16;18;regulation of insulin-like growth factor receptor signaling pathway
GO:0006006;0,364364;0,776218797;79;186;211;glucose metabolic process
GO:0006596;0,364823;0,777440271;6;13;15;polyamine biosynthetic process
GO:0014014;0,364871;0,777440271;15;39;39;negative regulation of gliogenesis
GO:0060749;0,365101;0,77748087;9;20;33;mammary gland alveolus development
GO:0005068;0,365209;0,77748087;6;9;9;transmembrane receptor protein tyrosine kinase adaptor activity
GO:0021884;0,365263;0,77748087;8;12;13;forebrain neuron development
GO:0005849;0,365438;0,77748087;6;11;12;mRNA cleavage factor complex
GO:0005749;0,365533;0,77748087;3;4;4;mitochondrial respiratory chain complex II
GO:0000104;0,365533;0,77748087;3;4;4;succinate dehydrogenase activity
GO:0045257;0,365533;0,77748087;3;4;4;succinate dehydrogenase complex (ubiquinone)
GO:0045283;0,365533;0,77748087;3;4;4;fumarate reductase complex
GO:0045281;0,365533;0,77748087;3;4;4;succinate dehydrogenase complex
GO:0002726;0,365609;0,777530406;4;6;7;positive regulation of T cell cytokine production
GO:0031175;0,366078;0,778078936;68;121;148;neuron projection development
GO:0004582;0,366671;0,778300031;1;1;1;dolichyl-phosphate beta-D-mannosyltransferase activity
GO:0060429;0,366738;0,778300031;26;50;51;epithelium development
GO:0000080;0,366809;0,778300031;13;32;34;G1 phase of mitotic cell cycle
GO:0070374;0,366821;0,778300031;39;82;88;positive regulation of ERK1 and ERK2 cascade
GO:0004066;0,366852;0,778300031;3;4;4;asparagine synthase (glutamine-hydrolyzing) activity
GO:0006529;0,366852;0,778300031;3;4;4;asparagine biosynthetic process
GO:0016307;0,366856;0,778300031;11;14;15;phosphatidylinositol phosphate kinase activity
GO:0034707;0,367242;0,778827361;41;61;93;chloride channel complex
GO:0002562;0,367243;0,778827361;19;37;39;somatic diversification of immune receptors via germline recombination within a single locus
GO:0016444;0,367243;0,778827361;19;37;39;somatic cell DNA recombination
GO:0006520;0,367838;0,779964;221;459;509;cellular amino acid metabolic process
GO:0009303;0,367902;0,779964;10;25;28;rRNA transcription
GO:0008380;0,367926;0,779964;140;336;405;RNA splicing
GO:0006928;0,367971;0,779964;478;913;973;cellular component movement
GO:0021879;0,36821;0,779964;2;7;8;forebrain neuron differentiation
GO:0031491;0,368235;0,779964;7;10;12;nucleosome binding
GO:0033555;0,368242;0,779964;34;68;71;multicellular organismal response to stress
GO:0005337;0,368333;0,779964225;8;20;20;nucleoside transmembrane transporter activity
GO:0030252;0,368613;0,78013514;3;11;11;growth hormone secretion
GO:0031680;0,368667;0,78013514;1;1;1;G-protein beta/gamma-subunit complex
GO:0000723;0,36868;0,78013514;32;71;80;telomere maintenance
GO:0050998;0,368742;0,78013514;6;10;11;nitric-oxide synthase binding
GO:0005577;0,369181;0,781390692;8;12;13;fibrinogen complex
GO:0009164;0,369244;0,781390692;20;37;38;nucleoside catabolic process
GO:0046637;0,369384;0,781390692;23;42;45;regulation of alpha-beta T cell differentiation
GO:0019904;0,369402;0,781390692;350;604;664;protein domain specific binding
GO:0060205;0,369682;0,781390692;30;61;70;cytoplasmic membrane-bounded vesicle lumen
GO:0060968;0,369783;0,781390692;5;19;29;regulation of gene silencing
GO:0043288;0,369796;0,781390692;6;10;10;apocarotenoid metabolic process
GO:0042574;0,369796;0,781390692;6;10;10;retinal metabolic process
GO:0001579;0,369882;0,781413432;1;1;1;medium-chain fatty acid transport
GO:0050968;0,369915;0,781413432;4;4;4;detection of chemical stimulus involved in sensory perception of pain
GO:0001812;0,370065;0,781413432;1;2;2;positive regulation of type I hypersensitivity
GO:0001810;0,370065;0,781413432;1;2;2;regulation of type I hypersensitivity
GO:0004519;0,370284;0,781798605;46;121;141;endonuclease activity
GO:0019062;0,370413;0,781798605;1;2;2;virion attachment to host cell surface receptor
GO:0046795;0,370413;0,781798605;1;2;2;intracellular virion transport
GO:0046794;0,370413;0,781798605;1;2;2;virion transport
GO:0070316;0,370551;0,781834462;1;3;3;regulation of G0 to G1 transition
GO:0032924;0,370657;0,781834462;2;6;6;activin receptor signaling pathway
GO:0031146;0,37066;0,781834462;9;16;16;SCF-dependent proteasomal ubiquitin-dependent protein catabolic process
GO:0060765;0,370932;0,782161846;15;29;32;regulation of androgen receptor signaling pathway
GO:0033625;0,371047;0,782174851;6;7;8;positive regulation of integrin activation
GO:0033623;0,371047;0,782174851;6;7;8;regulation of integrin activation
GO:0007272;0,371322;0,782174851;39;75;77;ensheathment of neurons
GO:0008366;0,371322;0,782174851;39;75;77;axon ensheathment
GO:0018202;0,371386;0,782174851;5;12;14;peptidyl-histidine modification
GO:0008430;0,371594;0,782174851;3;9;10;selenium binding
GO:0047293;0,371637;0,782174851;2;2;2;4-hydroxybenzoate nonaprenyltransferase activity
GO:0002083;0,371637;0,782174851;2;2;2;4-hydroxybenzoate decaprenyltransferase activity
GO:0002094;0,371637;0,782174851;2;2;2;polyprenyltransferase activity
GO:0070561;0,371646;0,782174851;3;3;3;vitamin D receptor signaling pathway
GO:0016074;0,37166;0,782174851;1;2;2;snoRNA metabolic process
GO:0016638;0,371811;0,782174851;8;17;25;oxidoreductase activity, acting on the CH-NH2 group of donors
GO:0090344;0,371881;0,782174851;5;8;8;negative regulation of cell aging
GO:0032846;0,371933;0,782174851;32;71;81;positive regulation of homeostatic process
GO:0009582;0,371952;0,782174851;35;74;78;detection of abiotic stimulus
GO:0014740;0,372089;0,782232165;1;1;1;negative regulation of muscle hyperplasia
GO:0030091;0,372193;0,782700884;5;6;6;protein repair
GO:0050840;0,37223;0,782700884;17;37;41;extracellular matrix binding
GO:0018394;0,372385;0,783228722;64;112;123;peptidyl-lysine acetylation
GO:0045345;0,372473;0,783228722;3;4;4;positive regulation of MHC class I biosynthetic process
GO:0035809;0,37273;0,78335592;4;11;13;regulation of urine volume
GO:0046548;0,372761;0,78335592;3;6;7;retinal rod cell development
GO:0043120;0,372861;0,783747486;7;14;16;tumor necrosis factor binding
GO:0051131;0,372931;0,783784573;4;12;24;chaperone-mediated protein complex assembly
GO:0019302;0,373106;0,783838867;3;3;7;D-ribose biosynthetic process
GO:0046390;0,373106;0,783838867;3;3;7;ribose phosphate biosynthetic process
GO:0015860;0,373175;0,783838867;3;4;4;purine nucleoside transport
GO:0008201;0,373378;0,783838867;77;159;177;heparin binding
GO:0019509;0,373431;0,783838867;4;6;6;L-methionine salvage from methylthioadenosine
GO:0043102;0,373431;0,783838867;4;6;6;amino acid salvage
GO:0071265;0,373431;0,783838867;4;6;6;L-methionine biosynthetic process
GO:0071267;0,373431;0,783838867;4;6;6;L-methionine salvage
GO:0008061;0,37347;0,783838867;4;6;6;chitin binding
GO:0000307;0,373642;0,783838867;11;25;25;cyclin-dependent protein kinase holoenzyme complex
GO:0046316;0,373709;0,783838867;1;1;1;gluconokinase activity
GO:0005215;0,374305;0,783838867;752;1419;1605;transporter activity
GO:0032989;0,37431;0,783838867;205;362;410;cellular component morphogenesis
GO:0033210;0,374362;0,783838867;1;1;1;leptin-mediated signaling pathway
GO:0033686;0,374362;0,783838867;1;1;1;positive regulation of luteinizing hormone secretion
GO:0033684;0,374362;0,783838867;1;1;1;regulation of luteinizing hormone secretion
GO:0071298;0,374362;0,783838867;1;1;1;cellular response to L-ascorbic acid
GO:0060587;0,374362;0,783838867;1;1;1;regulation of lipoprotein lipid oxidation
GO:2000116;0,374384;0,783838867;4;4;4;regulation of cysteine-type endopeptidase activity
GO:2000117;0,374384;0,783838867;4;4;4;negative regulation of cysteine-type endopeptidase activity
GO:0032038;0,374404;0,783838867;2;4;4;myosin II heavy chain binding
GO:0017075;0,374454;0,783838867;13;18;20;syntaxin-1 binding
GO:0035630;0,374511;0,783838867;2;3;3;bone mineralization involved in bone maturation
GO:0046149;0,374526;0,783838867;6;11;11;pigment catabolic process
GO:0006787;0,374526;0,783838867;6;11;11;porphyrin catabolic process
GO:0042167;0,374526;0,783838867;6;11;11;heme catabolic process
GO:0033015;0,374526;0,783838867;6;11;11;tetrapyrrole catabolic process
GO:0072078;0,374672;0,78386459;3;4;4;nephron tubule morphogenesis
GO:0072088;0,374672;0,78386459;3;4;4;nephron epithelium morphogenesis
GO:0043533;0,374855;0,783867418;3;3;3;inositol 1,3,4,5 tetrakisphosphate binding
GO:0010898;0,374968;0,784063075;2;7;7;positive regulation of triglyceride catabolic process
GO:0042132;0,375222;0,784374614;3;3;3;fructose 1,6-bisphosphate 1-phosphatase activity
GO:0006012;0,375373;0,784471738;6;10;11;galactose metabolic process
GO:0021795;0,375378;0,784471738;12;19;20;cerebral cortex cell migration
GO:0004782;0,37566;0,784910693;3;3;4;sulfinoalanine decarboxylase activity
GO:0018146;0,37572;0,784910693;2;2;2;keratan sulfate biosynthetic process
GO:0040008;0,375823;0,784923989;269;577;643;regulation of growth
GO:0009279;0,376246;0,785840998;1;2;2;cell outer membrane
GO:0015211;0,376508;0,786290707;2;3;3;purine nucleoside transmembrane transporter activity
GO:0051224;0,376703;0,786534805;51;107;126;negative regulation of protein transport
GO:0034701;0,376762;0,786534805;2;2;2;tripeptidase activity
GO:0070290;0,377104;0,786967582;6;8;8;NAPE-specific phospholipase D activity
GO:0004887;0,377211;0,786967582;9;13;14;thyroid hormone receptor activity
GO:0070328;0,377329;0,786967582;9;21;22;triglyceride homeostasis
GO:2000311;0,37798;0,786967582;13;18;18;regulation of alpha-amino-3-hydroxy-5-methyl-4-isoxazole propionate selective glutamate receptor activity
GO:0016941;0,377986;0,786967582;2;3;3;natriuretic peptide receptor activity
GO:0000145;0,378194;0,786967582;11;14;16;exocyst
GO:0044126;0,378316;0,786967582;9;24;35;regulation of growth of symbiont in host
GO:0044130;0,378316;0,786967582;9;24;35;negative regulation of growth of symbiont in host
GO:0044146;0,378316;0,786967582;9;24;35;negative regulation of growth of symbiont involved in interaction with host
GO:0044144;0,378316;0,786967582;9;24;35;modulation of growth of symbiont involved in interaction with host
GO:0048289;0,378469;0,786967582;1;1;1;isotype switching to IgE isotypes
GO:2000525;0,378469;0,786967582;1;1;1;positive regulation of T cell costimulation
GO:2000523;0,378469;0,786967582;1;1;1;regulation of T cell costimulation
GO:0071954;0,378469;0,786967582;1;1;1;chemokine (C-C motif) ligand 11 production
GO:0002215;0,378469;0,786967582;1;1;1;defense response to nematode
GO:0035708;0,378469;0,786967582;1;1;1;interleukin-4-dependent isotype switching to IgE isotypes
GO:0035709;0,378469;0,786967582;1;1;1;memory T cell activation
GO:0035712;0,378469;0,786967582;1;1;1;T-helper 2 cell activation
GO:0016126;0,378484;0,786967582;19;50;56;sterol biosynthetic process
GO:0045065;0,378513;0,786967582;2;3;3;cytotoxic T cell differentiation
GO:0005681;0,378516;0,786967582;75;185;217;spliceosomal complex
GO:0032309;0,378539;0,786967582;9;16;16;icosanoid secretion
GO:0071715;0,378539;0,786967582;9;16;16;icosanoid transport
GO:0050482;0,378539;0,786967582;9;16;16;arachidonic acid secretion
GO:0019751;0,378653;0,786967582;19;39;41;polyol metabolic process
GO:0035110;0,378668;0,786967582;4;4;4;leg morphogenesis
GO:0001578;0,37876;0,786967582;13;22;24;microtubule bundle formation
GO:2000104;0,378915;0,787177511;6;10;14;negative regulation of DNA-dependent DNA replication
GO:0042359;0,379286;0,787231188;7;13;13;vitamin D metabolic process
GO:0002052;0,379374;0,787231188;6;10;10;positive regulation of neuroblast proliferation
GO:0043507;0,379398;0,787231188;37;62;72;positive regulation of JUN kinase activity
GO:0051129;0,379661;0,78734822;178;335;378;negative regulation of cellular component organization
GO:0090007;0,379721;0,78734822;1;2;2;regulation of mitotic anaphase
GO:0006725;0,379764;0,78734822;153;290;306;cellular aromatic compound metabolic process
GO:0030057;0,379788;0,78734822;16;23;25;desmosome
GO:0010923;0,379848;0,78734822;5;8;8;negative regulation of phosphatase activity
GO:0004663;0,379968;0,787602927;1;4;5;Rab geranylgeranyltransferase activity
GO:0060420;0,380401;0,787653085;15;26;28;regulation of heart growth
GO:0046049;0,380451;0,787653085;3;4;4;UMP metabolic process
GO:0006222;0,380451;0,787653085;3;4;4;UMP biosynthetic process
GO:0009173;0,380451;0,787653085;3;4;4;pyrimidine ribonucleoside monophosphate metabolic process
GO:0009174;0,380451;0,787653085;3;4;4;pyrimidine ribonucleoside monophosphate biosynthetic process
GO:0006071;0,380576;0,787653085;14;27;28;glycerol metabolic process
GO:0060670;0,380651;0,787653085;7;10;10;branching involved in embryonic placenta morphogenesis
GO:0017071;0,380699;0,787792094;3;4;5;intracellular cyclic nucleotide activated cation channel complex
GO:0006398;0,380822;0,787845126;4;7;7;histone mRNA 3'-end processing
GO:0045080;0,381224;0,788475686;3;12;19;positive regulation of chemokine biosynthetic process
GO:0045026;0,381315;0,788475686;9;17;17;plasma membrane fusion
GO:0032755;0,381354;0,788475686;14;36;45;positive regulation of interleukin-6 production
GO:0006661;0,381507;0,788475686;19;43;47;phosphatidylinositol biosynthetic process
GO:0070171;0,381579;0,788475686;1;1;2;negative regulation of tooth mineralization
GO:0043011;0,381638;0,788475686;5;9;12;myeloid dendritic cell differentiation
GO:0005786;0,381642;0,788475686;3;6;6;signal recognition particle, endoplasmic reticulum targeting
GO:0048500;0,381642;0,788475686;3;6;6;signal recognition particle
GO:0000088;0,382057;0,789160924;1;2;2;mitotic prophase
GO:0031983;0,38289;0,790350758;31;63;72;vesicle lumen
GO:0008630;0,382921;0,790350758;20;41;48;DNA damage response, signal transduction resulting in induction of apoptosis
GO:0051983;0,382946;0,790350758;16;31;33;regulation of chromosome segregation
GO:0008321;0,383125;0,790732498;3;7;7;Ral guanyl-nucleotide exchange factor activity
GO:0070402;0,383142;0,790732498;5;10;10;NADPH binding
GO:0010885;0,383313;0,790732498;19;25;25;regulation of cholesterol storage
GO:0045366;0,383415;0,790732498;1;1;1;regulation of interleukin-13 biosynthetic process
GO:0045368;0,383415;0,790732498;1;1;1;positive regulation of interleukin-13 biosynthetic process
GO:0002822;0,38348;0,790732498;30;76;93;regulation of adaptive immune response based on somatic recombination of immune receptors built from immunoglobulin superfamily domains
GO:0048713;0,383714;0,790732498;12;31;31;regulation of oligodendrocyte differentiation
GO:0042645;0,383751;0,790732498;20;45;48;mitochondrial nucleoid
GO:0009295;0,383751;0,790732498;20;45;48;nucleoid
GO:0046982;0,383752;0,790732498;166;310;336;protein heterodimerization activity
GO:0032502;0,383908;0,790732498;2114;4361;4830;developmental process
GO:0015671;0,384332;0,791121437;6;13;13;oxygen transport
GO:0030239;0,384351;0,791121437;12;20;20;myofibril assembly
GO:0006448;0,38462;0,791220637;2;9;9;regulation of translational elongation
GO:0006430;0,385103;0,791220637;1;1;1;lysyl-tRNA aminoacylation
GO:0004824;0,385103;0,791220637;1;1;1;lysine-tRNA ligase activity
GO:0019863;0,38524;0,791220637;2;5;5;IgE binding
GO:0002026;0,385544;0,791220637;9;22;23;regulation of the force of heart contraction
GO:0051650;0,385613;0,791220637;11;16;19;establishment of vesicle localization
GO:0051905;0,385613;0,791220637;11;16;19;establishment of pigment granule localization
GO:0051904;0,385613;0,791220637;11;16;18;pigment granule transport
GO:0005744;0,385641;0,791220637;3;7;10;mitochondrial inner membrane presequence translocase complex
GO:0042446;0,385728;0,791220637;32;73;85;hormone biosynthetic process
GO:0046520;0,385767;0,791220637;17;36;37;sphingoid biosynthetic process
GO:0051324;0,385857;0,791220637;10;18;24;prophase
GO:0000774;0,386061;0,791220637;1;2;2;adenyl-nucleotide exchange factor activity
GO:0000299;0,386285;0,791220637;13;23;25;integral to membrane of membrane fraction
GO:0070513;0,386313;0,791220637;9;12;12;death domain binding
GO:0032328;0,386421;0,791220637;3;4;5;alanine transport
GO:0045348;0,386422;0,791220637;2;5;6;positive regulation of MHC class II biosynthetic process
GO:0060416;0,386432;0,791220637;18;27;29;response to growth hormone stimulus
GO:0001954;0,386591;0,791220637;19;28;28;positive regulation of cell-matrix adhesion
GO:0042765;0,386671;0,791220637;3;6;6;GPI-anchor transamidase complex
GO:0034584;0,386694;0,791220637;4;4;4;piRNA binding
GO:0032784;0,38673;0,791220637;10;20;24;regulation of transcription elongation, DNA-dependent
GO:0009071;0,386737;0,791220637;10;18;18;serine family amino acid catabolic process
GO:0019867;0,386834;0,791220637;88;175;186;outer membrane
GO:0043089;0,386849;0,791220637;7;11;11;positive regulation of Cdc42 GTPase activity
GO:0051984;0,386916;0,791220637;1;2;2;positive regulation of chromosome segregation
GO:0060209;0,387127;0,791220637;1;1;1;estrus
GO:0001042;0,387127;0,791220637;1;1;1;RNA polymerase I core binding
GO:0001541;0,387145;0,791220637;26;51;55;ovarian follicle development
GO:0021800;0,38715;0,791220637;5;5;6;cerebral cortex tangential migration
GO:0060099;0,387265;0,791220637;7;8;8;regulation of phagocytosis, engulfment
GO:0060100;0,387265;0,791220637;7;8;8;positive regulation of phagocytosis, engulfment
GO:0030547;0,38738;0,791220637;6;20;21;receptor inhibitor activity
GO:0048019;0,38738;0,791220637;6;20;21;receptor antagonist activity
GO:0004816;0,387407;0,791220637;2;2;2;asparagine-tRNA ligase activity
GO:0051352;0,387544;0,791220637;32;92;98;negative regulation of ligase activity
GO:0051444;0,387544;0,791220637;32;92;98;negative regulation of ubiquitin-protein ligase activity
GO:0015361;0,387547;0,791220637;1;1;1;low affinity sodium:dicarboxylate symporter activity
GO:0021877;0,387636;0,791220637;3;5;5;forebrain neuron fate commitment
GO:0051928;0,387835;0,791220637;31;61;64;positive regulation of calcium ion transport
GO:0060375;0,387873;0,791220637;3;3;3;regulation of mast cell differentiation
GO:2000683;0,387886;0,791220637;2;2;2;regulation of cellular response to X-ray
GO:0031116;0,387933;0,791220637;10;16;16;positive regulation of microtubule polymerization
GO:0030100;0,387948;0,791220771;70;128;131;regulation of endocytosis
GO:0034509;0,388405;0,792644841;1;1;1;centromeric core chromatin assembly
GO:0010522;0,388655;0,793036919;19;43;45;regulation of calcium ion transport into cytosol
GO:0042301;0,388704;0,793036919;6;11;12;phosphate binding
GO:0019976;0,388821;0,793036919;2;2;3;interleukin-2 binding
GO:0004911;0,388821;0,793036919;2;2;2;interleukin-2 receptor activity
GO:0070051;0,388874;0,793036919;1;2;2;fibrinogen binding
GO:0007220;0,389036;0,793091819;10;18;19;Notch receptor processing
GO:0004515;0,389269;0,793419765;4;4;4;nicotinate-nucleotide adenylyltransferase activity
GO:0021545;0,389345;0,793419765;8;19;21;cranial nerve development
GO:0031327;0,389475;0,793614641;503;1050;1161;negative regulation of cellular biosynthetic process
GO:0008385;0,389534;0,793614641;5;7;11;IkappaB kinase complex
GO:0006887;0,389622;0,793614641;109;218;238;exocytosis
GO:0031943;0,389851;0,793810069;4;7;8;regulation of glucocorticoid metabolic process
GO:0016896;0,389927;0,793810069;8;15;15;exoribonuclease activity, producing 5'-phosphomonoesters
GO:0010454;0,390055;0,793810069;3;8;8;negative regulation of cell fate commitment
GO:0033186;0,39006;0,793810069;4;5;5;CAF-1 complex
GO:0001702;0,390097;0,793810069;14;21;23;gastrulation with mouth forming second
GO:0008172;0,390313;0,79400709;5;7;7;S-methyltransferase activity
GO:0042802;0,390424;0,79400709;447;927;1017;identical protein binding
GO:0047638;0,390495;0,79400709;1;1;1;albendazole monooxygenase activity
GO:0033780;0,390495;0,79400709;1;1;1;taurochenodeoxycholate 6alpha-hydroxylase activity
GO:0050591;0,390495;0,79400709;1;1;1;quinine 3-monooxygenase activity
GO:0050649;0,390495;0,79400709;1;1;1;testosterone 6-beta-hydroxylase activity
GO:0016413;0,390872;0,794667524;4;5;5;O-acetyltransferase activity
GO:0060312;0,391014;0,794797331;2;5;5;regulation of blood vessel remodeling
GO:0005057;0,391251;0,794959341;85;138;155;receptor signaling protein activity
GO:0022614;0,391391;0,794959341;4;5;6;membrane to membrane docking
GO:0004704;0,391436;0,794959341;4;6;7;NF-kappaB-inducing kinase activity
GO:0044323;0,391508;0,794959341;4;4;4;retinoic acid-responsive element binding
GO:0008173;0,39156;0,794959341;16;34;36;RNA methyltransferase activity
GO:0043250;0,39175;0,795063912;1;1;1;sodium-dependent organic anion transmembrane transporter activity
GO:0043251;0,39175;0,795063912;1;1;1;sodium-dependent organic anion transport
GO:0030277;0,391782;0,795063912;3;10;10;maintenance of gastrointestinal epithelium
GO:0032391;0,392108;0,795565;7;14;15;photoreceptor connecting cilium
GO:0007369;0,392193;0,795565;24;43;47;gastrulation
GO:0003836;0,392284;0,795565;4;5;5;beta-galactoside alpha-2,3-sialyltransferase activity
GO:0030913;0,39229;0,795565;3;4;4;paranodal junction assembly
GO:0008299;0,392393;0,795565;16;37;37;isoprenoid biosynthetic process
GO:0008111;0,392707;0,795597793;1;1;1;alpha-methylacyl-CoA racemase activity
GO:0006110;0,393038;0,795597793;15;24;24;regulation of glycolysis
GO:0043436;0,39304;0,795597793;455;909;1019;oxoacid metabolic process
GO:0019752;0,39304;0,795597793;455;909;1019;carboxylic acid metabolic process
GO:0008443;0,393107;0,795597793;5;7;8;phosphofructokinase activity
GO:0032303;0,393133;0,795597793;4;9;10;regulation of icosanoid secretion
GO:0032305;0,393133;0,795597793;4;9;10;positive regulation of icosanoid secretion
GO:0032306;0,393133;0,795597793;4;9;10;regulation of prostaglandin secretion
GO:0032308;0,393133;0,795597793;4;9;10;positive regulation of prostaglandin secretion
GO:0003743;0,393337;0,795597793;20;45;49;translation initiation factor activity
GO:0002793;0,393474;0,795597793;23;53;59;positive regulation of peptide secretion
GO:0070432;0,393587;0,795597793;1;2;2;regulation of nucleotide-binding oligomerization domain containing 2 signaling pathway
GO:0070424;0,393587;0,795597793;1;2;2;regulation of nucleotide-binding oligomerization domain containing signaling pathway
GO:0070428;0,393587;0,795597793;1;2;2;regulation of nucleotide-binding oligomerization domain containing 1 signaling pathway
GO:0090100;0,393591;0,795597793;27;60;72;positive regulation of transmembrane receptor protein serine/threonine kinase signaling pathway
GO:0072176;0,393602;0,795597793;2;3;3;nephric duct development
GO:0072177;0,393602;0,795597793;2;3;3;mesonephric duct development
GO:0000387;0,393656;0,795656869;11;32;35;spliceosomal snRNP assembly
GO:0005797;0,393765;0,795656869;4;5;5;Golgi medial cisterna
GO:0008177;0,393786;0,795656869;2;2;2;succinate dehydrogenase (ubiquinone) activity
GO:0048672;0,393834;0,795656869;4;4;4;positive regulation of collateral sprouting
GO:0048583;0,3939;0,795656869;1220;2397;2776;regulation of response to stimulus
GO:0005760;0,394036;0,795830814;2;2;2;gamma DNA polymerase complex
GO:0001508;0,394103;0,795830814;22;35;37;regulation of action potential
GO:0002687;0,394272;0,796064931;21;63;65;positive regulation of leukocyte migration
GO:0060716;0,39467;0,796645882;8;11;14;labyrinthine layer blood vessel development
GO:0000176;0,394677;0,796645882;3;8;8;nuclear exosome (RNase complex)
GO:0015171;0,394922;0,796645882;46;73;83;amino acid transmembrane transporter activity
GO:0008542;0,395145;0,796811067;18;33;36;visual learning
GO:0048855;0,395346;0,797002277;1;1;1;adenohypophysis morphogenesis
GO:0047444;0,395378;0,797002277;1;1;1;N-acylneuraminate-9-phosphate synthase activity
GO:0050462;0,395378;0,797002277;1;1;1;N-acetylneuraminate synthase activity
GO:0045893;0,395516;0,797002277;507;1047;1141;positive regulation of transcription, DNA-dependent
GO:0010524;0,395523;0,797002277;12;26;28;positive regulation of calcium ion transport into cytosol
GO:0035815;0,396005;0,797554711;4;10;10;positive regulation of renal sodium excretion
GO:0007416;0,396082;0,797554711;19;40;47;synapse assembly
GO:0070206;0,396128;0,797554711;20;38;46;protein trimerization
GO:0005124;0,39639;0,797554711;1;2;2;scavenger receptor binding
GO:0002685;0,39646;0,797554711;30;77;81;regulation of leukocyte migration
GO:0005788;0,396487;0,797554711;66;140;148;endoplasmic reticulum lumen
GO:0042903;0,396735;0,797554711;1;1;4;tubulin deacetylase activity
GO:0042472;0,396798;0,797554711;25;55;57;inner ear morphogenesis
GO:0014738;0,396822;0,797554711;1;2;7;regulation of muscle hyperplasia
GO:0015106;0,396899;0,797554711;9;10;10;bicarbonate transmembrane transporter activity
GO:0042622;0,396973;0,797641063;7;12;12;photoreceptor outer segment membrane
GO:0006390;0,397352;0,797641063;3;7;8;transcription from mitochondrial promoter
GO:0014037;0,397473;0,797641063;4;8;8;Schwann cell differentiation
GO:0045821;0,397547;0,797641063;6;11;11;positive regulation of glycolysis
GO:0000815;0,397684;0,797641063;1;2;2;ESCRT III complex
GO:0045324;0,397684;0,797641063;1;2;2;late endosome to vacuole transport
GO:0032402;0,397797;0,797641063;10;15;17;melanosome transport
GO:0032401;0,397797;0,797641063;10;15;18;establishment of melanosome localization
GO:0032845;0,398493;0,798641613;12;25;26;negative regulation of homeostatic process
GO:0002698;0,398689;0,798641613;24;52;64;negative regulation of immune effector process
GO:0019348;0,398791;0,798641613;2;6;6;dolichol metabolic process
GO:0016093;0,398791;0,798641613;2;6;6;polyprenol metabolic process
GO:0007343;0,399152;0,799341069;4;5;5;egg activation
GO:0018393;0,399344;0,799462979;63;111;122;internal peptidyl-lysine acetylation
GO:0071214;0,399441;0,799462979;73;145;152;cellular response to abiotic stimulus
GO:0032515;0,399784;0,79964888;4;7;7;negative regulation of phosphoprotein phosphatase activity
GO:0051925;0,399803;0,79964888;25;45;49;regulation of calcium ion transport via voltage-gated calcium channel activity
GO:0006107;0,399816;0,79964888;8;14;14;oxaloacetate metabolic process
GO:0070245;0,399888;0,79964888;4;10;12;positive regulation of thymocyte apoptosis
GO:0006537;0,399998;0,79968127;3;4;5;glutamate biosynthetic process
GO:0046878;0,400063;0,799785783;1;3;3;positive regulation of saliva secretion
GO:0070307;0,400097;0,799850174;5;6;6;lens fiber cell development
GO:0051249;0,400296;0,800147491;143;307;409;regulation of lymphocyte activation
GO:0002076;0,400297;0,800147491;15;31;32;osteoblast development
GO:0004525;0,400389;0,800147491;4;5;5;ribonuclease III activity
GO:0046513;0,400462;0,800147491;14;32;33;ceramide biosynthetic process
GO:0060897;0,400568;0,800147491;2;2;3;neural plate regionalization
GO:0090278;0,400612;0,800147491;15;30;34;negative regulation of peptide hormone secretion
GO:0032661;0,400954;0,800588367;2;4;4;regulation of interleukin-18 production
GO:2000095;0,400964;0,800588367;3;3;4;regulation of Wnt receptor signaling pathway, planar cell polarity pathway
GO:0004315;0,401091;0,800704997;1;2;2;3-oxoacyl-[acyl-carrier-protein] synthase activity
GO:0007264;0,401204;0,800704997;257;494;538;small GTPase mediated signal transduction
GO:0045619;0,40134;0,800704997;48;103;114;regulation of lymphocyte differentiation
GO:0070093;0,40155;0,80156593;1;2;2;negative regulation of glucagon secretion
GO:0009129;0,401648;0,80156593;4;6;6;pyrimidine nucleoside monophosphate metabolic process
GO:0090092;0,401665;0,80156593;76;150;165;regulation of transmembrane receptor protein serine/threonine kinase signaling pathway
GO:0008207;0,401675;0,80156593;17;42;44;C21-steroid hormone metabolic process
GO:0030984;0,401939;0,80193638;5;6;6;kininogen binding
GO:0042523;0,402117;0,80193638;9;17;18;positive regulation of tyrosine phosphorylation of Stat5 protein
GO:0070232;0,402558;0,802722342;7;20;22;regulation of T cell apoptosis
GO:0032288;0,40258;0,802722342;6;10;10;myelin assembly
GO:0090400;0,402868;0,802931381;5;11;13;stress-induced premature senescence
GO:0005922;0,403048;0,803009099;6;29;32;connexon complex
GO:0006590;0,403329;0,803435855;2;5;6;thyroid hormone generation
GO:0070469;0,403661;0,803577416;22;74;89;respiratory chain
GO:0090050;0,40368;0,803577416;4;6;7;positive regulation of cell migration involved in sprouting angiogenesis
GO:0000009;0,403723;0,803577416;1;1;1;alpha-1,6-mannosyltransferase activity
GO:0060480;0,403738;0,803577416;1;2;2;lung goblet cell differentiation
GO:0060236;0,403821;0,803577416;3;7;7;regulation of mitotic spindle organization
GO:0001542;0,403909;0,803577416;5;9;9;ovulation from ovarian follicle
GO:0005275;0,403967;0,803676985;59;93;103;amine transmembrane transporter activity
GO:0003692;0,404044;0,803676985;1;1;1;left-handed Z-DNA binding
GO:0004109;0,40452;0,804716954;1;2;2;coproporphyrinogen oxidase activity
GO:0016899;0,40463;0,80478506;3;3;3;oxidoreductase activity, acting on the CH-OH group of donors, oxygen as acceptor
GO:0003973;0,40463;0,80478506;3;3;3;(S)-2-hydroxy-acid oxidase activity
GO:0005838;0,404811;0,804902799;4;8;9;proteasome regulatory particle
GO:0004496;0,404896;0,804976265;3;3;3;mevalonate kinase activity
GO:0001941;0,405639;0,805210386;9;12;12;postsynaptic membrane organization
GO:0046655;0,405643;0,805210386;6;15;15;folic acid metabolic process
GO:0043126;0,405651;0,805210386;1;1;1;regulation of 1-phosphatidylinositol 4-kinase activity
GO:0043128;0,405651;0,805210386;1;1;1;positive regulation of 1-phosphatidylinositol 4-kinase activity
GO:0019028;0,405737;0,805210386;1;1;1;viral capsid
GO:0031497;0,406019;0,805210386;10;20;21;chromatin assembly
GO:0022821;0,406282;0,805210386;3;3;4;potassium ion antiporter activity
GO:0016909;0,406302;0,805210386;6;6;6;SAP kinase activity
GO:0004705;0,406302;0,805210386;6;6;6;JUN kinase activity
GO:0033084;0,406322;0,805210386;2;7;7;regulation of immature T cell proliferation in thymus
GO:0005853;0,406493;0,805210386;5;14;15;eukaryotic translation elongation factor 1 complex
GO:0000272;0,406503;0,805210386;25;58;64;polysaccharide catabolic process
GO:0060037;0,406508;0,805210386;8;13;13;pharyngeal system development
GO:0008277;0,406529;0,805210386;56;94;95;regulation of G-protein coupled receptor protein signaling pathway
GO:0060187;0,406552;0,805210386;3;4;4;cell pole
GO:0016623;0,406603;0,805210386;3;4;4;oxidoreductase activity, acting on the aldehyde or oxo group of donors, oxygen as acceptor
GO:0050760;0,406787;0,805283642;1;1;1;negative regulation of thymidylate synthase biosynthetic process
GO:0050758;0,406787;0,805283642;1;1;1;regulation of thymidylate synthase biosynthetic process
GO:0051684;0,406988;0,805724706;2;2;2;maintenance of Golgi location
GO:0008241;0,407163;0,805724706;1;1;2;peptidyl-dipeptidase activity
GO:0044266;0,407163;0,805724706;1;1;3;multicellular organismal macromolecule catabolic process
GO:0044254;0,407163;0,805724706;1;1;3;multicellular organismal protein catabolic process
GO:0002005;0,407163;0,805724706;1;1;3;angiotensin catabolic process in blood
GO:0030316;0,407244;0,805724706;8;14;14;osteoclast differentiation
GO:0070102;0,40759;0,805724706;4;6;6;interleukin-6-mediated signaling pathway
GO:0010332;0,407695;0,805724706;18;40;42;response to gamma radiation
GO:0031050;0,407727;0,805724706;3;5;7;dsRNA fragmentation
GO:0070918;0,407727;0,805724706;3;5;7;production of small RNA involved in gene silencing by RNA
GO:0001554;0,407747;0,805724706;2;3;3;luteolysis
GO:0031347;0,407834;0,805724706;202;462;527;regulation of defense response
GO:0004712;0,407867;0,805724706;23;42;45;protein serine/threonine/tyrosine kinase activity
GO:0015853;0,407869;0,805724706;1;3;4;adenine transport
GO:0002118;0,408003;0,806150625;2;6;6;aggressive behavior
GO:0021999;0,408077;0,806308596;1;1;1;neural plate anterior/posterior regionalization
GO:0004516;0,408229;0,806553582;2;3;3;nicotinate phosphoribosyltransferase activity
GO:0034122;0,408467;0,806977752;4;9;9;negative regulation of toll-like receptor signaling pathway
GO:0031490;0,408915;0,807902172;9;19;19;chromatin DNA binding
GO:0009416;0,409;0,807902172;92;208;217;response to light stimulus
GO:0045475;0,409511;0,808653532;1;2;2;locomotor rhythm
GO:0033185;0,409563;0,808653532;1;5;5;dolichol-phosphate-mannose synthase complex
GO:0035269;0,409563;0,808653532;1;5;5;protein O-linked mannosylation
GO:0035268;0,409563;0,808653532;1;5;5;protein mannosylation
GO:0031501;0,409563;0,808653532;1;5;5;mannosyltransferase complex
GO:0044291;0,409686;0,808653532;9;12;12;cell-cell contact zone
GO:0032088;0,409787;0,808653532;27;51;57;negative regulation of NF-kappaB transcription factor activity
GO:0044214;0,410061;0,809241344;1;1;1;fully spanning the plasma membrane
GO:0005790;0,410352;0,809462567;6;10;10;smooth endoplasmic reticulum
GO:0071248;0,410411;0,809462567;26;63;64;cellular response to metal ion
GO:0051098;0,41051;0,809518945;99;205;210;regulation of binding
GO:0009628;0,410741;0,81037743;301;648;703;response to abiotic stimulus
GO:0003963;0,411048;0,810438353;2;2;2;RNA-3'-phosphate cyclase activity
GO:0008635;0,411188;0,810438353;10;23;25;activation of caspase activity by cytochrome c
GO:0048610;0,411244;0,810438353;176;423;461;cellular process involved in reproduction
GO:0016888;0,411293;0,810438353;7;14;24;endodeoxyribonuclease activity, producing 5'-phosphomonoesters
GO:0043523;0,411492;0,810442499;94;197;210;regulation of neuron apoptosis
GO:0042274;0,411934;0,810442499;3;12;15;ribosomal small subunit biogenesis
GO:0035105;0,411966;0,810442499;1;1;1;sterol regulatory element binding protein import into nucleus
GO:0048512;0,412003;0,810442499;10;29;30;circadian behavior
GO:0032298;0,412321;0,810442499;2;2;2;positive regulation of DNA-dependent DNA replication initiation
GO:0033315;0,412335;0,810442499;1;1;1;meiotic cell cycle DNA replication checkpoint
GO:0010032;0,412335;0,810442499;1;1;1;meiotic chromosome condensation
GO:0071104;0,412364;0,810442499;1;1;5;response to interleukin-9
GO:0002731;0,412364;0,810442499;1;1;1;negative regulation of dendritic cell cytokine production
GO:0002730;0,412364;0,810442499;1;1;1;regulation of dendritic cell cytokine production
GO:0045219;0,412364;0,810442499;1;1;1;regulation of FasL biosynthetic process
GO:0045221;0,412364;0,810442499;1;1;1;negative regulation of FasL biosynthetic process
GO:0071299;0,412369;0,810442499;28;54;61;cellular response to vitamin A
GO:0048639;0,412414;0,810442499;26;48;51;positive regulation of developmental growth
GO:0008352;0,412571;0,810569441;1;1;1;katanin complex
GO:0090023;0,412641;0,810569441;6;17;17;positive regulation of neutrophil chemotaxis
GO:0008432;0,413012;0,811058279;6;11;11;JUN kinase binding
GO:0035427;0,413247;0,811268688;1;1;1;purine nucleoside transmembrane transport
GO:0071479;0,41345;0,811268688;26;45;47;cellular response to ionizing radiation
GO:0055072;0,413507;0,811268688;47;101;112;iron ion homeostasis
GO:0060907;0,413691;0,811268688;7;11;11;positive regulation of macrophage cytokine production
GO:0042169;0,413876;0,811268688;25;39;42;SH2 domain binding
GO:2000607;0,413934;0,811268688;1;1;1;negative regulation of cell proliferation involved in mesonephros development
GO:2000606;0,413934;0,811268688;1;1;1;regulation of cell proliferation involved in mesonephros development
GO:2000664;0,413934;0,811268688;1;1;1;positive regulation of interleukin-5 secretion
GO:2000667;0,413934;0,811268688;1;1;1;positive regulation of interleukin-13 secretion
GO:2000703;0,413934;0,811268688;1;1;1;negative regulation of fibroblast growth factor receptor signaling pathway involved in ureteric bud formation
GO:2000702;0,413934;0,811268688;1;1;1;regulation of fibroblast growth factor receptor signaling pathway involved in ureteric bud formation
GO:2000733;0,413934;0,811268688;1;1;1;regulation of glial cell-derived neurotrophic factor receptor signaling pathway involved in ureteric bud formation
GO:2000734;0,413934;0,811268688;1;1;1;negative regulation of glial cell-derived neurotrophic factor receptor signaling pathway involved in ureteric bud formation
GO:0061217;0,413934;0,811268688;1;1;1;regulation of mesonephros development
GO:0035195;0,413962;0,811268688;2;3;3;gene silencing by miRNA
GO:0001816;0,414036;0,811474441;17;35;43;cytokine production
GO:0032412;0,41411;0,811777098;46;77;82;regulation of ion transmembrane transporter activity
GO:0048739;0,414409;0,812131328;4;6;6;cardiac muscle fiber development
GO:0045714;0,414636;0,812131328;4;8;9;regulation of low-density lipoprotein particle receptor biosynthetic process
GO:0060231;0,414756;0,812131328;6;13;19;mesenchymal to epithelial transition
GO:0048048;0,414842;0,812131328;7;12;12;embryonic eye morphogenesis
GO:0032289;0,415117;0,812131328;1;1;1;central nervous system myelin formation
GO:0048820;0,415117;0,812131328;1;1;1;hair follicle maturation
GO:0006695;0,415124;0,812131328;17;44;50;cholesterol biosynthetic process
GO:0055105;0,415333;0,812131328;1;1;1;ubiquitin-protein ligase inhibitor activity
GO:0055104;0,415333;0,812131328;1;1;1;ligase inhibitor activity
GO:0002576;0,41559;0,812131328;47;101;116;platelet degranulation
GO:0003198;0,415699;0,812131328;1;4;4;epithelial to mesenchymal transition involved in endocardial cushion formation
GO:0042992;0,415841;0,812131328;19;33;42;negative regulation of transcription factor import into nucleus
GO:0001890;0,416015;0,812131328;12;27;36;placenta development
GO:0005581;0,41602;0,812131328;66;110;118;collagen
GO:0008146;0,416114;0,812131328;37;71;82;sulfotransferase activity
GO:0070633;0,41613;0,812131328;6;9;10;transepithelial transport
GO:0015822;0,416226;0,812131328;1;2;2;ornithine transport
GO:0000066;0,416226;0,812131328;1;2;2;mitochondrial ornithine transport
GO:0008859;0,416233;0,812131328;1;1;1;exoribonuclease II activity
GO:0008310;0,416233;0,812131328;1;1;1;single-stranded DNA specific 3'-5' exodeoxyribonuclease activity
GO:0030194;0,416409;0,812131328;13;27;27;positive regulation of blood coagulation
GO:0070172;0,416419;0,812131328;1;4;5;positive regulation of tooth mineralization
GO:0010894;0,416488;0,812131328;12;25;26;negative regulation of steroid biosynthetic process
GO:0043462;0,4167;0,812131328;14;30;35;regulation of ATPase activity
GO:0060376;0,416756;0,812131328;2;2;2;positive regulation of mast cell differentiation
GO:0035276;0,4168;0,812131328;3;3;3;ethanol binding
GO:0003678;0,417364;0,812851816;29;43;44;DNA helicase activity
GO:0019228;0,417938;0,813073262;9;13;14;regulation of action potential in neuron
GO:0002693;0,418024;0,813073262;1;3;3;positive regulation of cellular extravasation
GO:0008156;0,418034;0,813073262;18;39;49;negative regulation of DNA replication
GO:0002281;0,418357;0,813073262;5;9;10;macrophage activation involved in immune response
GO:0051606;0,418365;0,813073262;79;195;202;detection of stimulus
GO:0051436;0,418377;0,813073262;29;85;91;negative regulation of ubiquitin-protein ligase activity involved in mitotic cell cycle
GO:0016743;0,418529;0,813073262;1;1;2;carboxyl- or carbamoyltransferase activity
GO:0070335;0,418529;0,813073262;1;1;1;aspartate binding
GO:0004088;0,418529;0,813073262;1;1;1;carbamoyl-phosphate synthase (glutamine-hydrolyzing) activity
GO:0004151;0,418529;0,813073262;1;1;1;dihydroorotase activity
GO:0004070;0,418529;0,813073262;1;1;1;aspartate carbamoyltransferase activity
GO:0043277;0,418719;0,813073262;10;16;16;apoptotic cell clearance
GO:0030857;0,418781;0,813073262;5;11;13;negative regulation of epithelial cell differentiation
GO:0008343;0,419065;0,813792793;2;13;14;adult feeding behavior
GO:0043204;0,419186;0,813792793;31;49;57;perikaryon
GO:0031272;0,419251;0,813792793;5;11;11;regulation of pseudopodium assembly
GO:0042803;0,419295;0,813792793;308;607;663;protein homodimerization activity
GO:0001101;0,419306;0,813792793;62;112;122;response to acid
GO:0044447;0,419581;0,813973767;24;35;37;axoneme part
GO:0060601;0,419653;0,814004443;7;8;9;lateral sprouting from an epithelium
GO:0006450;0,420053;0,814626263;1;2;2;regulation of translational fidelity
GO:0071372;0,420091;0,814626263;15;20;21;cellular response to follicle-stimulating hormone stimulus
GO:0004506;0,420103;0,814626263;1;1;1;squalene monooxygenase activity
GO:0005007;0,420146;0,814626263;8;12;12;fibroblast growth factor-activated receptor activity
GO:0015804;0,420334;0,814783114;12;21;24;neutral amino acid transport
GO:0032874;0,42035;0,814783114;7;14;20;positive regulation of stress-activated MAPK cascade
GO:0007258;0,420392;0,814783114;6;7;7;JUN phosphorylation
GO:0032449;0,420417;0,814783114;3;4;6;CBM complex
GO:0035458;0,42075;0,814783114;3;5;5;cellular response to interferon-beta
GO:0004031;0,420802;0,814783114;2;3;3;aldehyde oxidase activity
GO:0002200;0,421093;0,814783114;21;42;44;somatic diversification of immune receptors
GO:0051988;0,42112;0,814783114;8;11;11;regulation of attachment of spindle microtubules to kinetochore
GO:0045672;0,421283;0,814783114;6;16;22;positive regulation of osteoclast differentiation
GO:0004185;0,42135;0,814783114;6;9;9;serine-type carboxypeptidase activity
GO:0010453;0,421417;0,814783114;9;19;27;regulation of cell fate commitment
GO:0042053;0,421455;0,814783114;7;13;16;regulation of dopamine metabolic process
GO:0001619;0,421482;0,814783114;6;17;18;lysosphingolipid and lysophosphatidic acid receptor activity
GO:0045125;0,421482;0,814783114;6;17;18;bioactive lipid receptor activity
GO:0004867;0,421537;0,814783114;38;88;92;serine-type endopeptidase inhibitor activity
GO:0060485;0,421706;0,814850264;12;25;27;mesenchyme development
GO:0031057;0,421979;0,814850264;12;19;23;negative regulation of histone modification
GO:0000982;0,422047;0,814850264;24;60;61;RNA polymerase II core promoter proximal region sequence-specific DNA binding transcription factor activity
GO:0007612;0,42205;0,814850264;53;90;95;learning
GO:0051924;0,422735;0,815890463;81;150;159;regulation of calcium ion transport
GO:0006027;0,422773;0,815890463;6;22;22;glycosaminoglycan catabolic process
GO:0003130;0,423112;0,816111356;1;4;10;BMP signaling pathway involved in heart induction
GO:0071843;0,423127;0,816111356;21;64;69;cellular component biogenesis at cellular level
GO:0031119;0,423157;0,816111356;1;2;2;tRNA pseudouridine synthesis
GO:0006364;0,423296;0,816236325;32;104;114;rRNA processing
GO:0051050;0,42333;0,816236325;220;461;501;positive regulation of transport
GO:0043190;0,423428;0,816526677;5;11;11;ATP-binding cassette (ABC) transporter complex
GO:0035690;0,423586;0,816614605;9;19;21;cellular response to drug
GO:0060627;0,423833;0,817106207;120;214;226;regulation of vesicle-mediated transport
GO:0048294;0,424179;0,817368158;2;3;3;negative regulation of isotype switching to IgE isotypes
GO:0045829;0,424179;0,817368158;2;3;3;negative regulation of isotype switching
GO:0004990;0,424432;0,817801195;1;1;1;oxytocin receptor activity
GO:0005111;0,424626;0,818197697;3;5;5;type 2 fibroblast growth factor receptor binding
GO:0006265;0,424958;0,818432916;4;11;11;DNA topological change
GO:0021885;0,425012;0,818432916;19;30;32;forebrain cell migration
GO:0005592;0,425047;0,818473793;2;2;2;collagen type XI
GO:0021644;0,425471;0,818736111;3;3;3;vagus nerve morphogenesis
GO:0060977;0,425472;0,818736111;1;1;1;coronary vasculature morphogenesis
GO:0060982;0,425472;0,818736111;1;1;1;coronary artery morphogenesis
GO:0006399;0,425673;0,818736111;69;148;161;tRNA metabolic process
GO:0010757;0,425747;0,818736111;2;3;3;negative regulation of plasminogen activation
GO:0046653;0,42576;0,818736111;10;15;15;tetrahydrofolate metabolic process
GO:0008453;0,425909;0,818759169;2;3;3;alanine-glyoxylate transaminase activity
GO:0003420;0,42622;0,819207653;11;13;13;regulation of growth plate cartilage chondrocyte proliferation
GO:0072376;0,426254;0,819207653;29;85;114;protein activation cascade
GO:0031061;0,426322;0,819207653;7;10;12;negative regulation of histone methylation
GO:0006367;0,42641;0,819207653;37;83;98;transcription initiation from RNA polymerase II promoter
GO:0010935;0,426749;0,819345336;10;16;16;regulation of macrophage cytokine production
GO:0032585;0,426855;0,819345336;6;9;9;multivesicular body membrane
GO:0015349;0,426899;0,819345336;2;2;3;thyroid hormone transmembrane transporter activity
GO:0051879;0,426908;0,819345336;8;13;16;Hsp90 protein binding
GO:0090232;0,427118;0,820026445;5;7;7;positive regulation of spindle checkpoint
GO:2000344;0,427478;0,820790553;4;5;5;positive regulation of acrosome reaction
GO:0032966;0,427479;0,820790553;3;5;5;negative regulation of collagen biosynthetic process
GO:0090274;0,427716;0,8214831;1;2;2;positive regulation of somatostatin secretion
GO:0004951;0,427716;0,8214831;1;2;2;cholecystokinin receptor activity
GO:0006957;0,427779;0,821494468;8;12;23;complement activation, alternative pathway
GO:0003417;0,427945;0,821638492;2;3;3;growth plate cartilage development
GO:0070664;0,428291;0,822262474;18;45;63;negative regulation of leukocyte proliferation
GO:0007342;0,428537;0,822533236;7;14;14;fusion of sperm to egg plasma membrane
GO:0004633;0,429031;0,822872211;1;1;1;phosphopantothenoylcysteine decarboxylase activity
GO:0030852;0,429111;0,822872211;13;22;23;regulation of granulocyte differentiation
GO:0008967;0,429159;0,822872211;2;6;6;phosphoglycolate phosphatase activity
GO:0060455;0,429174;0,822872211;1;2;2;negative regulation of gastric acid secretion
GO:0046889;0,429178;0,822872211;33;62;71;positive regulation of lipid biosynthetic process
GO:0016308;0,429191;0,822872211;8;10;11;1-phosphatidylinositol-4-phosphate 5-kinase activity
GO:0002690;0,429215;0,822872211;18;56;57;positive regulation of leukocyte chemotaxis
GO:0070652;0,429357;0,823128863;4;9;12;HAUS complex
GO:0002573;0,429782;0,823128863;33;60;64;myeloid leukocyte differentiation
GO:0051185;0,430484;0,823128863;3;3;3;coenzyme transporter activity
GO:0032129;0,4305;0,823128863;8;14;18;histone deacetylase activity (H3-K9 specific)
GO:0046969;0,4305;0,823128863;8;14;18;NAD-dependent histone deacetylase activity (H3-K9 specific)
GO:0004337;0,430597;0,823128863;2;6;6;geranyltranstransferase activity
GO:0004161;0,430597;0,823128863;2;6;6;dimethylallyltranstransferase activity
GO:0007274;0,430604;0,823128863;10;20;20;neuromuscular synaptic transmission
GO:0007498;0,430618;0,823128863;21;46;56;mesoderm development
GO:0004528;0,430697;0,823128863;5;7;7;phosphodiesterase I activity
GO:0004478;0,430999;0,823128863;1;2;2;methionine adenosyltransferase activity
GO:0050201;0,430999;0,823128863;1;1;1;fucokinase activity
GO:0016460;0,431058;0,823128863;12;26;30;myosin II complex
GO:0033275;0,431094;0,823128863;19;50;54;actin-myosin filament sliding
GO:0030049;0,431094;0,823128863;19;50;54;muscle filament sliding
GO:0032135;0,431284;0,823128863;2;4;4;DNA insertion or deletion binding
GO:0033878;0,431313;0,823128863;1;1;1;hormone-sensitive lipase activity
GO:0034185;0,431345;0,823128863;13;16;17;apolipoprotein binding
GO:0032467;0,4314;0,823128863;10;16;16;positive regulation of cytokinesis
GO:0001938;0,431433;0,823128863;27;62;65;positive regulation of endothelial cell proliferation
GO:0002792;0,431445;0,823128863;15;31;35;negative regulation of peptide secretion
GO:0000904;0,431462;0,823128863;56;120;131;cell morphogenesis involved in differentiation
GO:0001504;0,431494;0,823128863;13;22;22;neurotransmitter uptake
GO:0003091;0,431778;0,823374877;2;3;3;renal water homeostasis
GO:0015809;0,431821;0,823374877;1;3;3;arginine transport
GO:0033300;0,432314;0,823421021;2;3;3;dehydroascorbic acid transporter activity
GO:0022029;0,432503;0,823421021;18;28;30;telencephalon cell migration
GO:0072073;0,432507;0,823421021;7;14;15;kidney epithelium development
GO:0002021;0,432514;0,823421021;3;6;7;response to dietary excess
GO:2000665;0,432628;0,823421021;1;2;2;regulation of interleukin-13 secretion
GO:2000662;0,432628;0,823421021;1;2;2;regulation of interleukin-5 secretion
GO:0046961;0,432811;0,823421021;10;25;26;proton-transporting ATPase activity, rotational mechanism
GO:0010629;0,432976;0,823421021;476;975;1079;negative regulation of gene expression
GO:0022400;0,433119;0,823421021;1;1;1;regulation of rhodopsin mediated signaling pathway
GO:0008344;0,43314;0,823421021;36;63;66;adult locomotory behavior
GO:0005662;0,433182;0,823421021;3;6;7;DNA replication factor A complex
GO:0016402;0,433309;0,823421021;2;2;2;pristanoyl-CoA oxidase activity
GO:0016861;0,433359;0,823421021;3;9;11;intramolecular oxidoreductase activity, interconverting aldoses and ketoses
GO:0006566;0,433418;0,823421021;1;3;3;threonine metabolic process
GO:0009088;0,433418;0,823421021;1;3;3;threonine biosynthetic process
GO:0004795;0,433418;0,823421021;1;3;3;threonine synthase activity
GO:0030002;0,43346;0,823421021;3;8;8;cellular anion homeostasis
GO:0090003;0,433521;0,823721497;15;24;26;regulation of establishment of protein localization in plasma membrane
GO:0006654;0,43364;0,823725457;4;11;48;phosphatidic acid biosynthetic process
GO:0050211;0,433895;0,824272239;2;2;2;procollagen galactosyltransferase activity
GO:0005227;0,434059;0,824272239;15;21;22;calcium activated cation channel activity
GO:0030229;0,434092;0,824272239;3;4;4;very-low-density lipoprotein particle receptor activity
GO:0034189;0,434092;0,824272239;3;4;4;very-low-density lipoprotein particle binding
GO:0032982;0,434102;0,824272239;13;20;22;myosin filament
GO:0002460;0,434187;0,824537378;18;52;70;adaptive immune response based on somatic recombination of immune receptors built from immunoglobulin superfamily domains
GO:0030157;0,434353;0,824537378;2;7;7;pancreatic juice secretion
GO:0017158;0,434374;0,824537378;16;24;25;regulation of calcium ion-dependent exocytosis
GO:0015876;0,434598;0,824537378;2;2;2;acetyl-CoA transport
GO:0008521;0,434598;0,824537378;2;2;2;acetyl-CoA transporter activity
GO:0006959;0,434671;0,824537378;44;116;157;humoral immune response
GO:0060155;0,434689;0,824537378;3;6;7;platelet dense granule organization
GO:0004398;0,434792;0,824537378;1;1;1;histidine decarboxylase activity
GO:0006370;0,434802;0,824537378;14;36;47;mRNA capping
GO:0008296;0,435117;0,824822902;1;2;5;3'-5'-exodeoxyribonuclease activity
GO:0030149;0,435214;0,824822902;10;23;25;sphingolipid catabolic process
GO:0060428;0,435281;0,824822902;6;10;10;lung epithelium development
GO:0006579;0,435507;0,824822902;1;1;1;betaine catabolic process
GO:0042758;0,435507;0,824822902;1;1;1;long-chain fatty acid catabolic process
GO:0042413;0,435507;0,824822902;1;1;1;carnitine catabolic process
GO:0016401;0,435507;0,824822902;1;1;1;palmitoyl-CoA oxidase activity
GO:0051272;0,435634;0,824822902;127;263;282;positive regulation of cellular component movement
GO:0042168;0,435655;0,824822902;16;42;44;heme metabolic process
GO:0045628;0,43574;0,824822902;7;13;13;regulation of T-helper 2 cell differentiation
GO:0072686;0,435824;0,824822902;7;9;9;mitotic spindle
GO:0009890;0,435927;0,824822902;510;1068;1181;negative regulation of biosynthetic process
GO:0051051;0,436034;0,824822902;127;281;320;negative regulation of transport
GO:0048104;0,436435;0,824822902;2;2;2;establishment of body hair or bristle planar orientation
GO:0048105;0,436435;0,824822902;2;2;2;establishment of body hair planar orientation
GO:0060490;0,436435;0,824822902;2;2;2;lateral sprouting involved in lung morphogenesis
GO:0060489;0,436435;0,824822902;2;2;2;planar dichotomous subdivision of terminal units involved in lung branching morphogenesis
GO:0060488;0,436435;0,824822902;2;2;2;orthogonal dichotomous subdivision of terminal units involved in lung branching morphogenesis
GO:0071333;0,436597;0,824822902;12;27;28;cellular response to glucose stimulus
GO:0071331;0,436597;0,824822902;12;27;28;cellular response to hexose stimulus
GO:0071326;0,436597;0,824822902;12;27;28;cellular response to monosaccharide stimulus
GO:0001891;0,436726;0,824822902;8;15;26;phagocytic cup
GO:0047760;0,436739;0,824822902;7;11;11;butyrate-CoA ligase activity
GO:0051412;0,436755;0,824822902;11;27;30;response to corticosterone stimulus
GO:0045540;0,436761;0,824822902;18;25;25;regulation of cholesterol biosynthetic process
GO:0042273;0,436922;0,824993353;3;11;11;ribosomal large subunit biogenesis
GO:0019359;0,43697;0,825012008;8;12;12;nicotinamide nucleotide biosynthetic process
GO:0043168;0,437153;0,825097827;8;16;21;anion binding
GO:0000795;0,437238;0,825097827;8;15;18;synaptonemal complex
GO:0030048;0,437472;0,825097827;32;68;75;actin filament-based movement
GO:0071312;0,437518;0,825097827;8;16;22;cellular response to alkaloid
GO:0050881;0,437674;0,825097827;6;8;8;musculoskeletal movement
GO:0050879;0,437674;0,825097827;6;8;8;multicellular organismal movement
GO:0001520;0,437798;0,825202767;1;4;4;outer dense fiber
GO:0003986;0,437858;0,825202767;2;2;3;acetyl-CoA hydrolase activity
GO:0048603;0,437992;0,825202767;4;6;6;fibroblast growth factor 2 binding
GO:0032425;0,438208;0,82546068;1;1;1;positive regulation of mismatch repair
GO:0009786;0,438439;0,826155667;2;3;9;regulation of asymmetric cell division
GO:0031115;0,438538;0,826155667;6;7;7;negative regulation of microtubule polymerization
GO:0007371;0,438744;0,826155667;1;1;1;ventral midline determination
GO:0060248;0,438744;0,826155667;1;1;1;detection of cell density by contact stimulus involved in contact inhibition
GO:0060246;0,438744;0,826155667;1;1;1;detection of cell density by contact stimulus
GO:0060245;0,438744;0,826155667;1;1;1;detection of cell density
GO:0072285;0,438744;0,826155667;1;1;1;mesenchymal to epithelial transition involved in metanephric renal vesicle formation
GO:0072036;0,438744;0,826155667;1;1;1;mesenchymal to epithelial transition involved in renal vesicle formation
GO:2000677;0,43883;0,826179433;4;12;13;regulation of transcription regulatory region DNA binding
GO:0046325;0,438971;0,826179433;4;9;15;negative regulation of glucose import
GO:0001656;0,439423;0,826179433;17;38;44;metanephros development
GO:0051583;0,439523;0,826179433;5;5;5;dopamine uptake
GO:2000277;0,439523;0,826179433;4;4;4;positive regulation of oxidative phosphorylation uncoupler activity
GO:0051934;0,439523;0,826179433;5;5;5;catecholamine uptake involved in synaptic transmission
GO:0070092;0,439533;0,826179433;2;4;4;regulation of glucagon secretion
GO:2000275;0,439544;0,826179433;4;5;5;regulation of oxidative phosphorylation uncoupler activity
GO:0003706;0,439579;0,826179433;9;13;20;ligand-regulated transcription factor activity
GO:0009435;0,439909;0,826946368;7;11;11;NAD biosynthetic process
GO:0045161;0,439984;0,826946368;8;11;11;neuronal ion channel clustering
GO:0007638;0,440166;0,827130792;8;9;9;mechanosensory behavior
GO:0006684;0,440463;0,827453093;8;16;16;sphingomyelin metabolic process
GO:0045590;0,440513;0,827453093;1;2;2;negative regulation of regulatory T cell differentiation
GO:0048562;0,440671;0,827554651;40;106;107;embryonic organ morphogenesis
GO:0043122;0,441087;0,828505832;97;221;244;regulation of I-kappaB kinase/NF-kappaB cascade
GO:0000981;0,441555;0,829266568;52;129;138;sequence-specific DNA binding RNA polymerase II transcription factor activity
GO:0050433;0,441794;0,829417174;17;35;40;regulation of catecholamine secretion
GO:0016801;0,441841;0,829417174;6;11;11;hydrolase activity, acting on ether bonds
GO:0015824;0,442093;0,829500741;5;7;8;proline transport
GO:0000159;0,44211;0,829500741;19;26;28;protein phosphatase type 2A complex
GO:0042043;0,442227;0,829592101;8;10;19;neurexin family protein binding
GO:0048018;0,442402;0,829652681;5;6;6;receptor agonist activity
GO:0048149;0,442725;0,829721612;2;3;3;behavioral response to ethanol
GO:0046340;0,442784;0,829721612;1;2;2;diacylglycerol catabolic process
GO:0005332;0,442944;0,829721612;6;7;7;gamma-aminobutyric acid:sodium symporter activity
GO:0050855;0,443032;0,829721612;2;2;2;regulation of B cell receptor signaling pathway
GO:0030345;0,443035;0,829721612;2;4;7;structural constituent of tooth enamel
GO:0030021;0,443035;0,829721612;2;4;7;extracellular matrix structural constituent conferring compression resistance
GO:0043301;0,4433;0,829721612;3;6;6;negative regulation of leukocyte degranulation
GO:0043405;0,443315;0,829721612;133;272;296;regulation of MAP kinase activity
GO:0034765;0,443427;0,829721612;53;94;99;regulation of ion transmembrane transport
GO:0050820;0,443639;0,830285616;15;32;32;positive regulation of coagulation
GO:0016646;0,444006;0,830514163;17;32;32;oxidoreductase activity, acting on the CH-NH group of donors, NAD or NADP as acceptor
GO:0010662;0,44414;0,830514163;4;11;12;regulation of striated muscle cell apoptosis
GO:0060612;0,444188;0,830514163;14;21;21;adipose tissue development
GO:0050678;0,444274;0,830514163;101;210;220;regulation of epithelial cell proliferation
GO:0010564;0,444344;0,830514163;227;491;531;regulation of cell cycle process
GO:0050996;0,444574;0,830738061;12;25;25;positive regulation of lipid catabolic process
GO:0046983;0,444672;0,832061517;454;890;971;protein dimerization activity
GO:0003281;0,444804;0,832061517;9;16;16;ventricular septum development
GO:0005154;0,444893;0,832061517;18;26;26;epidermal growth factor receptor binding
GO:0031968;0,444912;0,832061517;85;171;182;organelle outer membrane
GO:0008215;0,44493;0,832061517;2;3;4;spermine metabolic process
GO:0010919;0,445182;0,832220317;5;7;7;regulation of inositol phosphate biosynthetic process
GO:0071617;0,44532;0,832220317;1;1;2;lysophospholipid acyltransferase activity
GO:0042171;0,44532;0,832220317;1;1;2;lysophosphatidic acid acyltransferase activity
GO:0070661;0,445387;0,832220317;23;50;56;leukocyte proliferation
GO:0060745;0,445458;0,832309193;7;7;7;mammary gland branching involved in pregnancy
GO:0097028;0,445489;0,832309193;1;2;3;dendritic cell differentiation
GO:0097029;0,445489;0,832309193;1;2;2;mature dendritic cell differentiation
GO:0045171;0,445527;0,832309193;1;1;1;intercellular bridge
GO:0009119;0,445578;0,832309193;42;91;94;ribonucleoside metabolic process
GO:0033265;0,445909;0,832499736;3;4;4;choline binding
GO:0048148;0,445928;0,832499736;8;13;14;behavioral response to cocaine
GO:0051253;0,446463;0,833824072;442;908;1008;negative regulation of RNA metabolic process
GO:0032329;0,446767;0,833963707;2;4;5;serine transport
GO:0043903;0,446838;0,833963707;10;28;39;regulation of symbiosis, encompassing mutualism through parasitism
GO:0060005;0,447038;0,833963707;2;2;2;vestibular reflex
GO:0045582;0,447197;0,833963707;29;55;65;positive regulation of T cell differentiation
GO:0060684;0,447208;0,833963707;2;6;6;epithelial-mesenchymal cell signaling
GO:0001103;0,447278;0,833963707;1;1;1;RNA polymerase II repressing transcription factor binding
GO:0032912;0,447278;0,833963707;1;1;1;negative regulation of transforming growth factor beta2 production
GO:0045939;0,447482;0,833963707;13;27;28;negative regulation of steroid metabolic process
GO:0030160;0,447552;0,833963707;3;3;4;GKAP/Homer scaffold activity
GO:0003909;0,447576;0,833963707;2;5;5;DNA ligase activity
GO:0015185;0,447725;0,833963707;6;8;8;L-gamma-aminobutyric acid transmembrane transporter activity
GO:0009263;0,447873;0,833963707;7;12;12;deoxyribonucleotide biosynthetic process
GO:2000108;0,447891;0,833963707;6;17;19;positive regulation of leukocyte apoptosis
GO:0045892;0,447969;0,833963707;434;888;986;negative regulation of transcription, DNA-dependent
GO:0034653;0,447989;0,833963707;1;3;3;retinoic acid catabolic process
GO:0008401;0,447989;0,833963707;1;3;3;retinoic acid 4-hydroxylase activity
GO:0050667;0,448003;0,833963707;5;8;8;homocysteine metabolic process
GO:0030511;0,448115;0,833963707;8;21;25;positive regulation of transforming growth factor beta receptor signaling pathway
GO:0005539;0,44816;0,833963707;95;197;217;glycosaminoglycan binding
GO:0034648;0,448216;0,833963707;3;3;3;histone demethylase activity (H3-dimethyl-K4 specific)
GO:0001968;0,448243;0,833963707;11;23;27;fibronectin binding
GO:0006297;0,448452;0,833963707;11;24;24;nucleotide-excision repair, DNA gap filling
GO:0005537;0,448574;0,833963707;9;19;19;mannose binding
GO:0006475;0,448766;0,833963707;64;116;128;internal protein amino acid acetylation
GO:0007423;0,448789;0,833963707;45;102;118;sensory organ development
GO:0021933;0,449184;0,833963707;1;1;1;radial glia guided migration of cerebellar granule cell
GO:0021932;0,449184;0,833963707;5;5;5;hindbrain radial glia guided cell migration
GO:0016728;0,449191;0,833963707;2;4;4;oxidoreductase activity, acting on CH or CH2 groups, disulfide as acceptor
GO:0004748;0,449191;0,833963707;2;4;4;ribonucleoside-diphosphate reductase activity
GO:0016641;0,449205;0,833963707;6;14;21;oxidoreductase activity, acting on the CH-NH2 group of donors, oxygen as acceptor
GO:0009925;0,449304;0,833963707;17;31;37;basal plasma membrane
GO:0019363;0,449349;0,833963707;10;16;17;pyridine nucleotide biosynthetic process
GO:0072525;0,449349;0,833963707;10;16;17;pyridine-containing compound biosynthetic process
GO:0034695;0,449433;0,833963707;4;10;12;response to prostaglandin E stimulus
GO:0043901;0,449447;0,833963707;11;31;44;negative regulation of multi-organism process
GO:0006825;0,44945;0,833963707;8;18;21;copper ion transport
GO:0031664;0,449534;0,833963707;4;10;10;regulation of lipopolysaccharide-mediated signaling pathway
GO:0005879;0,449804;0,834108743;4;4;4;axonemal microtubule
GO:0003951;0,450076;0,834482061;3;4;4;NAD+ kinase activity
GO:0010888;0,450735;0,835374485;10;19;26;negative regulation of lipid storage
GO:0001657;0,450748;0,835374485;35;59;59;ureteric bud development
GO:0030496;0,450862;0,835620856;51;95;103;midbody
GO:0030899;0,451048;0,836032684;4;4;4;calcium-dependent ATPase activity
GO:0016799;0,451263;0,836165648;8;25;25;hydrolase activity, hydrolyzing N-glycosyl compounds
GO:0070234;0,451438;0,836396715;4;12;14;positive regulation of T cell apoptosis
GO:0010739;0,451706;0,836730412;3;8;9;positive regulation of protein kinase A signaling cascade
GO:0034059;0,451824;0,836741765;1;2;2;response to anoxia
GO:0009138;0,452105;0,836959507;2;4;4;pyrimidine nucleoside diphosphate metabolic process
GO:0000407;0,452667;0,837786155;3;5;5;pre-autophagosomal structure
GO:0006576;0,452704;0,837786155;82;156;170;cellular biogenic amine metabolic process
GO:0034705;0,452839;0,837786155;55;109;115;potassium channel complex
GO:0008076;0,452839;0,837786155;55;109;115;voltage-gated potassium channel complex
GO:0008631;0,452896;0,837855433;6;13;13;induction of apoptosis by oxidative stress
GO:0070145;0,453052;0,837889904;1;1;1;mitochondrial asparaginyl-tRNA aminoacylation
GO:0050560;0,453052;0,837889904;1;1;1;aspartate-tRNA(Asn) ligase activity
GO:0010171;0,453072;0,837889904;4;6;6;body morphogenesis
GO:0030342;0,453113;0,837889904;1;1;1;1-alpha,25-dihydroxyvitamin D3 24-hydroxylase activity
GO:0008403;0,453113;0,837889904;1;1;1;25-hydroxycholecalciferol-24-hydroxylase activity
GO:0002883;0,453589;0,838347902;3;8;8;regulation of hypersensitivity
GO:0050321;0,453747;0,838493822;6;12;12;tau-protein kinase activity
GO:0000790;0,45399;0,838635003;49;104;122;nuclear chromatin
GO:0050954;0,454066;0,838635003;80;143;152;sensory perception of mechanical stimulus
GO:0043171;0,454227;0,838746498;5;8;9;peptide catabolic process
GO:0031419;0,454566;0,839006978;5;7;7;cobalamin binding
GO:0051400;0,455099;0,839823233;6;10;10;BH domain binding
GO:0035039;0,45556;0,839987676;3;3;3;male pronucleus assembly
GO:0033011;0,45556;0,839987676;3;3;3;perinuclear theca
GO:0045653;0,455596;0,839987676;1;15;21;negative regulation of megakaryocyte differentiation
GO:0000439;0,455758;0,839987676;1;1;1;core TFIIH complex
GO:0032806;0,455758;0,839987676;1;1;1;carboxy-terminal domain protein kinase complex
GO:0060359;0,455901;0,839987676;7;7;8;response to ammonium ion
GO:0071242;0,455902;0,839987676;4;4;5;cellular response to ammonium ion
GO:0071464;0,455945;0,839987676;4;5;5;cellular response to hydrostatic pressure
GO:0071462;0,455945;0,839987676;4;5;5;cellular response to water
GO:0051599;0,455945;0,839987676;4;5;5;response to hydrostatic pressure
GO:0001944;0,456124;0,840246039;14;33;34;vasculature development
GO:0034774;0,456249;0,840342721;28;59;68;secretory granule lumen
GO:0004659;0,456592;0,84062935;8;20;21;prenyltransferase activity
GO:0002046;0,457071;0,841168432;2;2;3;opsin binding
GO:0019287;0,457098;0,841168432;1;2;2;isopentenyl diphosphate biosynthetic process, mevalonate pathway
GO:0009240;0,457098;0,841168432;1;2;2;isopentenyl diphosphate biosynthetic process
GO:0046490;0,457098;0,841168432;1;2;2;isopentenyl diphosphate metabolic process
GO:0040036;0,457117;0,841168432;13;24;24;regulation of fibroblast growth factor receptor signaling pathway
GO:0048634;0,457246;0,841168432;39;82;87;regulation of muscle organ development
GO:0005740;0,457317;0,841168432;5;15;22;mitochondrial envelope
GO:0050796;0,457319;0,841168432;76;147;165;regulation of insulin secretion
GO:0015193;0,457495;0,841208627;3;4;4;L-proline transmembrane transporter activity
GO:0006739;0,457588;0,841421573;13;28;32;NADP metabolic process
GO:0070230;0,457671;0,841421573;4;13;15;positive regulation of lymphocyte apoptosis
GO:0016358;0,45773;0,841421573;29;47;65;dendrite development
GO:0005234;0,457922;0,841421573;17;20;23;extracellular-glutamate-gated ion channel activity
GO:0051209;0,457925;0,841421573;11;19;23;release of sequestered calcium ion into cytosol
GO:0051283;0,457925;0,841421573;11;19;23;negative regulation of sequestering of calcium ion
GO:0005996;0,458164;0,841421573;133;295;327;monosaccharide metabolic process
GO:0010665;0,458293;0,841421573;3;10;11;regulation of cardiac muscle cell apoptosis
GO:0008214;0,458304;0,841421573;12;21;24;protein dealkylation
GO:0006482;0,458304;0,841421573;12;21;24;protein demethylation
GO:0042483;0,458402;0,841421573;3;3;3;negative regulation of odontogenesis
GO:0060674;0,458438;0,841421573;10;16;19;placenta blood vessel development
GO:0014848;0,458578;0,841628719;6;7;7;urinary tract smooth muscle contraction
GO:0016709;0,458591;0,841628719;17;33;34;oxidoreductase activity, acting on paired donors, with incorporation or reduction of molecular oxygen, NADH or NADPH as one donor, and incorporation of one atom of oxygen
GO:0010812;0,458601;0,841628719;10;21;23;negative regulation of cell-substrate adhesion
GO:0000245;0,458771;0,841882393;11;25;45;spliceosome assembly
GO:0005506;0,459098;0,842051145;132;271;292;iron ion binding
GO:0042506;0,459372;0,842110974;1;2;2;tyrosine phosphorylation of Stat5 protein
GO:0031514;0,459481;0,842110974;7;12;12;motile cilium
GO:0051019;0,459529;0,842110974;10;15;15;mitogen-activated protein kinase binding
GO:0032093;0,459797;0,842110974;2;2;2;SAM domain binding
GO:0031493;0,459797;0,842110974;2;2;2;nucleosomal histone binding
GO:0033209;0,459835;0,842110974;12;28;36;tumor necrosis factor-mediated signaling pathway
GO:2000826;0,459994;0,842110974;3;8;8;regulation of heart morphogenesis
GO:0010309;0,46018;0,842110974;1;1;1;acireductone dioxygenase [iron(II)-requiring] activity
GO:0010308;0,46018;0,842110974;1;1;1;acireductone dioxygenase (Ni2+-requiring) activity
GO:0019401;0,460193;0,842110974;1;2;2;alditol biosynthetic process
GO:0006114;0,460193;0,842110974;1;2;2;glycerol biosynthetic process
GO:0043539;0,460203;0,842110974;5;14;15;protein serine/threonine kinase activator activity
GO:0005678;0,460287;0,842110974;7;10;12;chromatin assembly complex
GO:0015908;0,460392;0,842110974;34;57;58;fatty acid transport
GO:0045007;0,460446;0,842110974;1;3;3;depurination
GO:0071896;0,460553;0,842110974;4;4;4;protein localization to adherens junction
GO:0006657;0,460603;0,842110974;5;9;11;CDP-choline pathway
GO:0007412;0,460682;0,842110974;11;14;14;axon target recognition
GO:0052564;0,460706;0,842110974;3;5;6;response to immune response of other organism involved in symbiotic interaction
GO:0052572;0,460706;0,842110974;3;5;6;response to host immune response
GO:0003184;0,460824;0,842110974;4;4;4;pulmonary valve morphogenesis
GO:0061143;0,460824;0,842110974;4;4;4;alveolar primary septum development
GO:0061156;0,460824;0,842110974;4;4;4;pulmonary artery morphogenesis
GO:0042297;0,460824;0,842110974;4;4;4;vocal learning
GO:0002639;0,460846;0,842110974;1;4;5;positive regulation of immunoglobulin production
GO:0006431;0,460933;0,842110974;1;2;2;methionyl-tRNA aminoacylation
GO:0004825;0,460933;0,842110974;1;2;2;methionine-tRNA ligase activity
GO:0045835;0,461021;0,842110974;1;4;4;negative regulation of meiosis
GO:0060411;0,461087;0,842110974;14;27;28;cardiac septum morphogenesis
GO:0035612;0,461282;0,842110974;2;2;2;AP-2 adaptor complex binding
GO:0070625;0,461315;0,842110974;1;1;1;zymogen granule exocytosis
GO:0001864;0,461319;0,842110974;1;1;1;pentraxin binding
GO:0008029;0,461319;0,842110974;1;1;1;pentraxin receptor activity
GO:0070507;0,461352;0,842110974;55;97;111;regulation of microtubule cytoskeleton organization
GO:0060900;0,461476;0,842110974;4;5;5;embryonic camera-type eye formation
GO:0034720;0,461494;0,842110974;3;4;4;histone H3-K4 demethylation
GO:0032453;0,461494;0,842110974;3;4;4;histone demethylase activity (H3-K4 specific)
GO:0031396;0,461495;0,842110974;77;192;211;regulation of protein ubiquitination
GO:0046110;0,461505;0,842110974;2;2;2;xanthine metabolic process
GO:0046915;0,462025;0,842209939;14;31;32;transition metal ion transmembrane transporter activity
GO:0004046;0,462088;0,842209939;3;6;7;aminoacylase activity
GO:0014073;0,462178;0,842209939;22;36;38;response to tropane
GO:0042220;0,462178;0,842209939;22;36;38;response to cocaine
GO:0061081;0,462227;0,842209939;7;13;15;positive regulation of myeloid leukocyte cytokine production involved in immune response
GO:0004966;0,462433;0,842209939;1;3;3;galanin receptor activity
GO:0019343;0,462549;0,842209939;4;4;4;cysteine biosynthetic process via cystathionine
GO:0019346;0,462549;0,842209939;4;4;4;transsulfuration
GO:0070814;0,462549;0,842209939;4;5;5;hydrogen sulfide biosynthetic process
GO:0070813;0,462549;0,842209939;4;5;5;hydrogen sulfide metabolic process
GO:0004122;0,462549;0,842209939;4;4;4;cystathionine beta-synthase activity
GO:0006535;0,462549;0,842209939;4;4;4;cysteine biosynthetic process from serine
GO:0043418;0,462549;0,842209939;4;4;4;homocysteine catabolic process
GO:0009092;0,462549;0,842209939;4;4;4;homoserine metabolic process
GO:0021587;0,462581;0,842209939;4;6;6;cerebellum morphogenesis
GO:0048565;0,462931;0,842292525;30;57;65;digestive tract development
GO:0006565;0,462998;0,842292525;4;6;6;L-serine catabolic process
GO:0002347;0,463607;0,842779998;3;6;8;response to tumor cell
GO:0031672;0,463717;0,842922909;3;8;8;A band
GO:0060486;0,463844;0,842922909;2;3;3;Clara cell differentiation
GO:0007610;0,463875;0,842922909;213;439;469;behavior
GO:0010927;0,463996;0,842975295;55;99;101;cellular component assembly involved in morphogenesis
GO:0034138;0,464013;0,842975295;36;78;89;toll-like receptor 3 signaling pathway
GO:0050863;0,464152;0,843159586;115;241;324;regulation of T cell activation
GO:0072163;0,464415;0,84347236;4;7;7;mesonephric epithelium development
GO:0072164;0,464415;0,84347236;4;7;7;mesonephric tubule development
GO:0019464;0,464637;0,843521821;1;1;1;glycine decarboxylation via glycine cleavage system
GO:0006289;0,464665;0,843521821;35;81;98;nucleotide-excision repair
GO:0060341;0,464901;0,843521821;296;609;671;regulation of cellular localization
GO:0070170;0,465018;0,843521821;4;8;10;regulation of tooth mineralization
GO:0007567;0,465053;0,843521821;7;14;14;parturition
GO:0046685;0,465094;0,843521821;7;19;19;response to arsenic-containing substance
GO:0045087;0,465279;0,843521821;160;400;466;innate immune response
GO:0048845;0,465374;0,843521821;7;8;8;venous blood vessel morphogenesis
GO:0008251;0,465385;0,843521821;1;1;1;tRNA-specific adenosine deaminase activity
GO:0035572;0,466039;0,843521821;1;4;4;N-terminal peptidyl-serine dimethylation
GO:0035573;0,466039;0,843521821;1;4;4;N-terminal peptidyl-serine trimethylation
GO:0035570;0,466039;0,843521821;1;4;4;N-terminal peptidyl-serine methylation
GO:0035568;0,466039;0,843521821;1;4;4;N-terminal peptidyl-proline methylation
GO:0018011;0,466039;0,843521821;1;4;4;N-terminal peptidyl-alanine methylation
GO:0018012;0,466039;0,843521821;1;4;4;N-terminal peptidyl-alanine trimethylation
GO:0018016;0,466039;0,843521821;1;4;4;N-terminal peptidyl-proline dimethylation
GO:0018194;0,466039;0,843521821;1;4;4;peptidyl-alanine modification
GO:0006480;0,466039;0,843521821;1;4;4;N-terminal protein amino acid methylation
GO:0016600;0,46647;0,843521821;1;2;6;flotillin complex
GO:0005802;0,466476;0,843521821;37;68;73;trans-Golgi network
GO:0046636;0,46648;0,843521821;9;16;16;negative regulation of alpha-beta T cell activation
GO:0043233;0,466509;0,843521821;245;518;568;organelle lumen
GO:0008634;0,466922;0,843521821;5;10;10;negative regulation of survival gene product expression
GO:0010886;0,466991;0,843521821;11;14;14;positive regulation of cholesterol storage
GO:0033574;0,467013;0,843521821;15;31;31;response to testosterone stimulus
GO:0016886;0,467023;0,843521821;4;8;8;ligase activity, forming phosphoric ester bonds
GO:0007522;0,467114;0,843521821;2;2;2;visceral muscle development
GO:0015718;0,467121;0,843521821;55;96;98;monocarboxylic acid transport
GO:0001948;0,467177;0,843521821;36;63;72;glycoprotein binding
GO:0071598;0,467374;0,843521821;1;1;1;neuronal RNA granule
GO:0004676;0,467386;0,843521821;1;1;1;3-phosphoinositide-dependent protein kinase activity
GO:0006342;0,467461;0,843521821;11;21;22;chromatin silencing
GO:0045927;0,467517;0,843521821;72;159;172;positive regulation of growth
GO:0006821;0,467523;0,843521821;45;72;109;chloride transport
GO:0060827;0,467568;0,843521821;1;1;1;regulation of canonical Wnt receptor signaling pathway involved in neural plate anterior/posterior pattern formation
GO:0060829;0,467568;0,843521821;1;1;1;negative regulation of canonical Wnt receptor signaling pathway involved in neural plate anterior/posterior pattern formation
GO:0043583;0,467642;0,843521821;9;19;32;ear development
GO:0019777;0,467642;0,843521821;3;3;3;Atg12 ligase activity
GO:2000378;0,467761;0,843521821;3;11;15;negative regulation of reactive oxygen species metabolic process
GO:0005777;0,467849;0,843521821;62;125;132;peroxisome
GO:0006488;0,467972;0,843521821;13;39;44;dolichol-linked oligosaccharide biosynthetic process
GO:0045911;0,468033;0,843521821;3;11;12;positive regulation of DNA recombination
GO:0031253;0,468106;0,843521821;101;176;194;cell projection membrane
GO:0043161;0,468313;0,843622542;88;215;231;proteasomal ubiquitin-dependent protein catabolic process
GO:0043422;0,468652;0,844527902;5;9;11;protein kinase B binding
GO:0070252;0,468839;0,844643236;20;52;56;actin-mediated cell contraction
GO:0001104;0,469027;0,844643236;29;53;57;RNA polymerase II transcription cofactor activity
GO:0044448;0,469049;0,844643236;55;86;94;cell cortex part
GO:2000121;0,469168;0,844747604;8;9;9;regulation of removal of superoxide radicals
GO:2000147;0,46936;0,844893851;120;252;271;positive regulation of cell motility
GO:0071295;0,469553;0,844919971;34;67;74;cellular response to vitamin
GO:0033205;0,469597;0,844919971;13;27;36;cell cycle cytokinesis
GO:0034450;0,469642;0,844919971;7;10;10;ubiquitin-ubiquitin ligase activity
GO:0004117;0,469734;0,844978058;5;5;5;calmodulin-dependent cyclic-nucleotide phosphodiesterase activity
GO:0006517;0,469802;0,844998029;1;2;2;protein deglycosylation
GO:0048101;0,469919;0,845042484;1;1;1;calcium- and calmodulin-regulated 3',5'-cyclic-GMP phosphodiesterase activity
GO:0032039;0,469925;0,845042484;10;15;17;integrator complex
GO:0043966;0,470195;0,845238231;35;63;68;histone H3 acetylation
GO:0008324;0,470213;0,845238231;354;648;707;cation transmembrane transporter activity
GO:0051637;0,470708;0,845641483;8;11;14;Gram-positive bacterial cell surface binding
GO:0019776;0,470855;0,845641483;1;1;1;Atg8 ligase activity
GO:0043716;0,4709;0,845641483;1;1;1;2-hydroxy-3-keto-5-methylthiopentenyl-1-phosphate phosphatase activity
GO:0043715;0,4709;0,845641483;1;1;1;2,3-diketo-5-methylthiopentyl-1-phosphate enolase activity
GO:0043874;0,4709;0,845641483;1;1;1;acireductone synthase activity
GO:0032433;0,470957;0,845641483;1;1;1;filopodium tip
GO:2000392;0,470957;0,845641483;1;1;1;regulation of lamellipodium morphogenesis
GO:0060327;0,470957;0,845641483;1;1;1;cytoplasmic actin-based contraction involved in cell motility
GO:0035727;0,470957;0,845641483;1;1;1;lysophosphatidic acid binding
GO:0035621;0,471108;0,845641483;3;3;3;ER to Golgi ceramide transport
GO:0035627;0,471108;0,845641483;3;3;3;ceramide transport
GO:0097001;0,471108;0,845641483;3;3;3;ceramide binding
GO:0034135;0,471209;0,845641483;2;5;5;regulation of toll-like receptor 2 signaling pathway
GO:0070701;0,471246;0,845641483;1;1;1;mucus layer
GO:0070703;0,471246;0,845641483;1;1;1;outer mucus layer
GO:0070702;0,471246;0,845641483;1;1;1;inner mucus layer
GO:0090118;0,471291;0,845641483;1;1;1;receptor-mediated endocytosis of low-density lipoprotein particle involved in cholesterol transport
GO:0035615;0,471291;0,845641483;1;1;1;clathrin adaptor activity
GO:0043461;0,471431;0,84568349;1;3;3;proton-transporting ATP synthase complex assembly
GO:0070531;0,471521;0,84568349;6;9;11;BRCA1-A complex
GO:0043484;0,471625;0,84568349;25;58;66;regulation of RNA splicing
GO:0046541;0,471644;0,84568349;1;3;4;saliva secretion
GO:0016922;0,471803;0,84597235;16;26;27;ligand-dependent nuclear receptor binding
GO:0047804;0,471822;0,84597235;3;3;3;cysteine-S-conjugate beta-lyase activity
GO:0050790;0,472167;0,846004864;771;1582;1699;regulation of catalytic activity
GO:0010498;0,472272;0,846004864;88;216;232;proteasomal protein catabolic process
GO:0048697;0,472323;0,846004864;3;3;3;positive regulation of collateral sprouting in absence of injury
GO:0048696;0,472323;0,846004864;3;3;3;regulation of collateral sprouting in absence of injury
GO:0019213;0,472382;0,846004864;12;25;29;deacetylase activity
GO:0090101;0,472547;0,846004864;37;70;73;negative regulation of transmembrane receptor protein serine/threonine kinase signaling pathway
GO:0032943;0,472556;0,846004864;21;48;54;mononuclear cell proliferation
GO:0007250;0,472612;0,846278814;9;15;20;activation of NF-kappaB-inducing kinase activity
GO:0002715;0,472699;0,846278814;8;20;35;regulation of natural killer cell mediated immunity
GO:0042269;0,472699;0,846278814;8;20;35;regulation of natural killer cell mediated cytotoxicity
GO:0016232;0,472784;0,846278814;2;2;2;HNK-1 sulfotransferase activity
GO:0043654;0,473083;0,846803711;4;6;6;recognition of apoptotic cell
GO:0003408;0,473415;0,847020177;1;3;3;optic cup formation involved in camera-type eye development
GO:0019767;0,47361;0,847020177;1;3;3;IgE receptor activity
GO:0003869;0,473701;0,847020177;1;1;1;4-nitrophenylphosphatase activity
GO:0045920;0,473827;0,847020177;8;13;15;negative regulation of exocytosis
GO:0032868;0,47388;0,847020177;155;297;318;response to insulin stimulus
GO:0033178;0,473914;0,847020177;10;24;25;proton-transporting two-sector ATPase complex, catalytic domain
GO:0033146;0,473929;0,847020177;8;12;14;regulation of estrogen receptor signaling pathway
GO:0008053;0,474044;0,847205651;6;10;10;mitochondrial fusion
GO:0046425;0,474302;0,847205651;27;67;68;regulation of JAK-STAT cascade
GO:0033619;0,474474;0,847205651;16;25;26;membrane protein proteolysis
GO:0060123;0,474565;0,847205651;5;14;20;regulation of growth hormone secretion
GO:0090310;0,474587;0,847205651;2;3;3;negative regulation of methylation-dependent chromatin silencing
GO:0000722;0,474604;0,847205651;12;26;27;telomere maintenance via recombination
GO:2000602;0,474637;0,847205651;46;90;95;regulation of interphase of mitotic cell cycle
GO:0031333;0,475016;0,847805195;42;68;76;negative regulation of protein complex assembly
GO:0005267;0,475252;0,848263123;82;158;166;potassium channel activity
GO:0048320;0,475309;0,848263123;1;1;1;axial mesoderm formation
GO:0060035;0,475309;0,848263123;1;1;1;notochord cell development
GO:0008306;0,475437;0,848385253;27;51;55;associative learning
GO:0032922;0,475736;0,848890427;6;12;12;circadian regulation of gene expression
GO:0016604;0,475972;0,848968571;147;300;369;nuclear body
GO:0031665;0,47641;0,849162888;2;8;8;negative regulation of lipopolysaccharide-mediated signaling pathway
GO:0060373;0,476635;0,849388907;2;2;2;regulation of ventricular cardiomyocyte membrane depolarization
GO:0042809;0,476688;0,849388907;9;17;25;vitamin D receptor binding
GO:0060731;0,477122;0,849532662;1;1;1;positive regulation of intestinal epithelial structure maintenance
GO:0070715;0,477122;0,849532662;1;1;1;sodium-dependent organic cation transport
GO:0048874;0,477122;0,849532662;1;1;1;homeostasis of number of cells in a free-living population
GO:0009372;0,477122;0,849532662;1;1;1;quorum sensing
GO:0052106;0,477122;0,849532662;1;1;1;quorum sensing involved in interaction with host
GO:0052097;0,477122;0,849532662;1;1;1;interspecies quorum sensing
GO:0060124;0,477426;0,849702746;4;13;18;positive regulation of growth hormone secretion
GO:0060665;0,477433;0,849702746;3;3;3;regulation of branching involved in salivary gland morphogenesis by mesenchymal-epithelial signaling
GO:0006379;0,478067;0,850653852;7;16;21;mRNA cleavage
GO:0015672;0,478493;0,851334209;210;389;417;monovalent inorganic cation transport
GO:0001847;0,478626;0,851334209;1;3;3;opsonin receptor activity
GO:0003056;0,479069;0,851334209;3;4;4;regulation of vascular smooth muscle contraction
GO:0034739;0,479115;0,851334209;7;12;16;histone deacetylase activity (H3-K16 specific)
GO:0031078;0,479115;0,851334209;7;12;16;histone deacetylase activity (H3-K14 specific)
GO:0032041;0,479115;0,851334209;7;12;16;NAD-dependent histone deacetylase activity (H3-K14 specific)
GO:0046970;0,479115;0,851334209;7;12;16;NAD-dependent histone deacetylase activity (H4-K16 specific)
GO:0030329;0,479179;0,851334209;1;2;2;prenylcysteine metabolic process
GO:0030328;0,479179;0,851334209;1;2;2;prenylcysteine catabolic process
GO:0045833;0,479271;0,851334209;29;70;79;negative regulation of lipid metabolic process
GO:0010045;0,479353;0,851334209;2;2;2;response to nickel ion
GO:0008420;0,479359;0,851334209;2;4;4;CTD phosphatase activity
GO:0060083;0,47937;0,851334209;5;5;5;smooth muscle contraction involved in micturition
GO:0030409;0,479558;0,851334209;2;2;2;glutamate formimidoyltransferase activity
GO:0030407;0,479558;0,851334209;2;2;2;formimidoyltransferase activity
GO:0030412;0,479558;0,851334209;2;2;2;formimidoyltetrahydrofolate cyclodeaminase activity
GO:0000178;0,479586;0,851334209;8;21;21;exosome (RNase complex)
GO:0019215;0,479804;0,851334209;3;4;5;intermediate filament binding
GO:0051931;0,479848;0,851334209;13;24;24;regulation of sensory perception
GO:0051930;0,479848;0,851334209;13;24;24;regulation of sensory perception of pain
GO:0032278;0,479868;0,851334209;3;7;7;positive regulation of gonadotropin secretion
GO:0046881;0,479868;0,851334209;3;7;7;positive regulation of follicle-stimulating hormone secretion
GO:0000212;0,480005;0,851334209;2;4;4;meiotic spindle organization
GO:0050917;0,480018;0,851334209;2;3;3;sensory perception of umami taste
GO:0005385;0,480048;0,851334209;7;19;19;zinc ion transmembrane transporter activity
GO:0003179;0,480117;0,851334209;10;20;22;heart valve morphogenesis
GO:0070198;0,480413;0,851368624;3;6;6;protein localization to chromosome, telomeric region
GO:0032590;0,480456;0,851368624;2;3;3;dendrite membrane
GO:0046835;0,480527;0,851368624;5;7;8;carbohydrate phosphorylation
GO:0004948;0,480555;0,851368624;6;6;6;calcitonin receptor activity
GO:0071826;0,480614;0,851368624;51;122;151;ribonucleoprotein complex subunit organization
GO:0043140;0,480665;0,851368624;4;4;4;ATP-dependent 3'-5' DNA helicase activity
GO:0060287;0,480882;0,851376155;5;5;6;cilium movement involved in determination of left/right asymmetry
GO:0003351;0,480882;0,851376155;5;5;6;epithelial cilium movement
GO:0002088;0,480932;0,851376155;7;23;24;lens development in camera-type eye
GO:0005658;0,481121;0,851376155;2;4;5;alpha DNA polymerase:primase complex
GO:0051901;0,481146;0,851376155;2;8;8;positive regulation of mitochondrial depolarization
GO:0034654;0,481238;0,851376155;122;251;275;nucleobase, nucleoside, nucleotide and nucleic acid biosynthetic process
GO:0034404;0,481238;0,851376155;122;251;275;nucleobase, nucleoside and nucleotide biosynthetic process
GO:2000705;0,481285;0,851376155;1;1;1;regulation of dense core granule biogenesis
GO:2000706;0,481285;0,851376155;1;1;1;negative regulation of dense core granule biogenesis
GO:2000740;0,481285;0,851376155;1;1;1;negative regulation of mesenchymal stem cell differentiation
GO:2000798;0,481285;0,851376155;1;1;1;negative regulation of amniotic stem cell differentiation
GO:2000797;0,481285;0,851376155;1;1;1;regulation of amniotic stem cell differentiation
GO:0060379;0,481285;0,851376155;1;1;1;cardiac muscle cell myoblast differentiation
GO:0035086;0,481329;0,851376155;7;11;11;flagellar axoneme
GO:0046473;0,481652;0,851384786;4;13;50;phosphatidic acid metabolic process
GO:0060600;0,481774;0,851384786;10;12;12;dichotomous subdivision of an epithelial terminal unit
GO:0030154;0,481856;0,851384786;741;1524;1670;cell differentiation
GO:0033791;0,481868;0,851384786;1;1;1;3alpha,7alpha,12alpha-trihydroxy-5beta-cholestanoyl-CoA 24-hydroxylase activity
GO:0030175;0,481888;0,851384786;27;45;53;filopodium
GO:0045081;0,482056;0,851384786;1;1;1;negative regulation of interleukin-10 biosynthetic process
GO:0004347;0,482061;0,851384786;1;1;1;glucose-6-phosphate isomerase activity
GO:0000492;0,482071;0,851384786;2;3;3;box C/D snoRNP assembly
GO:0000491;0,482071;0,851384786;2;3;3;small nucleolar ribonucleoprotein complex assembly
GO:0004908;0,482077;0,851384786;11;14;16;interleukin-1 receptor activity
GO:0034140;0,482154;0,851384786;1;2;2;negative regulation of toll-like receptor 3 signaling pathway
GO:0043565;0,482347;0,851491732;318;759;856;sequence-specific DNA binding
GO:0015643;0,482454;0,851491732;8;11;12;toxin binding
GO:0042088;0,482627;0,851491732;3;14;14;T-helper 1 type immune response
GO:0004466;0,482748;0,851491732;1;3;3;long-chain-acyl-CoA dehydrogenase activity
GO:0044322;0,482832;0,851491732;1;1;1;endoplasmic reticulum quality control compartment
GO:0071897;0,482838;0,851491732;7;13;13;DNA biosynthetic process
GO:0004499;0,483021;0,851491732;6;10;10;flavin-containing monooxygenase activity
GO:0006760;0,483041;0,851491732;19;36;36;folic acid-containing compound metabolic process
GO:0004835;0,483201;0,851491732;10;15;16;tubulin-tyrosine ligase activity
GO:0043027;0,483357;0,851491732;10;20;24;caspase inhibitor activity
GO:0017091;0,483439;0,851491732;4;13;13;AU-rich element binding
GO:0042579;0,483484;0,851491732;66;134;141;microbody
GO:0055075;0,483489;0,851491732;3;6;6;potassium ion homeostasis
GO:0033314;0,483566;0,851491732;2;3;3;mitotic cell cycle DNA replication checkpoint
GO:0048273;0,483589;0,851491732;4;5;5;mitogen-activated protein kinase p38 binding
GO:0042552;0,483601;0,851491732;33;68;70;myelination
GO:0042633;0,483605;0,851491732;2;4;4;hair cycle
GO:0008614;0,483822;0,851491732;2;3;4;pyridoxine metabolic process
GO:0008615;0,483822;0,851491732;2;3;4;pyridoxine biosynthetic process
GO:0042816;0,483822;0,851491732;2;3;4;vitamin B6 metabolic process
GO:0042819;0,483822;0,851491732;2;3;4;vitamin B6 biosynthetic process
GO:0045956;0,483961;0,852191309;6;10;11;positive regulation of calcium ion-dependent exocytosis
GO:0042610;0,484036;0,85257534;1;1;2;CD8 receptor binding
GO:0007538;0,484239;0,852587765;1;2;2;primary sex determination
GO:0010310;0,484275;0,852587765;3;7;10;regulation of hydrogen peroxide metabolic process
GO:0043537;0,484341;0,852587765;5;10;11;negative regulation of blood vessel endothelial cell migration
GO:0004096;0,484419;0,852587765;1;1;1;catalase activity
GO:0042697;0,484419;0,852587765;1;1;1;menopause
GO:0006096;0,484498;0,852587765;21;54;59;glycolysis
GO:0016461;0,484564;0,852587765;4;6;7;unconventional myosin complex
GO:0006260;0,48459;0,852587765;104;221;233;DNA replication
GO:0030981;0,485285;0,853869941;2;2;2;cortical microtubule cytoskeleton
GO:2000360;0,48547;0,853869941;1;2;2;negative regulation of binding of sperm to zona pellucida
GO:2000359;0,48547;0,853869941;1;2;2;regulation of binding of sperm to zona pellucida
GO:0032810;0,485628;0,854353066;1;3;3;sterol response element binding
GO:0004897;0,486179;0,855094928;4;4;4;ciliary neurotrophic factor receptor activity
GO:0048596;0,486321;0,855094928;5;8;8;embryonic camera-type eye morphogenesis
GO:0031223;0,486449;0,855094928;5;6;6;auditory behavior
GO:0045055;0,48682;0,855440998;13;29;31;regulated secretory pathway
GO:0046676;0,487129;0,855440998;14;28;32;negative regulation of insulin secretion
GO:0008273;0,48714;0,855440998;2;2;2;calcium, potassium:sodium antiporter activity
GO:0034763;0,48718;0,855440998;35;66;76;negative regulation of transmembrane transport
GO:0048729;0,487248;0,855440998;141;274;298;tissue morphogenesis
GO:0045177;0,487607;0,855440998;38;63;74;apical part of cell
GO:0009992;0,487658;0,855440998;4;5;5;cellular water homeostasis
GO:0048243;0,487928;0,855440998;2;2;2;norepinephrine secretion
GO:0015874;0,487928;0,855440998;2;2;2;norepinephrine transport
GO:0031093;0,487935;0,855440998;27;58;67;platelet alpha granule lumen
GO:0065009;0,488117;0,855440998;958;1948;2095;regulation of molecular function
GO:0070302;0,48812;0,855440998;78;149;176;regulation of stress-activated protein kinase signaling cascade
GO:0030335;0,488238;0,855440998;119;249;268;positive regulation of cell migration
GO:0008079;0,488239;0,855440998;5;9;9;translation termination factor activity
GO:0003747;0,488239;0,855440998;5;9;9;translation release factor activity
GO:0045947;0,488353;0,855440998;8;18;19;negative regulation of translational initiation
GO:0010157;0,488437;0,855440998;3;3;3;response to chlorate
GO:0001558;0,488548;0,855440998;156;351;391;regulation of cell growth
GO:0005719;0,488712;0,855440998;5;8;9;nuclear euchromatin
GO:0031240;0,488785;0,855440998;1;1;1;external side of cell outer membrane
GO:0002554;0,488785;0,855440998;1;1;1;serotonin secretion by platelet
GO:0002442;0,488785;0,855440998;1;1;1;serotonin secretion involved in inflammatory response
GO:0032228;0,488795;0,855440998;18;31;31;regulation of synaptic transmission, GABAergic
GO:0030171;0,488808;0,855440998;1;1;2;voltage-gated proton channel activity
GO:0016070;0,489019;0,855440998;886;2067;2315;RNA metabolic process
GO:0032089;0,489057;0,855440998;3;3;3;NACHT domain binding
GO:0050277;0,489274;0,855440998;1;1;1;sedoheptulokinase activity
GO:0031572;0,489453;0,855440998;20;33;35;G2/M transition DNA damage checkpoint
GO:0042489;0,489467;0,855440998;1;1;1;negative regulation of odontogenesis of dentine-containing tooth
GO:0006936;0,489575;0,855440998;99;211;230;muscle contraction
GO:0043021;0,489748;0,855440998;21;54;65;ribonucleoprotein binding
GO:0032201;0,489897;0,855440998;11;24;25;telomere maintenance via semi-conservative replication
GO:0005834;0,489899;0,855440998;15;27;29;heterotrimeric G-protein complex
GO:0090168;0,490022;0,855440998;1;1;1;Golgi reassembly
GO:0055081;0,490041;0,855440998;7;16;17;anion homeostasis
GO:0051657;0,490069;0,855440998;3;6;6;maintenance of organelle location
GO:2000194;0,490095;0,855440998;3;4;4;regulation of female gonad development
GO:0000217;0,490222;0,855440998;6;12;13;DNA secondary structure binding
GO:0021535;0,490223;0,855440998;6;7;7;cell migration in hindbrain
GO:0043218;0,49029;0,855440998;3;4;6;compact myelin
GO:0016577;0,490401;0,855440998;11;20;23;histone demethylation
GO:0009612;0,490562;0,855440998;65;149;163;response to mechanical stimulus
GO:0000083;0,490622;0,855440998;10;27;28;regulation of transcription involved in G1/S phase of mitotic cell cycle
GO:0006999;0,490627;0,855440998;7;8;8;nuclear pore organization
GO:0060454;0,490629;0,855440998;3;3;3;positive regulation of gastric acid secretion
GO:0060947;0,49088;0,855440998;1;2;2;cardiac vascular smooth muscle cell differentiation
GO:0035886;0,49088;0,855440998;1;2;2;vascular smooth muscle cell differentiation
GO:0004479;0,4909;0,855440998;1;1;1;methionyl-tRNA formyltransferase activity
GO:0045408;0,490929;0,855440998;5;20;20;regulation of interleukin-6 biosynthetic process
GO:0051702;0,491179;0,855440998;15;31;31;interaction with symbiont
GO:0008150;0,491207;0,855440998;8078;17264;19371;biological_process
GO:0000221;0,491251;0,855440998;3;3;3;vacuolar proton-transporting V-type ATPase, V1 domain
GO:0004617;0,491265;0,855440998;1;1;1;phosphoglycerate dehydrogenase activity
GO:0043568;0,491314;0,855440998;3;9;10;positive regulation of insulin-like growth factor receptor signaling pathway
GO:0033632;0,491401;0,855440998;5;8;9;regulation of cell-cell adhesion mediated by integrin
GO:0030934;0,491417;0,855440998;11;15;15;anchoring collagen
GO:0045402;0,491461;0,855440998;3;4;4;regulation of interleukin-4 biosynthetic process
GO:2000079;0,491568;0,855440998;3;3;3;regulation of canonical Wnt receptor signaling pathway involved in controlling type B pancreatic cell proliferation
GO:0016556;0,49168;0,855440998;5;9;9;mRNA modification
GO:0046668;0,491781;0,855440998;13;18;18;regulation of retinal cell programmed cell death
GO:0016023;0,491814;0,855440998;320;640;698;cytoplasmic membrane-bounded vesicle
GO:0033764;0,491928;0,855440998;16;35;43;steroid dehydrogenase activity, acting on the CH-OH group of donors, NAD or NADP as acceptor
GO:0004997;0,491953;0,855440998;1;1;1;thyrotropin-releasing hormone receptor activity
GO:0031014;0,492169;0,855560146;1;6;6;troponin T binding
GO:0070971;0,492342;0,855670255;3;3;3;endoplasmic reticulum exit site
GO:0034235;0,492342;0,855670255;3;5;5;GPI anchor binding
GO:0002024;0,492449;0,855694252;3;4;4;diet induced thermogenesis
GO:0045454;0,492656;0,855820738;30;64;67;cell redox homeostasis
GO:0044423;0,492949;0,855955612;1;2;2;virion part
GO:0032864;0,493006;0,855955612;2;4;4;activation of Cdc42 GTPase activity
GO:0034637;0,493066;0,855955612;54;123;134;cellular carbohydrate biosynthetic process
GO:0004500;0,493182;0,855955612;2;2;2;dopamine beta-monooxygenase activity
GO:0007219;0,493257;0,855955612;26;57;61;Notch signaling pathway
GO:0035121;0,493396;0,856080336;4;10;10;tail morphogenesis
GO:0017049;0,493457;0,856080336;5;10;10;GTP-Rho binding
GO:0043650;0,493513;0,856113665;3;3;3;dicarboxylic acid biosynthetic process
GO:0019805;0,493513;0,856113665;3;3;3;quinolinate biosynthetic process
GO:0008174;0,493575;0,856113665;3;5;5;mRNA methyltransferase activity
GO:0003148;0,493703;0,85621445;5;8;8;outflow tract septum morphogenesis
GO:2000241;0,49375;0,856216561;78;170;194;regulation of reproductive process
GO:0032526;0,494068;0,856567622;46;99;111;response to retinoic acid
GO:0050685;0,494233;0,856896406;3;8;9;positive regulation of mRNA processing
GO:0051817;0,494406;0,856896406;20;46;48;modification of morphology or physiology of other organism involved in symbiotic interaction
GO:0035821;0,494406;0,856896406;20;46;48;modification of morphology or physiology of other organism
GO:0033897;0,494717;0,857082599;1;1;1;ribonuclease T2 activity
GO:0032481;0,494782;0,857082599;9;21;21;positive regulation of type I interferon production
GO:0071310;0,494819;0,857082599;467;956;1121;cellular response to organic substance
GO:0006310;0,495184;0,85721027;90;190;219;DNA recombination
GO:0000800;0,495216;0,85721027;4;5;6;lateral element
GO:0048821;0,495221;0,85721027;8;14;15;erythrocyte development
GO:0043407;0,495382;0,857224483;26;68;69;negative regulation of MAP kinase activity
GO:0072593;0,495518;0,857272914;33;76;82;reactive oxygen species metabolic process
GO:0008063;0,495675;0,857272914;44;99;112;Toll signaling pathway
GO:0031073;0,495678;0,857272914;1;1;1;cholesterol 26-hydroxylase activity
GO:0046121;0,495742;0,857272914;3;3;3;deoxyribonucleoside catabolic process
GO:0009841;0,496124;0,857453815;1;1;1;mitochondrial endopeptidase Clp complex
GO:0009368;0,496124;0,857453815;1;1;1;endopeptidase Clp complex
GO:0004983;0,496142;0,857453815;4;13;13;neuropeptide Y receptor activity
GO:0051125;0,49615;0,857453815;1;2;2;regulation of actin nucleation
GO:0070914;0,496248;0,857453815;3;4;4;UV-damage excision repair
GO:0003755;0,496586;0,858041714;11;26;28;peptidyl-prolyl cis-trans isomerase activity
GO:0010595;0,496955;0,858275388;26;44;47;positive regulation of endothelial cell migration
GO:0031492;0,497182;0,858275388;3;4;4;nucleosomal DNA binding
GO:0006926;0,497217;0,858275388;3;4;4;virus-infected cell apoptosis
GO:0006817;0,497373;0,858275388;5;10;10;phosphate transport
GO:0045416;0,497453;0,858275388;1;5;9;positive regulation of interleukin-8 biosynthetic process
GO:0002544;0,497476;0,858275388;3;10;16;chronic inflammatory response
GO:0070087;0,497521;0,858275388;4;6;7;chromo shadow domain binding
GO:0051591;0,497544;0,858275388;42;84;93;response to cAMP
GO:0051001;0,497548;0,858275388;5;10;11;negative regulation of nitric-oxide synthase activity
GO:0070391;0,497556;0,858275388;7;14;14;response to lipoteichoic acid
GO:0071223;0,497556;0,858275388;7;14;14;cellular response to lipoteichoic acid
GO:0007341;0,497615;0,858275388;2;4;4;penetration of zona pellucida
GO:0030520;0,497776;0,858275388;17;27;27;estrogen receptor signaling pathway
GO:0017108;0,497968;0,858275388;2;3;7;5'-flap endonuclease activity
GO:0006878;0,498042;0,858275388;5;14;15;cellular copper ion homeostasis
GO:0043025;0,498044;0,858275388;135;237;257;neuronal cell body
GO:0001738;0,4981;0,858275388;2;2;2;morphogenesis of a polarized epithelium
GO:0031293;0,498146;0,858275388;6;13;13;membrane protein intracellular domain proteolysis
GO:0046651;0,498327;0,858275388;20;46;52;lymphocyte proliferation
GO:0006776;0,498405;0,858275388;16;37;37;vitamin A metabolic process
GO:0016202;0,498417;0,858275388;38;79;84;regulation of striated muscle tissue development
GO:0003845;0,498546;0,858278961;3;4;4;11-beta-hydroxysteroid dehydrogenase [NAD(P)] activity
GO:0032434;0,498855;0,858583681;27;60;67;regulation of proteasomal ubiquitin-dependent protein catabolic process
GO:0045179;0,498928;0,858606761;3;7;7;apical cortex
GO:0050853;0,498982;0,858606761;20;29;33;B cell receptor signaling pathway
GO:0030156;0,499074;0,85871134;1;2;2;benzodiazepine receptor binding
GO:0046874;0,499092;0,85871134;4;5;5;quinolinate metabolic process
GO:0045807;0,499253;0,858737861;38;70;70;positive regulation of endocytosis
GO:0005024;0,499283;0,858737861;18;23;25;transforming growth factor beta-activated receptor activity
GO:0032516;0,499687;0,859265966;3;3;4;positive regulation of phosphoprotein phosphatase activity
GO:0090239;0,499787;0,859427862;2;3;4;regulation of histone H4 acetylation
GO:0004518;0,500002;0,859427862;83;195;221;nuclease activity
GO:0016838;0,50002;0,859427862;1;4;4;carbon-oxygen lyase activity, acting on phosphates
GO:0010829;0,500091;0,859427862;4;10;16;negative regulation of glucose transport
GO:0010842;0,500142;0,859427862;9;13;13;retina layer formation
GO:0002367;0,500273;0,859427862;2;6;6;cytokine production involved in immune response
GO:0017015;0,500425;0,859427862;42;84;91;regulation of transforming growth factor beta receptor signaling pathway
GO:0007089;0,500999;0,859427862;4;8;8;traversing start control point of mitotic cell cycle
GO:0032615;0,501176;0,859427862;2;2;2;interleukin-12 production
GO:0032613;0,501176;0,859427862;2;2;2;interleukin-10 production
GO:2000754;0,501176;0,859427862;2;2;2;regulation of sphingomyelin catabolic process
GO:2000755;0,501176;0,859427862;2;2;2;positive regulation of sphingomyelin catabolic process
GO:2000752;0,501176;0,859427862;2;2;2;regulation of glucosylceramide catabolic process
GO:2000753;0,501176;0,859427862;2;2;2;positive regulation of glucosylceramide catabolic process
GO:0004699;0,501176;0,859427862;3;3;3;calcium-independent protein kinase C activity
GO:0090154;0,501279;0,860045542;2;3;3;positive regulation of sphingolipid biosynthetic process
GO:2000304;0,501279;0,860045542;2;3;3;positive regulation of ceramide biosynthetic process
GO:0019551;0,501499;0,860143958;1;1;1;glutamate catabolic process to 2-oxoglutarate
GO:0019550;0,501499;0,860143958;1;1;1;glutamate catabolic process to aspartate
GO:0006532;0,501499;0,860143958;1;1;1;aspartate biosynthetic process
GO:0033601;0,50169;0,860288968;2;4;4;positive regulation of mammary gland epithelial cell proliferation
GO:0019763;0,501727;0,860299097;1;4;4;immunoglobulin receptor activity
GO:0034139;0,502082;0,860683754;2;5;5;regulation of toll-like receptor 3 signaling pathway
GO:0001635;0,502263;0,860683754;4;4;4;calcitonin gene-related polypeptide receptor activity
GO:0001660;0,5023;0,860683754;4;5;5;fever generation
GO:0031649;0,5023;0,860683754;4;5;5;heat generation
GO:0002553;0,502503;0,860919371;9;9;9;histamine secretion by mast cell
GO:0002441;0,502503;0,860919371;9;9;9;histamine secretion involved in inflammatory response
GO:0035104;0,502583;0,860919371;2;2;2;positive regulation of transcription via sterol regulatory element binding
GO:0047743;0,502583;0,860919371;2;2;2;chlordecone reductase activity
GO:0006907;0,5026;0,860919371;4;6;6;pinocytosis
GO:2000113;0,502791;0,860919371;477;982;1090;negative regulation of cellular macromolecule biosynthetic process
GO:0016814;0,502978;0,860989047;22;41;41;hydrolase activity, acting on carbon-nitrogen (but not peptide) bonds, in cyclic amidines
GO:0022836;0,5033;0,861125753;209;359;418;gated channel activity
GO:0031995;0,503371;0,861125753;2;2;2;insulin-like growth factor II binding
GO:0033689;0,503472;0,861125753;5;5;5;negative regulation of osteoblast proliferation
GO:0005243;0,503553;0,861125753;2;10;13;gap junction channel activity
GO:0006863;0,503566;0,861125753;3;7;8;purine base transport
GO:0060018;0,503693;0,861288849;1;3;3;astrocyte fate commitment
GO:0090087;0,503875;0,861288849;81;159;183;regulation of peptide transport
GO:0002791;0,503875;0,861288849;81;159;183;regulation of peptide secretion
GO:0097110;0,503882;0,861288849;2;2;3;scaffold protein binding
GO:0031877;0,503882;0,861288849;2;2;2;somatostatin receptor binding
GO:0008489;0,503903;0,861323331;3;3;3;UDP-galactose:glucosylceramide beta-1,4-galactosyltransferase activity
GO:0061043;0,503989;0,861323331;1;4;4;regulation of vascular wound healing
GO:0035428;0,504085;0,861345361;1;1;1;hexose transmembrane transport
GO:0019367;0,504189;0,861349688;5;7;7;fatty acid elongation, saturated fatty acid
GO:0051481;0,504342;0,861349688;4;7;7;reduction of cytosolic calcium ion concentration
GO:0035507;0,504409;0,861369625;4;4;4;regulation of myosin-light-chain-phosphatase activity
GO:0016560;0,504614;0,861567466;1;1;1;protein import into peroxisome matrix, docking
GO:0030513;0,504766;0,861576264;8;21;22;positive regulation of BMP signaling pathway
GO:0015077;0,504932;0,861576264;110;228;251;monovalent inorganic cation transmembrane transporter activity
GO:0000334;0,505158;0,861803465;1;1;1;3-hydroxyanthranilate 3,4-dioxygenase activity
GO:0060449;0,505402;0,861918528;3;5;5;bud elongation involved in lung branching
GO:0003684;0,505838;0,862474449;25;56;57;damaged DNA binding
GO:0071887;0,505953;0,862474449;6;12;12;leukocyte apoptosis
GO:0001076;0,506253;0,862894286;31;58;62;RNA polymerase II transcription factor binding transcription factor activity
GO:0035871;0,506287;0,862894286;4;4;4;protein K11-linked deubiquitination
GO:0060316;0,506532;0,863043065;2;5;5;positive regulation of ryanodine-sensitive calcium-release channel activity
GO:0090399;0,506894;0,863739817;8;16;18;replicative senescence
GO:0033013;0,507371;0,864189906;18;51;54;tetrapyrrole metabolic process
GO:0072001;0,507488;0,864189906;3;8;8;renal system development
GO:0005094;0,507632;0,864189906;1;3;3;Rho GDP-dissociation inhibitor activity
GO:0051960;0,507649;0,864189906;243;475;487;regulation of nervous system development
GO:0000315;0,507814;0,864189906;3;30;30;organellar large ribosomal subunit
GO:0005762;0,507814;0,864189906;3;30;30;mitochondrial large ribosomal subunit
GO:0002688;0,507822;0,864189906;21;61;63;regulation of leukocyte chemotaxis
GO:0016411;0,507918;0,864189906;12;23;60;acylglycerol O-acyltransferase activity
GO:0060730;0,508006;0,864189906;1;2;2;regulation of intestinal epithelial structure maintenance
GO:0006467;0,508334;0,86439232;4;6;6;protein thiol-disulfide exchange
GO:0071777;0,508558;0,86439232;8;14;14;positive regulation of cell cycle cytokinesis
GO:0071775;0,508558;0,86439232;8;14;14;regulation of cell cycle cytokinesis
GO:0031464;0,508623;0,86439232;6;9;9;Cul4A-RING ubiquitin ligase complex
GO:0031960;0,508762;0,86439232;81;188;199;response to corticosteroid stimulus
GO:0071502;0,508769;0,86439232;3;5;5;cellular response to temperature stimulus
GO:0003406;0,509115;0,864805566;2;3;4;retinal pigment epithelium development
GO:0030011;0,509119;0,864805566;5;6;6;maintenance of cell polarity
GO:0060170;0,509333;0,865011287;9;19;19;cilium membrane
GO:0061041;0,510468;0,866757738;29;70;73;regulation of wound healing
GO:0030540;0,510545;0,866757738;5;7;8;female genitalia development
GO:0050778;0,510643;0,866757738;170;377;519;positive regulation of immune response
GO:0046880;0,510649;0,866757738;3;8;8;regulation of follicle-stimulating hormone secretion
GO:0000731;0,510769;0,866985117;5;9;9;DNA synthesis involved in DNA repair
GO:0035250;0,510913;0,866987256;15;39;43;UDP-galactosyltransferase activity
GO:0071675;0,510977;0,866987256;4;12;12;regulation of mononuclear cell migration
GO:0004869;0,511692;0,868351889;19;56;60;cysteine-type endopeptidase inhibitor activity
GO:0051251;0,511862;0,868351889;113;234;318;positive regulation of lymphocyte activation
GO:0042445;0,511951;0,868365133;85;182;199;hormone metabolic process
GO:0030512;0,512348;0,868456312;24;46;49;negative regulation of transforming growth factor beta receptor signaling pathway
GO:0006083;0,512456;0,868456312;2;2;2;acetate metabolic process
GO:0061038;0,512468;0,868456312;5;6;6;uterus morphogenesis
GO:0050672;0,512541;0,868456312;17;43;61;negative regulation of lymphocyte proliferation
GO:0032945;0,512541;0,868456312;17;43;61;negative regulation of mononuclear cell proliferation
GO:0030870;0,512543;0,868456312;3;3;3;Mre11 complex
GO:0003725;0,513091;0,869395536;22;37;41;double-stranded RNA binding
GO:0002133;0,513198;0,869442621;2;2;2;polycystin complex
GO:0031988;0,513253;0,869798695;325;658;717;membrane-bounded vesicle
GO:2000739;0,51326;0,869798695;3;4;4;regulation of mesenchymal stem cell differentiation
GO:0030295;0,513279;0,869798695;23;51;54;protein kinase activator activity
GO:0019238;0,513796;0,870829871;6;7;7;cyclohydrolase activity
GO:0090153;0,513943;0,870829871;2;4;4;regulation of sphingolipid biosynthetic process
GO:2000303;0,513943;0,870829871;2;4;4;regulation of ceramide biosynthetic process
GO:0050750;0,514023;0,870829871;10;19;19;low-density lipoprotein particle receptor binding
GO:0002891;0,514154;0,870829871;5;13;24;positive regulation of immunoglobulin mediated immune response
GO:0002714;0,514154;0,870829871;5;13;24;positive regulation of B cell mediated immunity
GO:0031045;0,514242;0,870829871;6;6;6;dense core granule
GO:2000052;0,514278;0,870829871;2;2;2;positive regulation of non-canonical Wnt receptor signaling pathway
GO:0006809;0,514335;0,870829871;9;18;37;nitric oxide biosynthetic process
GO:0048742;0,514694;0,871178499;16;34;37;regulation of skeletal muscle fiber development
GO:0008499;0,514972;0,871311842;6;19;23;UDP-galactose:beta-N-acetylglucosamine beta-1,3-galactosyltransferase activity
GO:0003382;0,515081;0,871311842;9;21;29;epithelial cell morphogenesis
GO:0001964;0,515446;0,871661928;7;7;7;startle response
GO:0017081;0,515683;0,871713803;4;6;6;chloride channel regulator activity
GO:0005338;0,515751;0,871713803;5;9;10;nucleotide-sugar transmembrane transporter activity
GO:0005896;0,515754;0,871713803;3;5;5;interleukin-6 receptor complex
GO:0006783;0,515825;0,871713803;10;29;31;heme biosynthetic process
GO:0042130;0,515908;0,871713803;13;32;35;negative regulation of T cell proliferation
GO:0060347;0,516108;0,872006971;11;18;18;heart trabecula formation
GO:0019012;0,516141;0,872142975;1;3;3;virion
GO:0071392;0,516196;0,872173243;3;9;9;cellular response to estradiol stimulus
GO:0004089;0,51631;0,872891484;6;15;16;carbonate dehydratase activity
GO:0000118;0,516363;0,872891484;30;50;55;histone deacetylase complex
GO:0014832;0,516709;0,87306863;5;6;6;urinary bladder smooth muscle contraction
GO:0000831;0,516713;0,87306863;2;2;2;inositol hexakisphosphate 6-kinase activity
GO:0031462;0,517053;0,87306863;2;2;2;Cul2-RING ubiquitin ligase complex
GO:0045494;0,517259;0,87306863;17;27;28;photoreceptor cell maintenance
GO:0043196;0,517317;0,87306863;2;3;3;varicosity
GO:0060430;0,517484;0,87306863;2;4;4;lung saccule development
GO:0009635;0,517591;0,87306863;6;13;13;response to herbicide
GO:0002369;0,51764;0,87306863;1;3;3;T cell cytokine production
GO:0018924;0,517734;0,87306863;2;2;2;mandelate metabolic process
GO:0007108;0,517824;0,87306863;4;4;4;cytokinesis, initiation of separation
GO:0051256;0,517824;0,87306863;4;7;7;spindle midzone assembly involved in mitosis
GO:0097149;0,517824;0,87306863;4;5;5;centralspindlin complex
GO:0000915;0,517824;0,87306863;4;4;4;cytokinesis, actomyosin contractile ring assembly
GO:0000912;0,517824;0,87306863;4;4;4;assembly of actomyosin apparatus involved in cell cycle cytokinesis
GO:0007399;0,51801;0,87306863;265;500;540;nervous system development
GO:0030955;0,518014;0,87306863;3;6;7;potassium ion binding
GO:0043585;0,518026;0,87306863;4;5;5;nose morphogenesis
GO:0070828;0,518037;0,87306863;3;7;8;heterochromatin organization
GO:0031507;0,518037;0,87306863;3;7;8;heterochromatin formation
GO:0070892;0,51807;0,87306863;6;6;6;lipoteichoic acid receptor activity
GO:2000334;0,51807;0,87306863;6;6;6;positive regulation of blood microparticle formation
GO:2000332;0,51807;0,87306863;6;6;6;regulation of blood microparticle formation
GO:0055096;0,51807;0,87306863;7;7;7;low-density lipoprotein particle mediated signaling
GO:0055095;0,51807;0,87306863;7;7;7;lipoprotein particle mediated signaling
GO:0008747;0,518158;0,87306863;2;2;2;N-acetylneuraminate lyase activity
GO:0034399;0,518176;0,87306863;6;6;6;nuclear periphery
GO:0051851;0,51818;0,87306863;12;27;27;modification by host of symbiont morphology or physiology
GO:0008074;0,51828;0,87306863;5;5;5;guanylate cyclase complex, soluble
GO:0004566;0,5184;0,87306863;3;4;4;beta-glucuronidase activity
GO:0002827;0,518418;0,87306863;3;9;9;positive regulation of T-helper 1 type immune response
GO:0018199;0,518598;0,873178756;2;5;5;peptidyl-glutamine modification
GO:0051898;0,518612;0,873178756;10;16;17;negative regulation of protein kinase B signaling cascade
GO:0015467;0,518643;0,873178756;2;3;4;G-protein activated inward rectifier potassium channel activity
GO:0008157;0,518653;0,873193717;4;6;12;protein phosphatase 1 binding
GO:0000309;0,518884;0,873911742;3;3;3;nicotinamide-nucleotide adenylyltransferase activity
GO:0090210;0,519032;0,873911742;3;4;4;regulation of establishment of blood-brain barrier
GO:0090212;0,519032;0,873911742;3;4;4;negative regulation of establishment of blood-brain barrier
GO:0045404;0,519071;0,873911742;2;3;3;positive regulation of interleukin-4 biosynthetic process
GO:0071568;0,519247;0,873911742;1;2;2;UFM1 conjugating enzyme activity
GO:0032344;0,519283;0,873911742;4;5;6;regulation of aldosterone metabolic process
GO:0032347;0,519283;0,873911742;4;5;6;regulation of aldosterone biosynthetic process
GO:0061134;0,519341;0,873911742;99;227;241;peptidase regulator activity
GO:0042749;0,519544;0,874020729;8;25;26;regulation of circadian sleep/wake cycle
GO:0045187;0,519544;0,874020729;8;25;26;regulation of circadian sleep/wake cycle, sleep
GO:0043121;0,519553;0,874020729;7;10;10;neurotrophin binding
GO:0015911;0,519572;0,874020729;6;7;7;plasma membrane long-chain fatty acid transport
GO:0016592;0,519646;0,874020729;14;34;37;mediator complex
GO:0046717;0,519668;0,874020729;11;26;26;acid secretion
GO:0051255;0,519699;0,874020729;4;8;8;spindle midzone assembly
GO:0010561;0,519815;0,874197394;6;8;8;negative regulation of glycoprotein biosynthetic process
GO:0051437;0,520032;0,874547403;31;85;91;positive regulation of ubiquitin-protein ligase activity involved in mitotic cell cycle
GO:0042036;0,52029;0,874580391;8;31;34;negative regulation of cytokine biosynthetic process
GO:0071300;0,520327;0,874580391;27;53;60;cellular response to retinoic acid
GO:0071478;0,52044;0,874580391;35;62;64;cellular response to radiation
GO:0032648;0,52074;0,874834986;11;24;26;regulation of interferon-beta production
GO:0015137;0,521323;0,875657687;3;4;4;citrate transmembrane transporter activity
GO:0015142;0,521323;0,875657687;3;4;4;tricarboxylic acid transmembrane transporter activity
GO:0004482;0,521731;0,875972792;2;2;2;mRNA (guanine-N7-)-methyltransferase activity
GO:0060768;0,522248;0,876785835;5;10;10;regulation of epithelial cell proliferation involved in prostate gland development
GO:0001763;0,522468;0,876894233;76;152;171;morphogenesis of a branching structure
GO:0071321;0,522524;0,876908872;4;4;4;cellular response to cGMP
GO:0004745;0,522813;0,876937657;6;17;17;retinol dehydrogenase activity
GO:0032693;0,523041;0,876937657;2;4;6;negative regulation of interleukin-10 production
GO:0090266;0,523176;0,876937657;3;5;5;regulation of mitotic cell cycle spindle assembly checkpoint
GO:0090267;0,523176;0,876937657;3;5;5;positive regulation of mitotic cell cycle spindle assembly checkpoint
GO:0048609;0,523568;0,876937657;250;528;606;multicellular organismal reproductive process
GO:0004808;0,523761;0,876937657;1;1;1;tRNA (5-methylaminomethyl-2-thiouridylate)-methyltransferase activity
GO:0000077;0,523986;0,876937657;40;74;84;DNA damage checkpoint
GO:0046061;0,52399;0,876937657;1;1;1;dATP catabolic process
GO:0046090;0,52399;0,876937657;1;1;1;deoxyadenosine metabolic process
GO:0046124;0,52399;0,876937657;1;1;1;purine deoxyribonucleoside catabolic process
GO:0046103;0,52399;0,876937657;1;1;1;inosine biosynthetic process
GO:0046111;0,52399;0,876937657;1;1;1;xanthine biosynthetic process
GO:0032261;0,52399;0,876937657;1;1;1;purine nucleotide salvage
GO:0006157;0,52399;0,876937657;1;1;1;deoxyadenosine catabolic process
GO:0002314;0,52399;0,876937657;1;1;1;germinal center B cell differentiation
GO:0060169;0,52399;0,876937657;1;1;1;negative regulation of adenosine receptor signaling pathway
GO:0060407;0,52399;0,876937657;1;1;1;negative regulation of penile erection
GO:0019322;0,524536;0,878716574;3;5;9;pentose biosynthetic process
GO:0000187;0,524705;0,879099576;67;138;161;activation of MAPK activity
GO:0032780;0,524772;0,879099576;2;4;5;negative regulation of ATPase activity
GO:2000064;0,524892;0,879099576;3;4;5;regulation of cortisol biosynthetic process
GO:0043564;0,524987;0,879376116;5;5;5;Ku70:Ku80 complex
GO:0009130;0,525117;0,879594429;3;5;5;pyrimidine nucleoside monophosphate biosynthetic process
GO:0040040;0,525296;0,879599404;1;1;1;thermosensory behavior
GO:0010765;0,525401;0,879599404;4;10;12;positive regulation of sodium ion transport
GO:0008544;0,525469;0,879599404;69;175;208;epidermis development
GO:0004810;0,5255;0,879599404;2;2;2;tRNA adenylyltransferase activity
GO:0043138;0,525532;0,879599404;4;5;5;3'-5' DNA helicase activity
GO:0032276;0,525814;0,879599404;3;9;9;regulation of gonadotropin secretion
GO:0000980;0,52587;0,879599404;3;10;10;RNA polymerase II enhancer sequence-specific DNA binding
GO:0048487;0,525963;0,879599404;15;26;34;beta-tubulin binding
GO:0001190;0,526266;0,879607889;6;10;10;RNA polymerase II transcription factor binding transcription factor activity involved in positive regulation of transcription
GO:0001105;0,526266;0,879607889;6;10;10;RNA polymerase II transcription coactivator activity
GO:0034599;0,526307;0,879607889;53;122;133;cellular response to oxidative stress
GO:0006400;0,526338;0,879623784;10;25;25;tRNA modification
GO:0047485;0,526563;0,879745437;54;119;139;protein N-terminus binding
GO:0019979;0,526686;0,879745437;2;2;2;interleukin-4 binding
GO:0035771;0,526686;0,879745437;2;2;3;interleukin-4-mediated signaling pathway
GO:0004913;0,526686;0,879745437;2;2;2;interleukin-4 receptor activity
GO:0003857;0,526754;0,879745437;6;9;15;3-hydroxyacyl-CoA dehydrogenase activity
GO:0019934;0,526931;0,879745437;6;10;11;cGMP-mediated signaling
GO:0019047;0,526997;0,879745437;8;16;17;provirus integration
GO:0031343;0,527136;0,879762559;10;25;35;positive regulation of cell killing
GO:0008049;0,527249;0,879789616;1;1;1;male courtship behavior
GO:0016231;0,527249;0,879789616;1;1;1;beta-N-acetylglucosaminidase activity
GO:0004314;0,52732;0,879789616;1;2;2;[acyl-carrier-protein] S-malonyltransferase activity
GO:0016420;0,52732;0,879789616;1;2;2;malonyltransferase activity
GO:0016419;0,52732;0,879789616;1;2;2;S-malonyltransferase activity
GO:0045686;0,52742;0,879789616;10;31;31;negative regulation of glial cell differentiation
GO:0022009;0,527536;0,879912068;2;2;2;central nervous system vasculogenesis
GO:0044462;0,527613;0,879912068;9;16;17;external encapsulating structure part
GO:0031627;0,527716;0,879940242;1;2;2;telomeric loop formation
GO:0034143;0,527841;0,880025325;3;9;9;regulation of toll-like receptor 4 signaling pathway
GO:0006473;0,528001;0,880205022;69;126;138;protein acetylation
GO:0004181;0,528137;0,880242728;25;38;39;metallocarboxypeptidase activity
GO:0009820;0,528655;0,880876478;5;10;10;alkaloid metabolic process
GO:0016052;0,528918;0,881693056;69;166;182;carbohydrate catabolic process
GO:0002102;0,528994;0,881693056;6;8;8;podosome
GO:0046129;0,529146;0,881693056;5;11;12;purine ribonucleoside biosynthetic process
GO:0042455;0,529146;0,881693056;5;11;12;ribonucleoside biosynthetic process
GO:0042451;0,529146;0,881693056;5;11;12;purine nucleoside biosynthetic process
GO:0005960;0,529204;0,881693056;1;2;2;glycine cleavage complex
GO:0061181;0,529263;0,881693056;1;1;1;regulation of chondrocyte development
GO:0022407;0,529278;0,881693056;29;56;66;regulation of cell-cell adhesion
GO:0016180;0,529301;0,881693056;10;17;19;snRNA processing
GO:0045759;0,529486;0,881727836;2;5;5;negative regulation of action potential
GO:0055012;0,52959;0,881745494;3;5;11;ventricular cardiac muscle cell differentiation
GO:0030509;0,529771;0,881807569;37;67;81;BMP signaling pathway
GO:0001825;0,529921;0,882204883;7;14;14;blastocyst formation
GO:0000920;0,53003;0,882343599;2;2;2;cytokinetic cell separation
GO:0003140;0,530152;0,882436027;1;2;2;determination of left/right asymmetry in lateral mesoderm
GO:0007195;0,530203;0,882468316;5;6;7;inhibition of adenylate cyclase activity by dopamine receptor signaling pathway
GO:0007356;0,530378;0,882585741;2;2;3;thorax and anterior abdomen determination
GO:0002866;0,530384;0,882585741;3;8;8;positive regulation of acute inflammatory response to antigenic stimulus
GO:0030523;0,530701;0,882585741;1;1;1;dihydrolipoamide S-acyltransferase activity
GO:0004742;0,530701;0,882585741;1;1;1;dihydrolipoyllysine-residue acetyltransferase activity
GO:0005967;0,530701;0,882585741;1;1;1;mitochondrial pyruvate dehydrogenase complex
GO:0030054;0,530703;0,882585741;464;783;844;cell junction
GO:0034383;0,530792;0,882585741;8;14;14;low-density lipoprotein particle clearance
GO:0045664;0,530885;0,882585741;187;364;371;regulation of neuron differentiation
GO:0060431;0,530938;0,882603945;1;2;2;primary lung bud formation
GO:0060179;0,531094;0,882744832;1;2;2;male mating behavior
GO:0034260;0,531364;0,883100793;3;10;10;negative regulation of GTPase activity
GO:0071447;0,531435;0,883145664;6;8;8;cellular response to hydroperoxide
GO:0034466;0,531494;0,883145664;1;1;1;chromaffin granule lumen
GO:0046333;0,531494;0,883145664;1;1;1;octopamine metabolic process
GO:0042309;0,531494;0,883145664;1;1;1;homoiothermy
GO:0010155;0,531503;0,883145664;7;16;16;regulation of proton transport
GO:0061136;0,531646;0,883276471;31;68;76;regulation of proteasomal protein catabolic process
GO:0006540;0,531651;0,883276471;3;3;3;glutamate decarboxylation to succinate
GO:0000318;0,532105;0,883978766;2;3;3;protein-methionine-R-oxide reductase activity
GO:0021846;0,53256;0,884506153;7;9;10;cell proliferation in forebrain
GO:0046605;0,532723;0,884692894;13;30;31;regulation of centrosome cycle
GO:0006307;0,532971;0,884751924;4;7;8;DNA dealkylation involved in DNA repair
GO:0070255;0,533036;0,884751924;5;8;8;regulation of mucus secretion
GO:0048520;0,533038;0,884751924;36;96;102;positive regulation of behavior
GO:0044224;0,53316;0,884818853;5;8;9;juxtaparanode region of axon
GO:0030056;0,533187;0,884818853;8;10;10;hemidesmosome
GO:0019693;0,533318;0,884818853;3;4;8;ribose phosphate metabolic process
GO:0001942;0,533411;0,884901683;18;34;36;hair follicle development
GO:0008239;0,533595;0,885092426;8;15;15;dipeptidyl-peptidase activity
GO:0090224;0,53373;0,885092426;4;9;9;regulation of spindle organization
GO:0051602;0,533842;0,885092426;12;33;42;response to electrical stimulus
GO:0070498;0,53396;0,885092426;6;10;11;interleukin-1-mediated signaling pathway
GO:0015858;0,534015;0,885092426;5;17;17;nucleoside transport
GO:0004949;0,534045;0,885092426;4;7;7;cannabinoid receptor activity
GO:0019217;0,534223;0,885166599;45;94;98;regulation of fatty acid metabolic process
GO:0060572;0,534318;0,885166599;4;6;6;morphogenesis of an epithelial bud
GO:0048017;0,534392;0,885166599;53;118;127;inositol lipid-mediated signaling
GO:0048015;0,534392;0,885166599;53;118;127;phosphatidylinositol-mediated signaling
GO:0003222;0,534604;0,885166599;2;3;3;ventricular trabecular myocardium morphogenesis
GO:0061384;0,534604;0,885166599;2;3;3;heart trabecular morphogenesis
GO:0061383;0,534604;0,885166599;2;3;3;trabecula morphogenesis
GO:0090022;0,534611;0,885166599;8;20;21;regulation of neutrophil chemotaxis
GO:0016101;0,534709;0,885317266;20;49;49;diterpenoid metabolic process
GO:0042789;0,535015;0,885581071;2;4;10;mRNA transcription from RNA polymerase II promoter
GO:0005586;0,535177;0,885581071;1;1;1;collagen type III
GO:0018200;0,535246;0,885581071;14;24;27;peptidyl-glutamic acid modification
GO:0042637;0,535284;0,885581071;4;5;5;catagen
GO:0019153;0,535285;0,885581071;1;1;1;protein-disulfide reductase (glutathione) activity
GO:0030863;0,535444;0,88570906;25;39;44;cortical cytoskeleton
GO:0080030;0,535581;0,88570906;2;4;4;methyl indole-3-acetate esterase activity
GO:0080031;0,535581;0,88570906;2;4;4;methyl salicylate esterase activity
GO:0080032;0,535581;0,88570906;2;4;4;methyl jasmonate esterase activity
GO:0072311;0,535849;0,885731937;2;3;4;glomerular epithelial cell differentiation
GO:0061318;0,535849;0,885731937;2;3;4;renal filtration cell differentiation
GO:0072112;0,535849;0,885731937;2;3;4;glomerular visceral epithelial cell differentiation
GO:0042780;0,535855;0,885731937;2;3;3;tRNA 3'-end processing
GO:0032103;0,53589;0,885731937;62;161;178;positive regulation of response to external stimulus
GO:0034201;0,536054;0,885942026;7;7;8;response to oleic acid
GO:0002329;0,536227;0,885942026;4;6;6;pre-B cell differentiation
GO:0002327;0,536227;0,885942026;4;6;6;immature B cell differentiation
GO:0051254;0,536311;0,886073384;523;1110;1219;positive regulation of RNA metabolic process
GO:0007172;0,536377;0,886245977;12;17;17;signal complex assembly
GO:0032096;0,536596;0,886861539;7;14;14;negative regulation of response to food
GO:0009743;0,537013;0,887718972;74;151;163;response to carbohydrate stimulus
GO:0046888;0,537265;0,887830811;20;53;57;negative regulation of hormone secretion
GO:0003830;0,537385;0,887830811;1;1;1;beta-1,4-mannosylglycoprotein 4-beta-N-acetylglucosaminyltransferase activity
GO:0034776;0,537481;0,887830811;4;5;5;response to histamine
GO:0001591;0,537481;0,887830811;4;5;5;dopamine receptor activity, coupled via Gi/Go
GO:0090102;0,53749;0,887830811;10;12;13;cochlea development
GO:0005585;0,537872;0,888176553;1;1;1;collagen type II
GO:0060284;0,537916;0,888176553;277;548;563;regulation of cell development
GO:0015018;0,537986;0,888176553;3;4;4;galactosylgalactosylxylosylprotein 3-beta-glucuronosyltransferase activity
GO:0090270;0,538281;0,888176553;1;2;2;regulation of fibroblast growth factor production
GO:0016835;0,53833;0,888176553;30;69;72;carbon-oxygen lyase activity
GO:0015938;0,53845;0,888176553;1;1;1;coenzyme A catabolic process
GO:0070305;0,538498;0,888176553;4;5;5;response to cGMP
GO:0010038;0,538514;0,888176553;147;302;316;response to metal ion
GO:0070295;0,538529;0,888176553;1;3;3;renal water absorption
GO:0015957;0,538544;0,888176553;1;1;1;bis(5'-nucleosidyl) oligophosphate biosynthetic process
GO:0015956;0,538544;0,888176553;5;5;6;bis(5'-nucleosidyl) oligophosphate metabolic process
GO:0015959;0,538544;0,888176553;5;5;6;diadenosine polyphosphate metabolic process
GO:0015960;0,538544;0,888176553;1;1;1;diadenosine polyphosphate biosynthetic process
GO:0015965;0,538544;0,888176553;1;1;1;diadenosine tetraphosphate metabolic process
GO:0015966;0,538544;0,888176553;1;1;1;diadenosine tetraphosphate biosynthetic process
GO:0048844;0,53861;0,888176553;11;21;21;artery morphogenesis
GO:0004146;0,538633;0,888176553;1;4;4;dihydrofolate reductase activity
GO:0019239;0,538927;0,888408026;17;34;34;deaminase activity
GO:0005262;0,538944;0,888408026;64;86;91;calcium channel activity
GO:0019948;0,539199;0,889254522;1;1;1;SUMO activating enzyme activity
GO:0031512;0,539415;0,889254522;8;10;11;motile primary cilium
GO:0002864;0,539454;0,889254522;4;12;12;regulation of acute inflammatory response to antigenic stimulus
GO:0018108;0,539515;0,889254522;47;75;89;peptidyl-tyrosine phosphorylation
GO:0009746;0,539795;0,889425306;60;130;140;response to hexose stimulus
GO:0008637;0,539894;0,889425306;22;50;55;apoptotic mitochondrial changes
GO:0070265;0,539942;0,889425306;1;4;10;necrotic cell death
GO:0045668;0,539975;0,889425306;14;33;37;negative regulation of osteoblast differentiation
GO:0070419;0,539995;0,889425306;8;12;12;nonhomologous end joining complex
GO:0021781;0,540057;0,889425306;1;6;6;glial cell fate commitment
GO:0046790;0,540221;0,889425306;3;6;6;virion binding
GO:0030177;0,540448;0,889425306;37;66;69;positive regulation of Wnt receptor signaling pathway
GO:0055001;0,540491;0,889425306;28;51;51;muscle cell development
GO:0033500;0,540677;0,889425306;43;103;104;carbohydrate homeostasis
GO:0042593;0,540677;0,889425306;43;103;104;glucose homeostasis
GO:0001678;0,540729;0,889425306;13;31;32;cellular glucose homeostasis
GO:0071532;0,540776;0,889425306;2;3;3;ankyrin repeat binding
GO:2000516;0,540781;0,889425306;9;19;21;positive regulation of CD4-positive, alpha-beta T cell activation
GO:0043372;0,540781;0,889425306;9;19;21;positive regulation of CD4-positive, alpha-beta T cell differentiation
GO:0046007;0,540811;0,889425306;3;9;11;negative regulation of activated T cell proliferation
GO:0003837;0,540991;0,889444208;1;1;1;beta-ureidopropionase activity
GO:0009219;0,541105;0,889444208;4;14;15;pyrimidine deoxyribonucleotide metabolic process
GO:0032465;0,541125;0,889444208;12;25;26;regulation of cytokinesis
GO:0005221;0,541617;0,890274941;6;10;11;intracellular cyclic nucleotide activated cation channel activity
GO:0043855;0,541617;0,890274941;6;10;11;cyclic nucleotide-gated ion channel activity
GO:0002528;0,54189;0,89066752;4;5;5;regulation of vascular permeability involved in acute inflammatory response
GO:0007568;0,541996;0,89074154;99;230;245;aging
GO:0006000;0,54216;0,89074154;10;22;23;fructose metabolic process
GO:0009452;0,542223;0,89074154;14;37;48;RNA capping
GO:0035371;0,542297;0,89074154;5;5;5;microtubule plus end
GO:0070182;0,542349;0,89074154;1;2;2;DNA polymerase binding
GO:0050769;0,542398;0,89074154;70;144;146;positive regulation of neurogenesis
GO:0044003;0,542617;0,891003347;8;19;21;modification by symbiont of host morphology or physiology
GO:0045029;0,542943;0,891243787;2;2;2;UDP-activated nucleotide receptor activity
GO:0048793;0,543004;0,891243787;4;8;9;pronephros development
GO:0035407;0,54305;0,891243787;2;2;2;histone H3-T11 phosphorylation
GO:0035402;0,54305;0,891243787;2;2;2;histone kinase activity (H3-T11 specific)
GO:0071260;0,543258;0,89126104;26;64;69;cellular response to mechanical stimulus
GO:0045625;0,543773;0,89182309;6;12;12;regulation of T-helper 1 cell differentiation
GO:0004866;0,543835;0,89182309;67;165;178;endopeptidase inhibitor activity
GO:0006608;0,543975;0,89182309;1;1;1;snRNP protein import into nucleus
GO:0007417;0,544033;0,89182309;73;134;155;central nervous system development
GO:0002706;0,544061;0,89182309;23;67;98;regulation of lymphocyte mediated immunity
GO:0004175;0,544181;0,89182309;211;439;478;endopeptidase activity
GO:0000075;0,544336;0,89182309;121;269;289;cell cycle checkpoint
GO:0021936;0,544518;0,891836567;5;7;7;regulation of cerebellar granule cell precursor proliferation
GO:0031929;0,544759;0,89227806;5;8;8;TOR signaling cascade
GO:0032495;0,544909;0,892363453;3;7;7;response to muramyl dipeptide
GO:0006563;0,545277;0,892647506;6;13;14;L-serine metabolic process
GO:0042572;0,545402;0,892686337;6;16;16;retinol metabolic process
GO:0035327;0,5458;0,892786779;3;6;6;transcriptionally active chromatin
GO:0043949;0,545993;0,892786779;5;9;9;regulation of cAMP-mediated signaling
GO:0001539;0,546094;0,892786779;15;21;23;ciliary or flagellar motility
GO:0032059;0,54621;0,892786779;4;6;6;bleb
GO:0045780;0,546234;0,892786779;5;10;10;positive regulation of bone resorption
GO:0046852;0,546234;0,892786779;5;10;10;positive regulation of bone remodeling
GO:0070696;0,546295;0,892786779;4;7;7;transmembrane receptor protein serine/threonine kinase binding
GO:0031405;0,546379;0,892786779;3;3;3;lipoic acid binding
GO:0060171;0,54652;0,892786779;2;2;2;stereocilium membrane
GO:0045160;0,54652;0,892786779;1;1;1;myosin I complex
GO:0060337;0,546552;0,892786779;23;78;115;type I interferon-mediated signaling pathway
GO:0071357;0,546552;0,892786779;23;78;115;cellular response to type I interferon
GO:0032512;0,546587;0,892786779;2;4;4;regulation of protein phosphatase type 2B activity
GO:0032513;0,546588;0,892786779;1;3;3;negative regulation of protein phosphatase type 2B activity
GO:0045063;0,546954;0,89315639;4;4;4;T-helper 1 cell differentiation
GO:0034498;0,546962;0,89315639;2;2;2;early endosome to Golgi transport
GO:0003847;0,547298;0,893459907;3;6;6;1-alkyl-2-acetylglycerophosphocholine esterase activity
GO:0000285;0,547361;0,893695454;4;4;4;1-phosphatidylinositol-3-phosphate 5-kinase activity
GO:0043653;0,54737;0,893695454;3;5;5;mitochondrial fragmentation involved in apoptosis
GO:0001523;0,547639;0,89373931;19;47;47;retinoid metabolic process
GO:0008235;0,548023;0,894135956;33;54;56;metalloexopeptidase activity
GO:0070372;0,54829;0,894230131;46;108;116;regulation of ERK1 and ERK2 cascade
GO:0043117;0,548428;0,894280633;1;3;3;positive regulation of vascular permeability
GO:0055005;0,548788;0,89470055;5;6;6;ventricular cardiac myofibril development
GO:0015222;0,549223;0,894750781;4;6;6;serotonin transmembrane transporter activity
GO:0006925;0,549329;0,894750781;1;3;3;inflammatory cell apoptosis
GO:0070365;0,549337;0,894750781;7;12;12;hepatocyte differentiation
GO:0032109;0,549396;0,894750781;1;11;11;positive regulation of response to nutrient levels
GO:0032106;0,549396;0,894750781;1;11;11;positive regulation of response to extracellular stimulus
GO:0015280;0,549653;0,894849438;6;11;13;ligand-gated sodium channel activity
GO:0009055;0,549936;0,894849438;102;220;231;electron carrier activity
GO:0019886;0,550111;0,894849438;1;4;10;antigen processing and presentation of exogenous peptide antigen via MHC class II
GO:0032483;0,550124;0,894849438;1;1;1;regulation of Rab protein signal transduction
GO:0060697;0,550175;0,894849438;2;4;4;positive regulation of phospholipid catabolic process
GO:0051068;0,550208;0,894849438;2;2;2;dihydrolipoamide metabolic process
GO:0004148;0,550208;0,894849438;2;2;2;dihydrolipoyl dehydrogenase activity
GO:0043544;0,550208;0,894849438;2;2;2;lipoamide binding
GO:0060285;0,550439;0,895278025;5;6;6;ciliary cell motility
GO:0060286;0,550509;0,895390231;4;5;5;flagellar cell motility
GO:0003968;0,550616;0,895635876;1;1;1;RNA-directed RNA polymerase activity
GO:0030854;0,550814;0,896043871;8;11;12;positive regulation of granulocyte differentiation
GO:0001779;0,550906;0,896043871;3;6;6;natural killer cell differentiation
GO:0007043;0,55092;0,896043871;37;70;74;cell-cell junction assembly
GO:0034747;0,551007;0,896043871;9;13;13;Axin-APC-beta-catenin-GSK3B complex
GO:0048469;0,551019;0,896043871;42;107;116;cell maturation
GO:0046498;0,551156;0,896043871;9;13;13;S-adenosylhomocysteine metabolic process
GO:0001836;0,551165;0,896043871;15;37;41;release of cytochrome c from mitochondria
GO:0007193;0,551274;0,896043871;27;54;56;inhibition of adenylate cyclase activity by G-protein signaling pathway
GO:0004806;0,551304;0,896043871;8;15;17;triglyceride lipase activity
GO:0007162;0,55133;0,896043871;35;68;71;negative regulation of cell adhesion
GO:0072676;0,551403;0,896043871;4;17;17;lymphocyte migration
GO:0030526;0,551404;0,896043871;1;1;1;granulocyte macrophage colony-stimulating factor receptor complex
GO:0005499;0,551511;0,896043871;4;6;7;vitamin D binding
GO:0048663;0,551573;0,896043871;10;37;37;neuron fate commitment
GO:0015728;0,551574;0,896043871;1;1;1;mevalonate transport
GO:0015130;0,551574;0,896043871;1;1;1;mevalonate transmembrane transporter activity
GO:0030914;0,551756;0,89623282;8;19;19;STAGA complex
GO:0007565;0,551839;0,89623282;36;96;98;female pregnancy
GO:0008593;0,551985;0,896389952;10;23;26;regulation of Notch signaling pathway
GO:0051205;0,552278;0,896762776;4;11;16;protein insertion into membrane
GO:0040029;0,552392;0,896762776;57;117;135;regulation of gene expression, epigenetic
GO:0071033;0,552423;0,896762776;1;1;1;nuclear retention of pre-mRNA at the site of transcription
GO:0071048;0,552423;0,896762776;1;1;1;nuclear retention of unspliced pre-mRNA at the site of transcription
GO:0030877;0,552457;0,89682345;5;10;10;beta-catenin destruction complex
GO:0000109;0,552505;0,89682345;4;6;7;nucleotide-excision repair complex
GO:0016404;0,55269;0,896973969;2;2;2;15-hydroxyprostaglandin dehydrogenase (NAD+) activity
GO:0034622;0,552726;0,896973969;176;459;557;cellular macromolecular complex assembly
GO:0005736;0,552733;0,896973969;2;4;4;DNA-directed RNA polymerase I complex
GO:0030134;0,552735;0,896973969;2;4;4;ER to Golgi transport vesicle
GO:0031685;0,552832;0,896973969;6;10;10;adenosine receptor binding
GO:0008081;0,552857;0,896973969;83;132;144;phosphoric diester hydrolase activity
GO:0010887;0,55287;0,896973969;8;11;11;negative regulation of cholesterol storage
GO:0032692;0,553057;0,897025491;2;18;18;negative regulation of interleukin-1 production
GO:0045943;0,553071;0,897025491;1;4;7;positive regulation of transcription from RNA polymerase I promoter
GO:0016601;0,553213;0,897044698;10;15;15;Rac protein signal transduction
GO:2000143;0,553276;0,897044698;1;2;2;negative regulation of transcription initiation, DNA-dependent
GO:0042439;0,553279;0,897044698;24;53;55;ethanolamine-containing compound metabolic process
GO:0015851;0,553392;0,897102107;5;10;11;nucleobase transport
GO:0010884;0,553548;0,89710401;12;19;21;positive regulation of lipid storage
GO:0034362;0,553964;0,897190918;6;14;21;low-density lipoprotein particle
GO:0048715;0,554029;0,897190918;7;21;21;negative regulation of oligodendrocyte differentiation
GO:0046032;0,554058;0,897190918;1;1;1;ADP catabolic process
GO:0043262;0,554058;0,897190918;1;1;1;adenosine-diphosphatase activity
GO:0043254;0,554058;0,897190918;99;193;218;regulation of protein complex assembly
GO:0046707;0,554058;0,897190918;1;1;1;IDP metabolic process
GO:0046709;0,554058;0,897190918;1;1;1;IDP catabolic process
GO:0034421;0,554364;0,897190918;2;3;3;post-translational protein acetylation
GO:0001939;0,55437;0,897190918;3;8;8;female pronucleus
GO:0004952;0,554435;0,897190918;4;7;8;dopamine receptor activity
GO:0001743;0,554686;0,897190918;5;6;6;optic placode formation
GO:0046619;0,554686;0,897190918;5;6;6;optic placode formation involved in camera-type eye formation
GO:0033557;0,554722;0,897190918;1;1;5;Slx1-Slx4 complex
GO:0031330;0,55473;0,897190918;22;56;61;negative regulation of cellular catabolic process
GO:0004558;0,554787;0,897190918;3;5;6;alpha-glucosidase activity
GO:0002449;0,554936;0,897190918;13;38;63;lymphocyte mediated immunity
GO:0007616;0,555112;0,897190918;12;20;21;long-term memory
GO:0042922;0,555169;0,897190918;1;1;1;neuromedin U receptor binding
GO:0034340;0,555285;0,897190918;23;79;116;response to type I interferon
GO:0042537;0,555292;0,897190918;43;83;90;benzene-containing compound metabolic process
GO:0051347;0,555298;0,897190918;233;457;492;positive regulation of transferase activity
GO:0002882;0,55533;0,897190918;1;1;1;positive regulation of chronic inflammatory response to non-antigenic stimulus
GO:0002880;0,55533;0,897190918;1;1;1;regulation of chronic inflammatory response to non-antigenic stimulus
GO:0035455;0,555347;0,897190918;4;9;9;response to interferon-alpha
GO:0071013;0,555469;0,897190918;37;99;108;catalytic step 2 spliceosome
GO:0045638;0,555533;0,897190918;22;71;77;negative regulation of myeloid cell differentiation
GO:0009313;0,555871;0,897416497;2;4;4;oligosaccharide catabolic process
GO:0045934;0,556049;0,897691055;464;965;1073;negative regulation of nucleobase, nucleoside, nucleotide and nucleic acid metabolic process
GO:0019323;0,556197;0,897691055;2;3;3;pentose catabolic process
GO:0030016;0,556213;0,897691055;14;28;29;myofibril
GO:0017038;0,556527;0,897943699;71;141;151;protein import
GO:0035025;0,55664;0,897943699;7;12;12;positive regulation of Rho protein signal transduction
GO:0006366;0,556854;0,898138507;157;364;407;transcription from RNA polymerase II promoter
GO:0051575;0,557134;0,898675507;4;6;7;5'-deoxyribose-5-phosphate lyase activity
GO:0004132;0,557203;0,898734126;2;2;2;dCMP deaminase activity
GO:0005365;0,557272;0,898889671;1;1;1;myo-inositol transmembrane transporter activity
GO:0005367;0,557272;0,898889671;1;1;1;myo-inositol:sodium symporter activity
GO:0004909;0,557376;0,898934185;2;3;3;interleukin-1, Type I, activating receptor activity
GO:0005350;0,557563;0,899048356;4;4;4;pyrimidine base transmembrane transporter activity
GO:0015774;0,557714;0,899048356;3;3;3;polysaccharide transport
GO:0015920;0,557714;0,899048356;3;3;3;lipopolysaccharide transport
GO:0060414;0,557787;0,899048356;6;6;6;aorta smooth muscle tissue morphogenesis
GO:0051716;0,557952;0,899048356;2449;4914;5561;cellular response to stimulus
GO:0043783;0,55814;0,899048356;1;1;1;oxidoreductase activity, oxidizing metal ions with flavin as acceptor
GO:0043382;0,558222;0,899048356;2;5;5;positive regulation of memory T cell differentiation
GO:0046092;0,558303;0,899048356;1;1;1;deoxycytidine metabolic process
GO:0032546;0,558303;0,899048356;1;1;1;deoxyribonucleoside binding
GO:0032548;0,558303;0,899048356;1;1;1;pyrimidine deoxyribonucleoside binding
GO:0001884;0,558303;0,899048356;1;1;1;pyrimidine nucleoside binding
GO:0004137;0,558303;0,899048356;1;1;1;deoxycytidine kinase activity
GO:0051172;0,558731;0,899219226;467;977;1087;negative regulation of nitrogen compound metabolic process
GO:0045453;0,558785;0,899219226;14;32;33;bone resorption
GO:0035966;0,558826;0,899219226;30;89;112;response to topologically incorrect protein
GO:0030046;0,558978;0,899219226;1;1;1;parallel actin filament bundle assembly
GO:0030286;0,559028;0,899219226;27;39;42;dynein complex
GO:0006689;0,559302;0,899219226;2;4;4;ganglioside catabolic process
GO:0061135;0,559318;0,899219226;68;169;182;endopeptidase regulator activity
GO:0034284;0,559381;0,899219226;61;132;142;response to monosaccharide stimulus
GO:0006807;0,55958;0,899219226;1855;4131;4605;nitrogen compound metabolic process
GO:0034983;0,559621;0,899219226;3;3;6;peptidyl-lysine deacetylation
GO:2000655;0,559656;0,899219226;1;1;1;negative regulation of cellular response to testosterone stimulus
GO:2000654;0,559656;0,899219226;1;1;1;regulation of cellular response to testosterone stimulus
GO:0006343;0,559656;0,899219226;1;1;1;establishment of chromatin silencing
GO:0031937;0,559656;0,899219226;1;1;1;positive regulation of chromatin silencing
GO:0004303;0,55974;0,899219226;6;11;17;estradiol 17-beta-dehydrogenase activity
GO:0018963;0,559743;0,899219226;4;6;6;phthalate metabolic process
GO:0007605;0,559797;0,899219226;76;138;147;sensory perception of sound
GO:0030259;0,55994;0,899219226;2;5;9;lipid glycosylation
GO:0002114;0,560005;0,899219226;2;2;2;interleukin-33 receptor activity
GO:0002113;0,560005;0,899219226;2;2;2;interleukin-33 binding
GO:0005682;0,56014;0,8992503;3;6;6;U5 snRNP
GO:0042288;0,560313;0,899701853;3;11;21;MHC class I protein binding
GO:0047280;0,560374;0,899701853;1;1;1;nicotinamide phosphoribosyltransferase activity
GO:0090322;0,560466;0,899701853;9;17;17;regulation of superoxide metabolic process
GO:0060770;0,560857;0,900263104;4;8;8;negative regulation of epithelial cell proliferation involved in prostate gland development
GO:0008553;0,560999;0,900263104;4;9;9;hydrogen-exporting ATPase activity, phosphorylative mechanism
GO:0071396;0,561032;0,900263104;15;28;30;cellular response to lipid
GO:0019853;0,561123;0,900263104;1;3;3;L-ascorbic acid biosynthetic process
GO:0000146;0,561205;0,90026502;12;17;20;microfilament motor activity
GO:0033182;0,561316;0,90026502;1;1;1;regulation of histone ubiquitination
GO:0031372;0,561316;0,90026502;1;1;2;UBC13-MMS2 complex
GO:0055003;0,561477;0,90026502;8;15;15;cardiac myofibril assembly
GO:0034219;0,561537;0,90026502;1;3;4;carbohydrate transmembrane transport
GO:0015269;0,561574;0,90026502;11;16;17;calcium-activated potassium channel activity
GO:0010455;0,561645;0,90026502;2;6;6;positive regulation of cell fate commitment
GO:0014823;0,56171;0,90026502;18;43;49;response to activity
GO:0009620;0,56188;0,900575419;5;25;29;response to fungus
GO:0030497;0,562126;0,90094859;7;10;10;fatty acid elongation
GO:0045214;0,562166;0,90094859;6;15;15;sarcomere organization
GO:0031133;0,562306;0,90094859;1;1;1;regulation of axon diameter
GO:0060168;0,562306;0,90094859;1;1;1;positive regulation of adenosine receptor signaling pathway
GO:0071206;0,562306;0,90094859;1;1;1;establishment of protein localization to juxtaparanode region of axon
GO:0047484;0,56271;0,901009473;1;1;1;regulation of response to osmotic stress
GO:0042659;0,562785;0,901009473;5;11;19;regulation of cell fate specification
GO:0050699;0,562796;0,901009473;12;24;27;WW domain binding
GO:0048762;0,562924;0,901009473;11;21;22;mesenchymal cell differentiation
GO:0050805;0,562937;0,901009473;30;51;57;negative regulation of synaptic transmission
GO:0006883;0,563035;0,901009473;3;4;4;cellular sodium ion homeostasis
GO:0006363;0,563074;0,901009473;10;29;39;termination of RNA polymerase I transcription
GO:0010762;0,563373;0,901009473;3;6;10;regulation of fibroblast migration
GO:0010763;0,563373;0,901009473;3;6;10;positive regulation of fibroblast migration
GO:0035305;0,563426;0,901009473;3;5;8;negative regulation of dephosphorylation
GO:0035308;0,563426;0,901009473;3;5;8;negative regulation of protein dephosphorylation
GO:0050767;0,563479;0,901009473;224;445;455;regulation of neurogenesis
GO:0042554;0,563781;0,901525905;6;15;17;superoxide anion generation
GO:0048747;0,564439;0,901642872;11;22;22;muscle fiber development
GO:0006706;0,564467;0,901642872;10;24;25;steroid catabolic process
GO:0060298;0,5646;0,901642872;5;7;7;positive regulation of sarcomere organization
GO:0051570;0,564853;0,901642872;7;11;12;regulation of histone H3-K9 methylation
GO:0007155;0,564871;0,901642872;516;904;982;cell adhesion
GO:0022610;0,564871;0,901642872;516;904;982;biological adhesion
GO:0009649;0,564901;0,901642872;4;14;14;entrainment of circadian clock
GO:0090308;0,564965;0,901642872;2;4;10;regulation of methylation-dependent chromatin silencing
GO:0033690;0,565186;0,901781956;3;6;7;positive regulation of osteoblast proliferation
GO:0043049;0,565398;0,902103702;4;4;4;otic placode formation
GO:0030910;0,565398;0,902103702;4;4;4;olfactory placode formation
GO:0050994;0,565846;0,902103702;20;49;56;regulation of lipid catabolic process
GO:0004955;0,565864;0,902103702;7;12;12;prostaglandin receptor activity
GO:0060836;0,566017;0,902103702;4;5;5;lymphatic endothelial cell differentiation
GO:0006578;0,566122;0,902103702;3;4;5;betaine biosynthetic process
GO:0045329;0,566122;0,902103702;3;4;5;carnitine biosynthetic process
GO:0002523;0,566323;0,902103702;3;4;4;leukocyte migration involved in inflammatory response
GO:0043173;0,566342;0,902103702;1;2;2;nucleotide salvage
GO:0051282;0,566397;0,902103702;11;21;25;regulation of sequestering of calcium ion
GO:0048588;0,566622;0,902103702;11;26;28;developmental cell growth
GO:0051784;0,566841;0,902103702;23;54;54;negative regulation of nuclear division
GO:0045839;0,566841;0,902103702;23;54;54;negative regulation of mitosis
GO:0021941;0,567143;0,902103702;3;3;3;negative regulation of cerebellar granule cell precursor proliferation
GO:0005335;0,567143;0,902103702;3;3;3;serotonin:sodium symporter activity
GO:0051610;0,567143;0,902103702;3;3;3;serotonin uptake
GO:0019811;0,567143;0,902103702;3;3;3;cocaine binding
GO:0005726;0,567392;0,902103702;3;3;3;perichromatin fibrils
GO:0051439;0,567428;0,902103702;34;97;103;regulation of ubiquitin-protein ligase activity involved in mitotic cell cycle
GO:0034505;0,567443;0,902103702;3;6;7;tooth mineralization
GO:0008894;0,567487;0,902103702;1;1;1;guanosine-5'-triphosphate,3'-diphosphate diphosphatase activity
GO:0050870;0,567626;0,902103702;93;187;267;positive regulation of T cell activation
GO:0045073;0,56773;0,902103702;3;18;25;regulation of chemokine biosynthetic process
GO:0022414;0,567866;0,902103702;519;1209;1392;reproductive process
GO:0021700;0,567927;0,902103702;51;124;138;developmental maturation
GO:0045103;0,568095;0,902103702;10;24;25;intermediate filament-based process
GO:0052650;0,568231;0,902103702;2;4;4;NADP-retinol dehydrogenase activity
GO:0015695;0,5683;0,902103702;20;39;39;organic cation transport
GO:0021794;0,56854;0,902103702;6;12;12;thalamus development
GO:0071407;0,5686;0,902103702;23;53;60;cellular response to organic cyclic compound
GO:0002161;0,56863;0,902103702;1;1;1;aminoacyl-tRNA editing activity
GO:0015368;0,568672;0,902103702;10;15;16;calcium:cation antiporter activity
GO:0060348;0,568733;0,902103702;16;20;20;bone development
GO:0002036;0,568877;0,902103702;5;6;13;regulation of L-glutamate transport
GO:0060561;0,568957;0,902103702;1;5;5;apoptosis involved in morphogenesis
GO:0033044;0,569005;0,902103702;44;86;101;regulation of chromosome organization
GO:0007165;0,56904;0,902103702;2023;4024;4564;signal transduction
GO:0018958;0,569093;0,902103702;36;69;76;phenol-containing compound metabolic process
GO:0000062;0,569113;0,902103702;10;23;23;fatty-acyl-CoA binding
GO:0031623;0,569219;0,902103702;20;37;38;receptor internalization
GO:0007270;0,569297;0,902103702;22;38;40;neuron-neuron synaptic transmission
GO:0002209;0,569328;0,902103702;9;25;27;behavioral defense response
GO:0055093;0,569547;0,902278519;8;29;35;response to hyperoxia
GO:0061029;0,569721;0,902401668;5;16;16;eyelid development in camera-type eye
GO:0090177;0,569996;0,902733144;1;2;2;establishment of planar polarity involved in neural tube closure
GO:0034481;0,570083;0,902733144;3;4;5;chondroitin sulfotransferase activity
GO:0070858;0,57009;0,902733144;4;5;5;negative regulation of bile acid biosynthetic process
GO:0021554;0,570155;0,902733144;2;4;5;optic nerve development
GO:0034635;0,5704;0,902830947;1;2;2;glutathione transport
GO:0042939;0,5704;0,902830947;1;2;2;tripeptide transport
GO:0016742;0,570565;0,9032857;8;13;13;hydroxymethyl-, formyl- and related transferase activity
GO:0042612;0,570794;0,903465558;5;22;67;MHC class I protein complex
GO:0042575;0,57114;0,903812268;6;11;11;DNA polymerase complex
GO:0010544;0,571311;0,903906902;2;6;6;negative regulation of platelet activation
GO:0046113;0,571379;0,903906902;8;9;9;nucleobase catabolic process
GO:0051927;0,571486;0,903906902;3;13;15;negative regulation of calcium ion transport via voltage-gated calcium channel activity
GO:0045600;0,571534;0,903906902;15;25;25;positive regulation of fat cell differentiation
GO:0050692;0,571656;0,903906902;4;5;5;DBD domain binding
GO:0090005;0,571699;0,903906902;4;5;5;negative regulation of establishment of protein localization in plasma membrane
GO:0070528;0,571805;0,904013789;2;7;7;protein kinase C signaling cascade
GO:0031112;0,571948;0,904040187;11;19;19;positive regulation of microtubule polymerization or depolymerization
GO:0001952;0,572296;0,904040187;36;61;76;regulation of cell-matrix adhesion
GO:0016972;0,572308;0,904040187;2;3;3;thiol oxidase activity
GO:0008592;0,572416;0,904040187;1;1;1;regulation of Toll signaling pathway
GO:0045751;0,572416;0,904040187;1;1;1;negative regulation of Toll signaling pathway
GO:0045381;0,572416;0,904040187;1;1;1;regulation of interleukin-18 biosynthetic process
GO:0045111;0,572429;0,904040187;25;47;49;intermediate filament cytoskeleton
GO:0008504;0,572441;0,904040187;8;11;11;monoamine transmembrane transporter activity
GO:0021528;0,572697;0,904221671;1;1;1;commissural neuron differentiation in spinal cord
GO:0046075;0,572939;0,904339315;1;1;1;dTTP metabolic process
GO:0006235;0,572939;0,904339315;1;1;1;dTTP biosynthetic process
GO:0009212;0,572939;0,904339315;1;1;1;pyrimidine deoxyribonucleoside triphosphate biosynthetic process
GO:0050818;0,572967;0,904339315;31;71;75;regulation of coagulation
GO:0072361;0,573073;0,904339315;6;6;6;regulation of glycolysis by regulation of transcription from RNA polymerase II promoter
GO:0007635;0,5731;0,904339315;4;11;11;chemosensory behavior
GO:0006283;0,573593;0,904803595;21;54;64;transcription-coupled nucleotide-excision repair
GO:0008582;0,573718;0,904825629;2;2;2;regulation of synaptic growth at neuromuscular junction
GO:0061138;0,573917;0,904916465;61;126;145;morphogenesis of a branching epithelium
GO:0008091;0,574167;0,904916465;9;10;11;spectrin
GO:0031349;0,574173;0,904916465;109;253;298;positive regulation of defense response
GO:0060396;0,574425;0,904916465;7;10;10;growth hormone receptor signaling pathway
GO:0071378;0,574425;0,904916465;7;10;10;cellular response to growth hormone stimulus
GO:0000003;0,574512;0,904916465;3;10;12;reproduction
GO:0019953;0,574512;0,904916465;3;10;11;sexual reproduction
GO:0051305;0,574746;0,905100721;3;3;4;chromosome movement towards spindle pole
GO:0007079;0,57476;0,905100721;2;2;2;mitotic chromosome movement towards spindle pole
GO:0070301;0,574777;0,905100721;19;54;59;cellular response to hydrogen peroxide
GO:0004091;0,575056;0,905373603;15;28;29;carboxylesterase activity
GO:0031694;0,575398;0,905797015;1;5;5;alpha-2A adrenergic receptor binding
GO:0003723;0,575657;0,905838122;420;996;1146;RNA binding
GO:0015277;0,575702;0,905838122;8;8;8;kainate selective glutamate receptor activity
GO:0042761;0,575858;0,906045358;5;8;8;very long-chain fatty acid biosynthetic process
GO:0047749;0,575996;0,906045358;1;2;2;cholestanetriol 26-monooxygenase activity
GO:0005254;0,576043;0,906045358;50;78;118;chloride channel activity
GO:0000726;0,576131;0,906045358;9;14;15;non-recombinational repair
GO:0006303;0,576131;0,906045358;9;14;15;double-strand break repair via nonhomologous end joining
GO:0006352;0,576189;0,906045358;49;115;132;transcription initiation, DNA-dependent
GO:0015141;0,576545;0,906499345;2;3;3;succinate transmembrane transporter activity
GO:0021510;0,576745;0,906735593;11;18;18;spinal cord development
GO:0030889;0,576891;0,906791777;7;14;14;negative regulation of B cell proliferation
GO:0033687;0,576996;0,906804371;1;8;8;osteoblast proliferation
GO:0051087;0,577133;0,906968592;24;60;75;chaperone binding
GO:0009268;0,577302;0,906968592;10;18;20;response to pH
GO:0000110;0,577345;0,906968592;1;1;1;nucleotide-excision repair factor 1 complex
GO:0090398;0,577602;0,907043099;14;39;42;cellular senescence
GO:0042391;0,577653;0,907168648;78;156;166;regulation of membrane potential
GO:0003688;0,577875;0,907330463;6;9;9;DNA replication origin binding
GO:0030262;0,578129;0,907650187;1;5;5;apoptotic nuclear change
GO:0042407;0,578305;0,908018853;1;1;2;cristae formation
GO:0004560;0,578502;0,908122597;1;2;2;alpha-L-fucosidase activity
GO:0015928;0,578502;0,908122597;1;2;2;fucosidase activity
GO:0072277;0,5786;0,908122597;2;4;4;metanephric glomerular capillary formation
GO:0016812;0,578677;0,908122597;8;12;12;hydrolase activity, acting on carbon-nitrogen (but not peptide) bonds, in cyclic amides
GO:0031110;0,578798;0,908122597;25;42;55;regulation of microtubule polymerization or depolymerization
GO:0006778;0,578819;0,908122597;17;50;53;porphyrin metabolic process
GO:0004180;0,578843;0,908122597;36;61;65;carboxypeptidase activity
GO:0031935;0,579246;0,908593112;4;9;19;regulation of chromatin silencing
GO:0043968;0,579348;0,908666505;7;14;14;histone H2A acetylation
GO:0001533;0,579361;0,908666505;7;31;34;cornified envelope
GO:0060013;0,579544;0,908854217;3;3;3;righting reflex
GO:0044295;0,579602;0,908854217;5;7;7;axonal growth cone
GO:0022401;0,579783;0,909058598;3;7;7;negative adaptation of signaling pathway
GO:0002029;0,579783;0,909058598;3;7;7;desensitization of G-protein coupled receptor protein signaling pathway
GO:0023058;0,579783;0,909058598;3;7;7;adaptation of signaling pathway
GO:0060662;0,579969;0,909058598;3;4;6;salivary gland cavitation
GO:0060605;0,579969;0,909058598;3;4;6;tube lumen cavitation
GO:0008508;0,580063;0,909095117;3;8;11;bile acid:sodium symporter activity
GO:0033162;0,580195;0,909192385;5;7;9;melanosome membrane
GO:0035695;0,58021;0,909192385;2;2;2;mitochondrion degradation by induced vacuole formation
GO:0002674;0,580287;0,909192385;5;15;15;negative regulation of acute inflammatory response
GO:0055037;0,580625;0,909487801;19;39;48;recycling endosome
GO:0003785;0,580828;0,909511603;8;15;15;actin monomer binding
GO:0019372;0,58086;0,909511603;2;3;3;lipoxygenase pathway
GO:0003360;0,580897;0,909558274;2;2;5;brainstem development
GO:0051290;0,580957;0,909558274;7;11;11;protein heterotetramerization
GO:0070110;0,581146;0,90960061;2;2;2;ciliary neurotrophic factor receptor complex
GO:0070104;0,581146;0,90960061;2;2;2;negative regulation of interleukin-6-mediated signaling pathway
GO:0070103;0,581146;0,90960061;2;2;2;regulation of interleukin-6-mediated signaling pathway
GO:0070106;0,581146;0,90960061;2;2;2;interleukin-27-mediated signaling pathway
GO:0030020;0,581216;0,909607916;4;6;6;extracellular matrix structural constituent conferring tensile strength
GO:0016597;0,581315;0,909641862;48;95;125;amino acid binding
GO:0008812;0,581744;0,911286215;1;1;1;choline dehydrogenase activity
GO:0001681;0,582256;0,91135392;1;1;1;sialate O-acetylesterase activity
GO:0008126;0,582256;0,91135392;1;1;1;acetylesterase activity
GO:0034338;0,582256;0,91135392;1;1;1;short-chain carboxylesterase activity
GO:0032500;0,582523;0,91135392;1;1;1;muramyl dipeptide binding
GO:0032498;0,582523;0,91135392;1;1;1;detection of muramyl dipeptide
GO:0032499;0,582523;0,91135392;1;1;1;detection of peptidoglycan
GO:0071608;0,582523;0,91135392;1;1;1;macrophage inflammatory protein-1 alpha production
GO:0002816;0,582523;0,91135392;1;1;3;regulation of biosynthetic process of antibacterial peptides active against Gram-positive bacteria
GO:0002807;0,582523;0,91135392;1;1;3;positive regulation of antimicrobial peptide biosynthetic process
GO:0002805;0,582523;0,91135392;1;1;3;regulation of antimicrobial peptide biosynthetic process
GO:0002808;0,582523;0,91135392;1;1;3;regulation of antibacterial peptide biosynthetic process
GO:0035419;0,582523;0,91135392;1;1;1;activation of MAPK activity involved in innate immune response
GO:2000110;0,582523;0,91135392;1;1;1;negative regulation of macrophage apoptosis
GO:2000363;0,582523;0,91135392;1;1;1;positive regulation of prostaglandin-E synthase activity
GO:2000361;0,582523;0,91135392;1;1;1;regulation of prostaglandin-E synthase activity
GO:0006963;0,582523;0,91135392;1;1;3;positive regulation of antibacterial peptide biosynthetic process
GO:0006965;0,582523;0,91135392;1;1;3;positive regulation of biosynthetic process of antibacterial peptides active against Gram-positive bacteria
GO:0002784;0,582523;0,91135392;1;1;3;regulation of antimicrobial peptide production
GO:0002786;0,582523;0,91135392;1;1;3;regulation of antibacterial peptide production
GO:0002759;0,582523;0,91135392;1;1;3;regulation of antimicrobial humoral response
GO:0032701;0,582523;0,91135392;1;1;1;negative regulation of interleukin-18 production
GO:0001726;0,582526;0,91135392;45;83;88;ruffle
GO:0030240;0,582538;0,91135392;4;7;7;skeletal muscle thin filament assembly
GO:0004776;0,582566;0,91135392;2;2;2;succinate-CoA ligase (GDP-forming) activity
GO:0042709;0,582694;0,91135392;1;1;1;succinate-CoA ligase complex
GO:0045244;0,582694;0,91135392;1;1;1;succinate-CoA ligase complex (GDP-forming)
GO:0072372;0,582711;0,91135392;39;65;71;primary cilium
GO:0004859;0,582748;0,91135392;7;17;17;phospholipase inhibitor activity
GO:0045766;0,582796;0,91135392;32;76;77;positive regulation of angiogenesis
GO:0005654;0,582965;0,91135392;518;1154;1300;nucleoplasm
GO:0048265;0,583048;0,91135392;13;26;26;response to pain
GO:0019059;0,583094;0,911357707;9;26;28;initiation of viral infection
GO:0016361;0,583457;0,911357707;2;3;4;activin receptor activity, type I
GO:0009749;0,583547;0,911357707;57;125;135;response to glucose stimulus
GO:0023051;0,583604;0,911357707;1082;2048;2259;regulation of signaling
GO:0072364;0,583838;0,911357707;6;6;6;regulation of cellular ketone metabolic process by regulation of transcription from RNA polymerase II promoter
GO:0022843;0,583911;0,911357707;103;179;186;voltage-gated cation channel activity
GO:0031111;0,583984;0,911357707;15;22;35;negative regulation of microtubule polymerization or depolymerization
GO:0015450;0,584024;0,911357707;4;13;15;P-P-bond-hydrolysis-driven protein transmembrane transporter activity
GO:0055006;0,584067;0,911357707;13;22;22;cardiac cell development
GO:0055013;0,584067;0,911357707;13;22;22;cardiac muscle cell development
GO:0008781;0,584186;0,911432393;1;2;2;N-acylneuraminate cytidylyltransferase activity
GO:0070013;0,584321;0,911432393;216;462;503;intracellular organelle lumen
GO:0033239;0,584329;0,911432393;1;5;5;negative regulation of cellular amine metabolic process
GO:0009265;0,584345;0,911432393;5;8;8;2'-deoxyribonucleotide biosynthetic process
GO:0060997;0,584736;0,911848409;5;6;9;dendritic spine morphogenesis
GO:0097061;0,584736;0,911848409;5;6;9;dendritic spine organization
GO:0032728;0,584945;0,912000578;7;16;16;positive regulation of interferon-beta production
GO:0050711;0,585122;0,912067695;1;5;5;negative regulation of interleukin-1 secretion
GO:0048706;0,585232;0,912067695;13;36;36;embryonic skeletal system development
GO:0035694;0,585271;0,912067695;2;3;3;mitochondrial protein catabolic process
GO:0072366;0,5853;0,912067695;5;5;5;regulation of cellular ketone metabolic process by positive regulation of transcription from RNA polymerase II promoter
GO:0072363;0,5853;0,912067695;5;5;5;regulation of glycolysis by positive regulation of transcription from RNA polymerase II promoter
GO:0002250;0,585372;0,912077029;21;60;79;adaptive immune response
GO:0050431;0,585438;0,912114936;13;19;20;transforming growth factor beta binding
GO:0010971;0,585808;0,912444721;1;2;2;positive regulation of G2/M transition of mitotic cell cycle
GO:0006911;0,586098;0,912906386;11;15;16;phagocytosis, engulfment
GO:0048589;0,586232;0,913163682;80;163;169;developmental growth
GO:0000301;0,586279;0,913163682;12;13;18;retrograde transport, vesicle recycling within Golgi
GO:0043269;0,586572;0,9134512;115;224;241;regulation of ion transport
GO:0006497;0,586704;0,9134512;27;61;64;protein lipidation
GO:0032049;0,586865;0,9134512;2;3;4;cardiolipin biosynthetic process
GO:0032048;0,586865;0,9134512;2;3;4;cardiolipin metabolic process
GO:0006655;0,586865;0,9134512;2;3;4;phosphatidylglycerol biosynthetic process
GO:0046471;0,586865;0,9134512;2;3;4;phosphatidylglycerol metabolic process
GO:0005345;0,587085;0,9134512;4;5;6;purine base transmembrane transporter activity
GO:0048732;0,587513;0,9134512;56;122;132;gland development
GO:0016573;0,587523;0,9134512;52;99;107;histone acetylation
GO:0045252;0,5876;0,9134512;2;3;3;oxoglutarate dehydrogenase complex
GO:0005958;0,587672;0,9134512;7;11;11;DNA-dependent protein kinase-DNA ligase 4 complex
GO:0008328;0,587748;0,9134512;20;27;30;ionotropic glutamate receptor complex
GO:0002478;0,58799;0,9134512;1;5;11;antigen processing and presentation of exogenous peptide antigen
GO:0051954;0,58814;0,9134512;7;17;17;positive regulation of amine transport
GO:0030515;0,588162;0,9134512;3;9;9;snoRNA binding
GO:0004743;0,588226;0,9134512;1;2;3;pyruvate kinase activity
GO:0060512;0,588267;0,9134512;3;6;6;prostate gland morphogenesis
GO:0051636;0,588298;0,9134512;8;12;15;Gram-negative bacterial cell surface binding
GO:0032204;0,58845;0,9134512;6;13;14;regulation of telomere maintenance
GO:0090051;0,588621;0,9134512;1;1;1;negative regulation of cell migration involved in sprouting angiogenesis
GO:0005773;0,588626;0,9134512;115;263;320;vacuole
GO:0009712;0,588779;0,9134512;31;56;62;catechol metabolic process
GO:0006584;0,588779;0,9134512;31;56;62;catecholamine metabolic process
GO:0034311;0,588779;0,9134512;31;56;62;diol metabolic process
GO:0006570;0,588831;0,9134512;5;11;12;tyrosine metabolic process
GO:0030193;0,588898;0,9134512;27;63;66;regulation of blood coagulation
GO:0050571;0,58891;0,9134512;1;1;1;1,5-anhydro-D-fructose reductase activity
GO:0015556;0,589164;0,91368351;2;4;4;C4-dicarboxylate transmembrane transporter activity
GO:0050792;0,589169;0,91368351;48;115;137;regulation of viral reproduction
GO:0070233;0,58941;0,91368351;3;10;10;negative regulation of T cell apoptosis
GO:0006101;0,589614;0,91368351;6;9;9;citrate metabolic process
GO:0072350;0,589614;0,91368351;6;9;9;tricarboxylic acid metabolic process
GO:0035021;0,589657;0,91368351;2;3;3;negative regulation of Rac protein signal transduction
GO:0005133;0,589725;0,91368351;1;2;2;interferon-gamma receptor binding
GO:0009185;0,589738;0,91368351;5;13;13;ribonucleoside diphosphate metabolic process
GO:0060788;0,589796;0,91368351;7;12;15;ectodermal placode formation
GO:0035326;0,58983;0,91368351;7;20;22;enhancer binding
GO:0046125;0,590187;0,913928871;2;5;5;pyrimidine deoxyribonucleoside metabolic process
GO:0006541;0,590404;0,913975171;12;24;27;glutamine metabolic process
GO:0045750;0,590479;0,913975171;5;8;8;positive regulation of S phase of mitotic cell cycle
GO:0031294;0,590913;0,913975171;43;82;154;lymphocyte costimulation
GO:0031295;0,590913;0,913975171;43;82;154;T cell costimulation
GO:0007093;0,59092;0,913975171;37;83;85;mitotic cell cycle checkpoint
GO:0004352;0,590942;0,913975171;1;1;2;glutamate dehydrogenase (NAD+) activity
GO:0004353;0,590942;0,913975171;1;1;2;glutamate dehydrogenase [NAD(P)+] activity
GO:0016639;0,590942;0,913975171;1;1;2;oxidoreductase activity, acting on the CH-NH2 group of donors, NAD or NADP as acceptor
GO:0005148;0,591183;0,914182888;1;4;4;prolactin receptor binding
GO:0035644;0,591692;0,91422956;1;1;1;phosphoanandamide dephosphorylation
GO:0070969;0,591703;0,91422956;3;4;4;ULK1-ATG13-FIP200 complex
GO:0044438;0,591777;0,91422956;39;85;89;microbody part
GO:0044439;0,591777;0,91422956;39;85;89;peroxisomal part
GO:0072284;0,591779;0,91422956;2;3;3;metanephric S-shaped body morphogenesis
GO:0072050;0,591779;0,91422956;2;3;3;S-shaped body morphogenesis
GO:0006721;0,591824;0,91422956;22;55;55;terpenoid metabolic process
GO:0015562;0,59183;0,91422956;3;5;5;efflux transmembrane transporter activity
GO:0055070;0,591831;0,91422956;6;16;17;copper ion homeostasis
GO:2000179;0,59202;0,914266579;9;15;15;positive regulation of neural precursor cell proliferation
GO:0005080;0,592056;0,914766473;25;48;49;protein kinase C binding
GO:0015245;0,592445;0,914924309;4;9;10;fatty acid transporter activity
GO:0051793;0,592816;0,914924309;1;1;1;medium-chain fatty acid catabolic process
GO:0070991;0,592816;0,914924309;1;1;1;medium-chain-acyl-CoA dehydrogenase activity
GO:0043958;0,592816;0,914924309;1;1;1;acryloyl-CoA reductase activity
GO:0048641;0,592873;0,914924309;21;46;50;regulation of skeletal muscle tissue development
GO:2000008;0,592998;0,914924309;3;7;7;regulation of protein localization at cell surface
GO:0004910;0,593081;0,914924309;2;2;4;interleukin-1, Type II, blocking receptor activity
GO:0052312;0,593274;0,914924309;12;22;22;modulation of transcription in other organism involved in symbiotic interaction
GO:0070717;0,593276;0,914924309;10;16;17;poly-purine tract binding
GO:0052472;0,593279;0,914924309;11;21;21;modulation by host of symbiont transcription
GO:0043921;0,593279;0,914924309;11;21;21;modulation by host of viral transcription
GO:0044320;0,593292;0,914924309;2;4;4;cellular response to leptin stimulus
GO:0044321;0,593292;0,914924309;2;4;4;response to leptin stimulus
GO:0033083;0,593307;0,914924309;2;8;8;regulation of immature T cell proliferation
GO:0045820;0,593423;0,915031317;6;7;7;negative regulation of glycolysis
GO:0007632;0,593514;0,915036094;20;37;40;visual behavior
GO:0006948;0,593566;0,91506913;1;1;1;induction by virus of host cell-cell fusion
GO:0045234;0,593566;0,91506913;1;1;1;protein palmitoleylation
GO:0070685;0,593679;0,915149126;2;2;2;macropinocytic cup
GO:0061298;0,593935;0,915451962;2;4;4;retina vasculature development in camera-type eye
GO:0031228;0,59435;0,915952145;37;65;65;intrinsic to Golgi membrane
GO:0033004;0,594414;0,915952145;4;8;9;negative regulation of mast cell activation
GO:0002832;0,594652;0,916094468;4;15;17;negative regulation of response to biotic stimulus
GO:0048703;0,59469;0,916094468;4;7;7;embryonic viscerocranium morphogenesis
GO:0019827;0,59492;0,916108985;23;52;60;stem cell maintenance
GO:0051153;0,595037;0,916188671;21;49;60;regulation of striated muscle cell differentiation
GO:0002312;0,595395;0,916453434;10;23;24;B cell activation involved in immune response
GO:0070034;0,59543;0,916453434;2;2;2;telomeric RNA binding
GO:0070857;0,595446;0,916453434;4;8;8;regulation of bile acid biosynthetic process
GO:0035194;0,595624;0,916725576;2;4;4;posttranscriptional gene silencing by RNA
GO:0016441;0,595624;0,916725576;2;4;4;posttranscriptional gene silencing
GO:0004970;0,595719;0,916792487;16;18;21;ionotropic glutamate receptor activity
GO:0050856;0,595804;0,916792487;10;21;26;regulation of T cell receptor signaling pathway
GO:0051315;0,595831;0,916792487;2;3;3;attachment of spindle microtubules to kinetochore involved in mitotic sister chromatid segregation
GO:0042773;0,595939;0,916792487;5;8;13;ATP synthesis coupled electron transport
GO:0080008;0,595987;0,916792487;13;22;23;CUL4 RING ubiquitin ligase complex
GO:0004053;0,596149;0,916863856;1;2;2;arginase activity
GO:0010963;0,596149;0,916863856;1;2;2;regulation of L-arginine import
GO:0010958;0,596149;0,916863856;1;2;2;regulation of amino acid import
GO:0010558;0,59632;0,917148526;485;1017;1128;negative regulation of macromolecule biosynthetic process
GO:0032098;0,59716;0,917758046;8;27;27;regulation of appetite
GO:0009360;0,59727;0,917764151;1;1;1;DNA polymerase III complex
GO:0015015;0,597312;0,917764151;3;4;4;heparan sulfate proteoglycan biosynthetic process, enzymatic modification
GO:0006396;0,597416;0,917764151;307;715;825;RNA processing
GO:0015491;0,597752;0,91830436;17;25;28;cation:cation antiporter activity
GO:0071371;0,597815;0,91830436;17;26;27;cellular response to gonadotropin stimulus
GO:0005741;0,597863;0,918323522;71;150;159;mitochondrial outer membrane
GO:0000976;0,598193;0,91861982;22;60;66;transcription regulatory region sequence-specific DNA binding
GO:0045162;0,598338;0,918684733;3;3;3;clustering of voltage-gated sodium channels
GO:0060297;0,598565;0,918684733;5;9;9;regulation of sarcomere organization
GO:0003413;0,598708;0,918684733;1;4;4;chondrocyte differentiation involved in endochondral bone morphogenesis
GO:0015271;0,598714;0,918684733;6;9;9;outward rectifier potassium channel activity
GO:0034394;0,598878;0,918684733;12;20;21;protein localization at cell surface
GO:0060676;0,598887;0,918684733;2;3;3;ureteric bud formation
GO:0006769;0,599145;0,918771771;1;2;2;nicotinamide metabolic process
GO:0033993;0,599203;0,918771771;35;77;82;response to lipid
GO:0006672;0,599283;0,918771771;35;75;77;ceramide metabolic process
GO:0060412;0,599455;0,918789958;7;16;16;ventricular septum morphogenesis
GO:0033612;0,59966;0,918945631;4;8;8;receptor serine/threonine kinase binding
GO:0016763;0,599662;0,918945631;24;53;56;transferase activity, transferring pentosyl groups
GO:0060066;0,599906;0,919036419;2;6;6;oviduct development
GO:0000405;0,599944;0,919036419;4;5;5;bubble DNA binding
GO:0031296;0,599958;0,919036419;1;2;2;B cell costimulation
GO:0019405;0,600211;0,919193727;2;3;3;alditol catabolic process
GO:0006090;0,600236;0,919193727;14;32;36;pyruvate metabolic process
GO:0004985;0,600439;0,919386223;5;12;12;opioid receptor activity
GO:0043403;0,600551;0,9194557;3;10;10;skeletal muscle tissue regeneration
GO:0042392;0,600833;0,91982982;2;2;2;sphingosine-1-phosphate phosphatase activity
GO:2000772;0,600926;0,91982982;9;12;13;regulation of cellular senescence
GO:0005999;0,600934;0,91982982;2;3;3;xylulose biosynthetic process
GO:0004802;0,600934;0,91982982;2;3;4;transketolase activity
GO:0006140;0,60097;0,91982982;227;432;465;regulation of nucleotide metabolic process
GO:0048704;0,601239;0,919951024;24;70;71;embryonic skeletal system morphogenesis
GO:0060690;0,601368;0,919951024;1;1;1;epithelial cell differentiation involved in salivary gland development
GO:0046102;0,601477;0,919951024;1;2;2;inosine metabolic process
GO:0010172;0,601572;0,919951024;3;5;5;embryonic body morphogenesis
GO:0015114;0,601653;0,919951024;7;16;16;phosphate transmembrane transporter activity
GO:0033604;0,601664;0,919951024;3;10;15;negative regulation of catecholamine secretion
GO:0051875;0,601771;0,919951024;6;7;9;pigment granule localization
GO:0042805;0,601848;0,919951024;14;16;16;actinin binding
GO:0051030;0,601861;0,919951024;1;2;2;snRNA transport
GO:0006408;0,601861;0,919951024;1;2;2;snRNA export from nucleus
GO:2000352;0,601992;0,919951024;3;7;7;negative regulation of endothelial cell apoptosis
GO:0004301;0,602036;0,919951024;3;5;5;epoxide hydrolase activity
GO:0032104;0,602132;0,919951024;12;33;33;regulation of response to extracellular stimulus
GO:0032107;0,602132;0,919951024;12;33;33;regulation of response to nutrient levels
GO:0010832;0,602501;0,9206056;2;3;3;negative regulation of myotube differentiation
GO:2001015;0,602501;0,9206056;2;3;3;negative regulation of skeletal muscle cell differentiation
GO:0032991;0,602706;0,920787635;1948;4280;4885;macromolecular complex
GO:0048539;0,603184;0,921150025;2;4;4;bone marrow development
GO:0000413;0,603237;0,921150025;2;7;7;protein peptidyl-prolyl isomerization
GO:0044270;0,603536;0,921150025;211;434;455;cellular nitrogen compound catabolic process
GO:0010340;0,603569;0,921150025;5;7;7;carboxyl-O-methyltransferase activity
GO:0051998;0,603569;0,921150025;5;7;7;protein carboxyl O-methyltransferase activity
GO:0004694;0,603652;0,921150025;4;5;5;eukaryotic translation initiation factor 2alpha kinase activity
GO:0032890;0,604117;0,92149078;15;33;46;regulation of organic acid transport
GO:0001946;0,604234;0,92149078;6;9;9;lymphangiogenesis
GO:0030307;0,604786;0,92243832;45;108;113;positive regulation of cell growth
GO:0050770;0,604948;0,92257726;62;114;117;regulation of axonogenesis
GO:0055014;0,604999;0,92257726;8;10;10;atrial cardiac muscle cell development
GO:0051049;0,605012;0,92257726;500;990;1067;regulation of transport
GO:0005519;0,605159;0,922671831;1;1;1;cytoskeletal regulatory protein binding
GO:0005686;0,605416;0,922757609;1;4;4;U2 snRNP
GO:0002031;0,60581;0,922792581;6;14;14;G-protein coupled receptor internalization
GO:0002920;0,60582;0,922792581;6;17;31;regulation of humoral immune response
GO:0000267;0,605863;0,922792581;781;1535;1694;cell fraction
GO:0006942;0,606001;0,922792581;19;44;44;regulation of striated muscle contraction
GO:0060214;0,606035;0,922792581;4;7;7;endocardium formation
GO:0016744;0,606535;0,923294207;2;4;5;transferase activity, transferring aldehyde or ketonic groups
GO:0005252;0,606808;0,923870352;1;1;1;open rectifier potassium channel activity
GO:0045180;0,606984;0,923896616;2;2;2;basal cortex
GO:0016363;0,607031;0,923896616;46;83;94;nuclear matrix
GO:0022412;0,607137;0,923896616;11;24;24;cellular process involved in reproduction in multicellular organism
GO:0008449;0,607313;0,924207616;1;1;1;N-acetylglucosamine-6-sulfatase activity
GO:0042340;0,607313;0,924207616;1;1;1;keratan sulfate catabolic process
GO:0016071;0,607434;0,924207616;271;724;846;mRNA metabolic process
GO:0030868;0,60756;0,924250226;2;6;6;smooth endoplasmic reticulum membrane
GO:0033961;0,607888;0,924683514;1;2;2;cis-stilbene-oxide hydrolase activity
GO:0016153;0,608052;0,924854839;1;1;1;urocanate hydratase activity
GO:0035552;0,60842;0,924854839;2;2;2;oxidative single-stranded DNA demethylation
GO:0003337;0,608424;0,924854839;3;8;9;mesenchymal to epithelial transition involved in metanephros morphogenesis
GO:0004435;0,608458;0,924854839;23;41;47;phosphatidylinositol phospholipase C activity
GO:0007020;0,608521;0,924854839;8;11;12;microtubule nucleation
GO:0070491;0,60878;0,925032426;16;33;33;repressing transcription factor binding
GO:0031258;0,608878;0,925032426;8;14;14;lamellipodium membrane
GO:0047105;0,60912;0,925112894;1;1;1;4-trimethylammoniobutyraldehyde dehydrogenase activity
GO:0033737;0,60912;0,925112894;1;1;1;1-pyrroline dehydrogenase activity
GO:0019145;0,60912;0,925112894;1;1;1;aminobutyraldehyde dehydrogenase activity
GO:0030111;0,609793;0,925650393;90;168;185;regulation of Wnt receptor signaling pathway
GO:0010883;0,609888;0,925650393;23;42;51;regulation of lipid storage
GO:0007243;0,610318;0,925944884;185;355;388;intracellular protein kinase cascade
GO:0050686;0,610329;0,925944884;4;10;12;negative regulation of mRNA processing
GO:0005242;0,610696;0,926297442;15;31;32;inward rectifier potassium channel activity
GO:0090141;0,610897;0,926658849;3;4;4;positive regulation of mitochondrial fission
GO:0009181;0,611008;0,926759527;1;2;2;purine ribonucleoside diphosphate catabolic process
GO:0009137;0,611008;0,926759527;1;2;2;purine nucleoside diphosphate catabolic process
GO:0016235;0,611076;0,926759527;11;20;26;aggresome
GO:0055015;0,611151;0,926781268;10;18;18;ventricular cardiac muscle cell development
GO:0022626;0,611176;0,926781268;2;4;4;cytosolic ribosome
GO:0042886;0,611187;0,926781268;4;10;10;amide transport
GO:0004648;0,611219;0,926781268;1;1;2;O-phospho-L-serine:2-oxoglutarate aminotransferase activity
GO:0060707;0,611298;0,926891489;2;12;12;trophoblast giant cell differentiation
GO:0042522;0,611341;0,926891489;10;20;21;regulation of tyrosine phosphorylation of Stat5 protein
GO:0022410;0,611386;0,926891489;8;26;27;circadian sleep/wake cycle process
GO:0032413;0,61154;0,926891489;9;25;27;negative regulation of ion transmembrane transporter activity
GO:0007253;0,611611;0,926891489;2;6;7;cytoplasmic sequestering of NF-kappaB
GO:0006614;0,611642;0,926891489;2;6;6;SRP-dependent cotranslational protein targeting to membrane
GO:0043596;0,611756;0,926994553;2;6;7;nuclear replication fork
GO:0035456;0,612133;0,92727685;3;6;6;response to interferon-beta
GO:0016538;0,612891;0,927763811;6;25;25;cyclin-dependent protein kinase regulator activity
GO:0030880;0,61298;0,927763811;12;33;33;RNA polymerase complex
GO:0031047;0,61316;0,927915593;27;51;52;gene silencing by RNA
GO:0014911;0,613208;0,927915593;14;22;22;positive regulation of smooth muscle cell migration
GO:0006525;0,613247;0,927915593;8;18;39;arginine metabolic process
GO:0003215;0,613269;0,927915593;4;7;7;cardiac right ventricle morphogenesis
GO:0004464;0,613493;0,928081012;1;2;2;leukotriene-C4 synthase activity
GO:0004563;0,613721;0,928081012;2;4;4;beta-N-acetylhexosaminidase activity
GO:0048167;0,613783;0,928081012;57;108;112;regulation of synaptic plasticity
GO:0007191;0,613923;0,928081012;6;9;10;activation of adenylate cyclase activity by dopamine receptor signaling pathway
GO:0008275;0,613928;0,928081012;1;1;1;gamma-tubulin small complex
GO:0032703;0,613937;0,928081012;4;12;15;negative regulation of interleukin-2 production
GO:0015403;0,613948;0,928081012;2;3;3;thiamine uptake transmembrane transporter activity
GO:0015563;0,613948;0,928081012;2;3;3;uptake transmembrane transporter activity
GO:0015234;0,613948;0,928081012;2;3;3;thiamine transmembrane transporter activity
GO:0006029;0,613962;0,928081012;28;42;42;proteoglycan metabolic process
GO:0033674;0,614216;0,928081012;226;440;473;positive regulation of kinase activity
GO:0015651;0,614301;0,928081012;4;6;6;quaternary ammonium group transmembrane transporter activity
GO:0031953;0,614514;0,928081012;3;8;8;negative regulation of protein autophosphorylation
GO:0048213;0,61452;0,928081012;1;1;2;Golgi vesicle prefusion complex stabilization
GO:0045899;0,614532;0,928081012;1;2;2;positive regulation of RNA polymerase II transcriptional preinitiation complex assembly
GO:0034614;0,614539;0,928081012;26;75;81;cellular response to reactive oxygen species
GO:0051731;0,614544;0,928081012;2;4;4;polynucleotide 5'-hydroxyl-kinase activity
GO:0043001;0,614556;0,928081012;7;12;12;Golgi to plasma membrane protein transport
GO:0008295;0,614674;0,928158241;1;3;3;spermidine biosynthetic process
GO:0031062;0,614737;0,928198854;6;15;18;positive regulation of histone methylation
GO:0070527;0,614979;0,928385726;4;6;7;platelet aggregation
GO:0004052;0,614987;0,928385726;1;3;3;arachidonate 12-lipoxygenase activity
GO:0006583;0,615153;0,928512458;2;2;2;melanin biosynthetic process from tyrosine
GO:0035728;0,615244;0,928512458;4;5;5;response to hepatocyte growth factor stimulus
GO:0035729;0,615244;0,928512458;4;5;5;cellular response to hepatocyte growth factor stimulus
GO:0005171;0,615712;0,929183429;1;1;1;hepatocyte growth factor receptor binding
GO:0042249;0,615883;0,929183429;2;4;4;establishment of planar polarity of embryonic epithelium
GO:0015691;0,615888;0,929183429;2;5;5;cadmium ion transport
GO:0070574;0,615888;0,929183429;2;5;5;cadmium ion transmembrane transport
GO:0043274;0,615976;0,929183429;6;13;14;phospholipase binding
GO:0071947;0,615988;0,929183429;1;1;1;protein deubiquitination involved in ubiquitin-dependent protein catabolic process
GO:0060265;0,616271;0,929404304;1;1;1;positive regulation of respiratory burst involved in inflammatory response
GO:0002232;0,616271;0,929404304;1;1;1;leukocyte chemotaxis involved in inflammatory response
GO:0010912;0,616309;0,929404304;3;4;5;positive regulation of isomerase activity
GO:0010911;0,616309;0,929404304;3;4;5;regulation of isomerase activity
GO:0004527;0,616623;0,929573233;37;70;77;exonuclease activity
GO:0004771;0,617304;0,930370892;2;3;4;sterol esterase activity
GO:0045742;0,617462;0,930370892;14;29;29;positive regulation of epidermal growth factor receptor signaling pathway
GO:0021983;0,617567;0,930370892;10;21;24;pituitary gland development
GO:0005528;0,617626;0,930370892;2;5;5;FK506 binding
GO:0005527;0,617626;0,930370892;2;5;5;macrolide binding
GO:0060445;0,617626;0,930370892;6;10;10;branching involved in salivary gland morphogenesis
GO:0032108;0,617736;0,930370892;8;19;19;negative regulation of response to nutrient levels
GO:0032105;0,617736;0,930370892;8;19;19;negative regulation of response to extracellular stimulus
GO:0000792;0,617892;0,930624675;29;59;77;heterochromatin
GO:0002862;0,618162;0,930693539;2;7;7;negative regulation of inflammatory response to antigenic stimulus
GO:0061033;0,618198;0,930693539;2;2;2;secretion by lung epithelial cell involved in lung growth
GO:0010838;0,618198;0,930693539;2;2;2;positive regulation of keratinocyte proliferation
GO:0016428;0,618261;0,930693539;1;1;1;tRNA (cytosine-5-)-methyltransferase activity
GO:0016427;0,618261;0,930693539;1;1;1;tRNA (cytosine) methyltransferase activity
GO:0009000;0,618301;0,930693539;1;1;1;selenocysteine lyase activity
GO:0060076;0,618388;0,930693539;10;12;17;excitatory synapse
GO:0006814;0,618441;0,930693539;91;145;156;sodium ion transport
GO:0031965;0,618508;0,930693539;106;201;246;nuclear membrane
GO:0001928;0,618556;0,930693539;2;2;2;regulation of exocyst assembly
GO:0060178;0,618556;0,930693539;2;2;2;regulation of exocyst localization
GO:0002064;0,618788;0,930693539;15;32;34;epithelial cell development
GO:0072657;0,618954;0,930693539;23;36;40;protein localization in membrane
GO:0006208;0,618984;0,930693539;7;8;8;pyrimidine base catabolic process
GO:0001940;0,619043;0,930693539;2;6;6;male pronucleus
GO:0005518;0,619093;0,930693539;35;62;65;collagen binding
GO:0071400;0,61919;0,930693539;6;6;7;cellular response to oleic acid
GO:0045884;0,619254;0,930693539;15;34;34;regulation of survival gene product expression
GO:0019433;0,619261;0,930693539;15;27;27;triglyceride catabolic process
GO:0015272;0,619429;0,930693539;1;3;3;ATP-activated inward rectifier potassium channel activity
GO:0072201;0,619433;0,930693539;5;10;10;negative regulation of mesenchymal cell proliferation
GO:0060693;0,61948;0,930693539;5;7;13;regulation of branching involved in salivary gland morphogenesis
GO:0046395;0,61951;0,930693539;97;185;210;carboxylic acid catabolic process
GO:0016054;0,61951;0,930693539;97;185;210;organic acid catabolic process
GO:0008502;0,619728;0,930721503;1;2;3;melatonin receptor activity
GO:0031264;0,619911;0,930721503;4;7;7;death-inducing signaling complex
GO:0071477;0,619932;0,930721503;2;2;2;cellular hypotonic salinity response
GO:0042539;0,619932;0,930721503;2;2;2;hypotonic salinity response
GO:0048384;0,620087;0,930721503;9;16;21;retinoic acid receptor signaling pathway
GO:0034619;0,620119;0,930721503;2;3;3;cellular chaperone-mediated protein complex assembly
GO:0072600;0,620211;0,930721503;5;6;6;establishment of protein localization in Golgi
GO:0000042;0,620211;0,930721503;5;6;6;protein targeting to Golgi
GO:0030258;0,620275;0,930721503;65;116;123;lipid modification
GO:0005639;0,62028;0,930721503;2;4;4;integral to nuclear inner membrane
GO:0031229;0,62028;0,930721503;2;4;4;intrinsic to nuclear inner membrane
GO:0001910;0,620439;0,930768025;11;29;46;regulation of leukocyte mediated cytotoxicity
GO:0031503;0,62047;0,930768025;5;9;9;protein complex localization
GO:0046391;0,620739;0,930768025;1;1;2;5-phosphoribose 1-diphosphate metabolic process
GO:0006015;0,620739;0,930768025;1;1;2;5-phosphoribose 1-diphosphate biosynthetic process
GO:0043249;0,620774;0,930768025;2;7;11;erythrocyte maturation
GO:0070567;0,620802;0,930768025;4;7;8;cytidylyltransferase activity
GO:0042908;0,620879;0,930768025;2;2;2;xenobiotic transport
GO:0046618;0,620879;0,930768025;2;2;2;drug export
GO:0034142;0,620922;0,930768025;42;99;112;toll-like receptor 4 signaling pathway
GO:0010986;0,621014;0,930779924;1;2;2;positive regulation of lipoprotein particle clearance
GO:0032226;0,621231;0,930920237;1;4;4;positive regulation of synaptic transmission, dopaminergic
GO:0000276;0,621336;0,930920237;1;11;13;mitochondrial proton-transporting ATP synthase complex, coupling factor F(o)
GO:0072104;0,621767;0,931105448;2;6;6;glomerular capillary formation
GO:0048246;0,621837;0,931105448;3;15;15;macrophage chemotaxis
GO:0032497;0,621919;0,931105448;3;4;4;detection of lipopolysaccharide
GO:0033197;0,622002;0,931105448;5;11;11;response to vitamin E
GO:0044269;0,622026;0,931105448;15;28;28;glycerol ether catabolic process
GO:0046461;0,622026;0,931105448;15;28;28;neutral lipid catabolic process
GO:0046464;0,622026;0,931105448;15;28;28;acylglycerol catabolic process
GO:0004576;0,622107;0,931105448;2;2;2;oligosaccharyl transferase activity
GO:0004581;0,622107;0,931105448;2;2;2;dolichyl-phosphate beta-glucosyltransferase activity
GO:0004727;0,622124;0,931105448;1;2;2;prenylated protein tyrosine phosphatase activity
GO:0051059;0,622395;0,931588287;9;21;25;NF-kappaB binding
GO:0005520;0,622685;0,93207574;11;27;28;insulin-like growth factor binding
GO:0060750;0,622755;0,93207574;5;6;6;epithelial cell proliferation involved in mammary gland duct elongation
GO:0071415;0,622973;0,932389679;3;6;6;cellular response to purine-containing compound
GO:0090161;0,623117;0,932389679;4;5;5;Golgi ribbon formation
GO:0071548;0,623184;0,932389679;8;15;16;response to dexamethasone stimulus
GO:0014745;0,623227;0,932389679;1;2;2;negative regulation of muscle adaptation
GO:0042995;0,62333;0,932389679;614;1076;1185;cell projection
GO:0032368;0,623528;0,932389679;27;67;70;regulation of lipid transport
GO:0009450;0,62375;0,932389679;4;4;4;gamma-aminobutyric acid catabolic process
GO:0002028;0,623795;0,932389679;24;40;43;regulation of sodium ion transport
GO:0060249;0,624054;0,932389679;85;187;202;anatomical structure homeostasis
GO:0045723;0,624067;0,932389679;4;16;19;positive regulation of fatty acid biosynthetic process
GO:0070231;0,624239;0,932389679;4;8;8;T cell apoptosis
GO:0048523;0,624317;0,932389679;1412;2978;3308;negative regulation of cellular process
GO:0042364;0,624336;0,932389679;4;9;11;water-soluble vitamin biosynthetic process
GO:0005844;0,624373;0,932389679;10;17;19;polysome
GO:0051584;0,624427;0,932389679;7;12;13;regulation of dopamine uptake
GO:0051940;0,624427;0,932389679;7;12;13;regulation of catecholamine uptake involved in synaptic transmission
GO:0004312;0,624451;0,932389679;5;9;9;fatty acid synthase activity
GO:0006924;0,624463;0,932389679;3;7;7;activation-induced cell death of T cells
GO:0048179;0,624633;0,932389679;5;5;5;activin receptor complex
GO:0032691;0,624713;0,932389679;1;17;17;negative regulation of interleukin-1 beta production
GO:0035509;0,624854;0,932389679;1;1;1;negative regulation of myosin-light-chain-phosphatase activity
GO:0031209;0,624854;0,932389679;1;1;1;SCAR complex
GO:0043376;0,624854;0,932389679;1;1;1;regulation of CD8-positive, alpha-beta T cell differentiation
GO:0043378;0,624854;0,932389679;1;1;1;positive regulation of CD8-positive, alpha-beta T cell differentiation
GO:0072074;0,624958;0,932389679;3;6;8;kidney mesenchyme development
GO:0072075;0,624958;0,932389679;3;6;8;metanephric mesenchyme development
GO:0030247;0,624965;0,932389679;105;221;241;polysaccharide binding
GO:0001871;0,624965;0,932389679;105;221;241;pattern binding
GO:0004483;0,625099;0,932449832;1;1;1;mRNA (nucleoside-2'-O-)-methyltransferase activity
GO:0080009;0,625099;0,932449832;1;1;1;mRNA methylation
GO:0090231;0,625244;0,932493862;6;10;10;regulation of spindle checkpoint
GO:0030197;0,625304;0,932493862;3;5;5;extracellular matrix constituent, lubricant activity
GO:0051969;0,625727;0,932681192;128;242;259;regulation of transmission of nerve impulse
GO:0035267;0,626212;0,932936461;7;16;16;NuA4 histone acetyltransferase complex
GO:0051119;0,626347;0,932936461;10;23;24;sugar transmembrane transporter activity
GO:0003721;0,626396;0,932936461;1;1;1;telomeric template RNA reverse transcriptase activity
GO:0006014;0,626469;0,932936461;4;6;10;D-ribose metabolic process
GO:0048513;0,626493;0,932936461;515;1058;1169;organ development
GO:0000179;0,626519;0,932936461;2;4;4;rRNA (adenine-N6,N6-)-dimethyltransferase activity
GO:0016433;0,626519;0,932936461;2;4;4;rRNA (adenine) methyltransferase activity
GO:0005971;0,627136;0,93375058;1;1;1;ribonucleoside-diphosphate reductase complex
GO:0042369;0,627494;0,933954036;1;3;3;vitamin D catabolic process
GO:0022839;0,627499;0,933954036;13;19;20;ion gated channel activity
GO:0001867;0,627604;0,933954036;2;6;6;complement activation, lectin pathway
GO:0008378;0,627703;0,933954036;18;53;57;galactosyltransferase activity
GO:0030488;0,627877;0,933986305;4;6;6;tRNA methylation
GO:0021952;0,627904;0,933986305;13;17;18;central nervous system projection neuron axonogenesis
GO:0007249;0,627975;0,933986305;21;55;66;I-kappaB kinase/NF-kappaB cascade
GO:0071985;0,628172;0,933994106;4;4;8;multivesicular body sorting pathway
GO:0009133;0,62872;0,933994106;4;12;12;nucleoside diphosphate biosynthetic process
GO:0030853;0,628738;0,933994106;5;11;11;negative regulation of granulocyte differentiation
GO:0016277;0,628799;0,933994106;2;2;2;[myelin basic protein]-arginine N-methyltransferase activity
GO:0008973;0,628836;0,933994106;1;1;1;phosphopentomutase activity
GO:0031641;0,628853;0,933994106;7;14;14;regulation of myelination
GO:0000323;0,628892;0,933994106;101;235;291;lytic vacuole
GO:0005764;0,628892;0,933994106;101;235;291;lysosome
GO:0005903;0,628938;0,933994106;12;27;51;brush border
GO:0002756;0,629;0,933994106;36;81;92;MyD88-independent toll-like receptor signaling pathway
GO:0060336;0,629109;0,933994106;2;5;5;negative regulation of interferon-gamma-mediated signaling pathway
GO:0060331;0,629109;0,933994106;2;5;5;negative regulation of response to interferon-gamma
GO:0033032;0,629139;0,933994106;8;15;15;regulation of myeloid cell apoptosis
GO:0021516;0,629592;0,934454919;5;9;9;dorsal spinal cord development
GO:0016859;0,629646;0,934454919;11;30;32;cis-trans isomerase activity
GO:0015074;0,629795;0,934454919;11;24;25;DNA integration
GO:0031307;0,629932;0,934454919;3;11;11;integral to mitochondrial outer membrane
GO:0045410;0,629961;0,934454919;2;8;8;positive regulation of interleukin-6 biosynthetic process
GO:0051222;0,630116;0,934454919;62;146;171;positive regulation of protein transport
GO:0014074;0,630118;0,934454919;12;21;21;response to purine-containing compound
GO:0030274;0,630596;0,936042747;4;7;8;LIM domain binding
GO:0005355;0,630644;0,936063277;6;13;13;glucose transmembrane transporter activity
GO:0005087;0,630951;0,936313101;5;9;9;Ran guanyl-nucleotide exchange factor activity
GO:0046519;0,631046;0,936313101;38;82;84;sphingoid metabolic process
GO:0006007;0,631099;0,936313101;27;68;77;glucose catabolic process
GO:0017042;0,631335;0,936313101;2;2;2;glycosylceramidase activity
GO:0005874;0,631594;0,936313101;196;347;385;microtubule
GO:0034644;0,631595;0,936313101;10;15;15;cellular response to UV
GO:0015747;0,631753;0,936313101;1;3;3;urate transport
GO:0015143;0,631753;0,936313101;1;3;3;urate transmembrane transporter activity
GO:0001078;0,631969;0,936313101;8;23;24;RNA polymerase II core promoter proximal region sequence-specific DNA binding transcription factor activity involved in negative regulation of transcription
GO:0005280;0,632034;0,936313101;1;2;2;hydrogen:amino acid symporter activity
GO:0006528;0,632039;0,936313101;3;7;7;asparagine metabolic process
GO:0007161;0,632196;0,936313101;1;1;1;calcium-independent cell-matrix adhesion
GO:0042440;0,632324;0,936313101;30;70;80;pigment metabolic process
GO:0035473;0,632331;0,936313101;1;2;2;lipase binding
GO:0006994;0,632382;0,936313101;1;1;1;positive regulation of transcription via sterol regulatory element binding involved in ER-nuclear sterol response pathway
GO:0060019;0,632414;0,936313101;4;5;5;radial glial cell differentiation
GO:0044020;0,632643;0,936313101;2;4;4;histone methyltransferase activity (H4-R3 specific)
GO:0035355;0,632694;0,936313101;1;2;2;Toll-like receptor 2-Toll-like receptor 6 protein complex
GO:0042498;0,632694;0,936313101;1;2;2;diacyl lipopeptide binding
GO:0051434;0,632786;0,936313101;5;7;7;BH3 domain binding
GO:0002861;0,632869;0,936313101;5;19;29;regulation of inflammatory response to antigenic stimulus
GO:0052552;0,632901;0,936313101;1;3;4;modulation by organism of immune response of other organism involved in symbiotic interaction
GO:0052555;0,632901;0,936313101;1;3;4;positive regulation by organism of immune response of other organism involved in symbiotic interaction
GO:0052556;0,632901;0,936313101;1;3;4;positive regulation by symbiont of host immune response
GO:0052553;0,632901;0,936313101;1;3;4;modulation by symbiont of host immune response
GO:0052257;0,632901;0,936313101;1;3;4;pathogen-associated molecular pattern dependent induction by organism of innate immunity of other organism involved in symbiotic interaction
GO:0052308;0,632901;0,936313101;1;3;4;pathogen-associated molecular pattern dependent modulation by organism of innate immunity in other organism involved in symbiotic interaction
GO:0052305;0,632901;0,936313101;1;3;4;positive regulation by organism of innate immunity in other organism involved in symbiotic interaction
GO:0052306;0,632901;0,936313101;1;3;4;modulation by organism of innate immunity in other organism involved in symbiotic interaction
GO:0052169;0,632901;0,936313101;1;3;4;pathogen-associated molecular pattern dependent modulation by symbiont of host innate immunity
GO:0052167;0,632901;0,936313101;1;3;4;modulation by symbiont of host innate immunity
GO:0052166;0,632901;0,936313101;1;3;4;positive regulation by symbiont of host innate immunity
GO:0052033;0,632901;0,936313101;1;3;4;pathogen-associated molecular pattern dependent induction by symbiont of host innate immunity
GO:0042176;0,633186;0,936417187;67;142;160;regulation of protein catabolic process
GO:0001708;0,633287;0,936417187;14;43;50;cell fate specification
GO:0002758;0,633502;0,936433471;56;126;146;innate immune response-activating signal transduction
GO:0032462;0,633628;0,93658188;7;16;17;regulation of protein homooligomerization
GO:0070304;0,633686;0,936834798;18;48;63;positive regulation of stress-activated protein kinase signaling cascade
GO:0051597;0,633863;0,936834798;6;10;11;response to methylmercury
GO:0016712;0,633887;0,936834798;13;31;31;oxidoreductase activity, acting on paired donors, with incorporation or reduction of molecular oxygen, reduced flavin or flavoprotein as one donor, and incorporation of one atom of oxygen
GO:0031618;0,634007;0,936916611;2;5;5;nuclear centromeric heterochromatin
GO:0001662;0,63426;0,937263184;8;24;26;behavioral fear response
GO:0048813;0,634299;0,93729906;13;20;24;dendrite morphogenesis
GO:0033781;0,634435;0,937370158;1;1;1;cholesterol 24-hydroxylase activity
GO:0044437;0,634521;0,937370158;83;186;280;vacuolar part
GO:0042026;0,634692;0,937370158;4;14;21;protein refolding
GO:0015205;0,634717;0,937370158;6;8;9;nucleobase transmembrane transporter activity
GO:0030818;0,634786;0,937370158;6;11;11;negative regulation of cAMP biosynthetic process
GO:0030815;0,634786;0,937370158;6;11;11;negative regulation of cAMP metabolic process
GO:0045908;0,634823;0,937370158;3;7;7;negative regulation of vasodilation
GO:0009629;0,634832;0,937370158;6;13;13;response to gravity
GO:0051899;0,635005;0,937391781;41;82;87;membrane depolarization
GO:0033631;0,635084;0,937391781;3;4;6;cell-cell adhesion mediated by integrin
GO:0042982;0,635637;0,937962083;7;22;22;amyloid precursor protein metabolic process
GO:0000244;0,635713;0,937984697;2;6;7;assembly of spliceosomal tri-snRNP
GO:0070926;0,635746;0,938023229;2;2;2;regulation of ATP:ADP antiporter activity
GO:0071634;0,635906;0,938092759;8;15;16;regulation of transforming growth factor beta production
GO:0090241;0,63594;0,938092759;1;1;1;negative regulation of histone H4 acetylation
GO:0034401;0,63594;0,938092759;1;1;1;regulation of transcription by chromatin organization
GO:0003906;0,636141;0,938194174;5;14;16;DNA-(apurinic or apyrimidinic site) lyase activity
GO:0001889;0,636373;0,938194174;39;79;82;liver development
GO:0050804;0,636377;0,938194174;119;223;240;regulation of synaptic transmission
GO:0048025;0,636383;0,938194174;3;9;11;negative regulation of nuclear mRNA splicing, via spliceosome
GO:0045213;0,636459;0,938194174;1;6;7;neurotransmitter receptor metabolic process
GO:0043954;0,636644;0,938284049;20;34;35;cellular component maintenance
GO:0015788;0,636777;0,938329698;2;3;3;UDP-N-acetylglucosamine transport
GO:0005462;0,636777;0,938329698;2;3;3;UDP-N-acetylglucosamine transmembrane transporter activity
GO:0034130;0,63721;0,938451399;39;88;101;toll-like receptor 1 signaling pathway
GO:0034134;0,63721;0,938451399;39;88;101;toll-like receptor 2 signaling pathway
GO:0007018;0,637938;0,939717689;85;138;156;microtubule-based movement
GO:0015144;0,637968;0,939717689;12;28;29;carbohydrate transmembrane transporter activity
GO:0051926;0,638149;0,93981252;8;24;26;negative regulation of calcium ion transport
GO:0035051;0,63821;0,93981252;15;32;38;cardiac cell differentiation
GO:0022406;0,638336;0,939869458;24;41;43;membrane docking
GO:0014071;0,638338;0,939869458;4;5;5;response to cycloalkane
GO:0046898;0,638338;0,939869458;4;5;5;response to cycloheximide
GO:0000123;0,638488;0,939869458;42;90;97;histone acetyltransferase complex
GO:0000422;0,638489;0,939869458;3;5;5;mitochondrion degradation
GO:0043353;0,638495;0,939869458;2;7;7;enucleate erythrocyte differentiation
GO:0043473;0,63874;0,939869458;24;46;56;pigmentation
GO:0045077;0,63922;0,940508947;1;4;4;negative regulation of interferon-gamma biosynthetic process
GO:0014819;0,63963;0,94098103;2;7;7;regulation of skeletal muscle contraction
GO:0032321;0,639804;0,94098103;35;66;74;positive regulation of Rho GTPase activity
GO:0008312;0,639833;0,94098103;2;6;6;7S RNA binding
GO:0001885;0,639867;0,94098103;3;9;9;endothelial cell development
GO:0004953;0,639974;0,94098103;7;13;13;icosanoid receptor activity
GO:0004954;0,639974;0,94098103;7;13;13;prostanoid receptor activity
GO:0005402;0,640166;0,94098103;5;9;10;cation:sugar symporter activity
GO:0005351;0,640166;0,94098103;5;9;10;sugar:hydrogen symporter activity
GO:0001961;0,640283;0,94098103;5;18;54;positive regulation of cytokine-mediated signaling pathway
GO:0006944;0,640489;0,941053623;36;73;74;cellular membrane fusion
GO:0004351;0,641034;0,941397619;3;7;7;glutamate decarboxylase activity
GO:0046174;0,641136;0,941397619;2;4;4;polyol catabolic process
GO:0043189;0,641179;0,941397619;7;17;17;H4/H2A histone acetyltransferase complex
GO:0015197;0,641646;0,941397619;6;10;28;peptide transporter activity
GO:0019240;0,641652;0,941397619;6;7;8;citrulline biosynthetic process
GO:0005543;0,641657;0,941397619;154;272;292;phospholipid binding
GO:0071603;0,641703;0,941397619;2;7;7;endothelial cell-cell adhesion
GO:0047316;0,641713;0,941397619;2;2;2;glutamine-phenylpyruvate transaminase activity
GO:0047312;0,641713;0,941397619;2;2;2;L-phenylalanine:pyruvate aminotransferase activity
GO:0047945;0,641713;0,941397619;2;2;2;L-glutamine:pyruvate aminotransferase activity
GO:0001765;0,641845;0,941397619;1;3;3;membrane raft assembly
GO:0070836;0,641845;0,941397619;1;3;3;caveola assembly
GO:0004978;0,641863;0,941397619;2;2;2;corticotropin receptor activity
GO:0097136;0,641883;0,941397619;3;6;6;Bcl-2 family protein complex
GO:0042384;0,641909;0,941397619;28;52;53;cilium assembly
GO:0046688;0,642005;0,941397619;10;30;32;response to copper ion
GO:0048635;0,642153;0,941430566;6;18;19;negative regulation of muscle organ development
GO:0044463;0,642163;0,941430566;342;570;621;cell projection part
GO:0032927;0,64233;0,941443557;3;4;4;positive regulation of activin receptor signaling pathway
GO:0004485;0,64265;0,941603369;2;2;2;methylcrotonoyl-CoA carboxylase activity
GO:0008093;0,642697;0,941603369;20;27;29;cytoskeletal adaptor activity
GO:0001071;0,64303;0,941776103;507;1192;1320;nucleic acid binding transcription factor activity
GO:0070925;0,643136;0,941776103;41;78;91;organelle assembly
GO:0051384;0,643198;0,941776103;75;178;189;response to glucocorticoid stimulus
GO:0032823;0,643321;0,941776103;4;7;7;regulation of natural killer cell differentiation
GO:0032825;0,643321;0,941776103;4;7;7;positive regulation of natural killer cell differentiation
GO:0001894;0,643684;0,942414237;42;90;95;tissue homeostasis
GO:0035083;0,643814;0,942651881;1;2;3;cilium axoneme assembly
GO:0003700;0,644109;0,943173622;503;1188;1316;sequence-specific DNA binding transcription factor activity
GO:0005004;0,644234;0,943173622;7;7;7;GPI-linked ephrin receptor activity
GO:0060053;0,644278;0,943173622;4;6;6;neurofilament cytoskeleton
GO:0032410;0,644537;0,943173622;17;36;38;negative regulation of transporter activity
GO:0002507;0,644606;0,943173622;1;5;5;tolerance induction
GO:0048534;0,644773;0,943173622;86;172;190;hemopoietic or lymphoid organ development
GO:0033605;0,644884;0,943173622;5;12;12;positive regulation of catecholamine secretion
GO:0045188;0,644947;0,943173622;4;15;15;regulation of circadian sleep/wake cycle, non-REM sleep
GO:0048754;0,645031;0,943173622;59;120;139;branching morphogenesis of a tube
GO:0051304;0,645075;0,943173622;2;4;4;chromosome separation
GO:0051307;0,645075;0,943173622;2;4;4;meiotic chromosome separation
GO:0000712;0,645075;0,943173622;2;4;4;resolution of meiotic recombination intermediates
GO:0000250;0,645245;0,943173622;2;2;2;lanosterol synthase activity
GO:0031559;0,645245;0,943173622;2;2;2;oxidosqualene cyclase activity
GO:0043206;0,645291;0,943173622;3;11;11;fibril organization
GO:0046467;0,645501;0,943173622;30;64;65;membrane lipid biosynthetic process
GO:0010269;0,645517;0,943173622;4;10;11;response to selenium ion
GO:0016585;0,645908;0,943173622;69;130;143;chromatin remodeling complex
GO:0006301;0,645912;0,943173622;6;11;13;postreplication repair
GO:2000351;0,645968;0,943173622;3;8;9;regulation of endothelial cell apoptosis
GO:0032536;0,64618;0,943173622;1;2;2;regulation of cell projection size
GO:0030260;0,646371;0,943173622;8;18;21;entry into host cell
GO:0044409;0,646371;0,943173622;8;18;21;entry into host
GO:0051828;0,646371;0,943173622;8;18;21;entry into other organism involved in symbiotic interaction
GO:0051806;0,646371;0,943173622;8;18;21;entry into cell of other organism involved in symbiotic interaction
GO:0052192;0,646371;0,943173622;8;18;21;movement in environment of other organism involved in symbiotic interaction
GO:0052126;0,646371;0,943173622;8;18;21;movement in host environment
GO:0021978;0,646621;0,943215688;1;5;5;telencephalon regionalization
GO:0051043;0,646663;0,943215688;9;17;25;regulation of membrane protein ectodomain proteolysis
GO:0032400;0,646722;0,943215688;5;6;8;melanosome localization
GO:0002065;0,64725;0,943600493;7;10;11;columnar/cuboidal epithelial cell differentiation
GO:0009066;0,647318;0,943600493;22;44;47;aspartate family amino acid metabolic process
GO:0002054;0,64737;0,943600493;2;4;4;nucleobase binding
GO:0035241;0,647679;0,944050196;2;4;4;protein-arginine omega-N monomethyltransferase activity
GO:0008332;0,647728;0,944050196;3;3;3;low voltage-gated calcium channel activity
GO:0071786;0,648069;0,944271348;2;2;2;endoplasmic reticulum tubular network organization
GO:0055089;0,648233;0,944334239;3;8;8;fatty acid homeostasis
GO:0004340;0,648724;0,945449465;1;1;1;glucokinase activity
GO:0016603;0,648726;0,945449465;1;2;2;glutaminyl-peptide cyclotransferase activity
GO:0017186;0,648726;0,945449465;1;2;2;peptidyl-pyroglutamic acid biosynthetic process, using glutaminyl-peptide cyclotransferase
GO:0051053;0,648831;0,945449465;23;56;66;negative regulation of DNA metabolic process
GO:0031016;0,648984;0,945449465;15;29;29;pancreas development
GO:0060043;0,648994;0,945449465;9;17;18;regulation of cardiac muscle cell proliferation
GO:0050995;0,649398;0,945830572;7;24;31;negative regulation of lipid catabolic process
GO:0016174;0,649475;0,945830572;4;6;6;NAD(P)H oxidase activity
GO:0097037;0,649519;0,945830572;1;1;1;heme export
GO:0032371;0,649568;0,945830572;11;37;39;regulation of sterol transport
GO:0032374;0,649568;0,945830572;11;37;39;regulation of cholesterol transport
GO:0000016;0,649681;0,945871699;1;1;1;lactase activity
GO:0016540;0,64994;0,946259072;4;8;8;protein autoprocessing
GO:0008206;0,650479;0,947222318;30;51;51;bile acid metabolic process
GO:0042214;0,65079;0,947790437;1;2;2;terpene metabolic process
GO:0043754;0,650816;0,947790437;1;1;1;dihydrolipoyllysine-residue (2-methylpropanoyl)transferase activity
GO:0015780;0,650879;0,947790437;4;8;9;nucleotide-sugar transport
GO:0032990;0,651252;0,947790437;127;214;235;cell part morphogenesis
GO:0001824;0,651313;0,947790437;7;20;29;blastocyst development
GO:0042974;0,651317;0,947790437;14;29;36;retinoic acid receptor binding
GO:0060272;0,651396;0,947790437;2;8;8;embryonic skeletal joint morphogenesis
GO:0016320;0,651397;0,947790437;1;2;2;endoplasmic reticulum membrane fusion
GO:0004169;0,651432;0,947790437;2;9;9;dolichyl-phosphate-mannose-protein mannosyltransferase activity
GO:0015696;0,651512;0,947790437;3;6;6;ammonium transport
GO:0051739;0,651512;0,947790437;3;6;6;ammonia transmembrane transporter activity
GO:0043047;0,651676;0,947968474;2;5;6;single-stranded telomeric DNA binding
GO:0010193;0,651694;0,947968474;2;4;4;response to ozone
GO:0030163;0,651821;0,947968474;26;59;71;protein catabolic process
GO:0016624;0,652097;0,947968474;5;8;9;oxidoreductase activity, acting on the aldehyde or oxo group of donors, disulfide as acceptor
GO:0051770;0,652189;0,947968474;3;8;8;positive regulation of nitric-oxide synthase biosynthetic process
GO:0042990;0,652201;0,947968474;27;64;83;regulation of transcription factor import into nucleus
GO:0070524;0,652237;0,947968474;2;3;3;11-beta-hydroxysteroid dehydrogenase (NADP+) activity
GO:0044453;0,652253;0,947968474;2;5;5;nuclear membrane part
GO:0044060;0,652468;0,948133707;5;20;21;regulation of endocrine process
GO:0031123;0,652643;0,948133707;43;97;100;RNA 3'-end processing
GO:0010833;0,652653;0,948133707;17;37;40;telomere maintenance via telomere lengthening
GO:0030690;0,652688;0,948133707;1;2;2;Noc1p-Noc2p complex
GO:0030327;0,652766;0,948133707;1;2;2;prenylated protein catabolic process
GO:0031099;0,652976;0,948133707;58;138;151;regeneration
GO:0046976;0,652988;0,948133707;2;3;7;histone methyltransferase activity (H3-K27 specific)
GO:0006677;0,653023;0,948133707;7;22;24;glycosylceramide metabolic process
GO:0016055;0,653139;0,948191013;87;162;170;Wnt receptor signaling pathway
GO:0031397;0,653255;0,948191013;37;112;118;negative regulation of protein ubiquitination
GO:0042136;0,653534;0,948484586;11;23;24;neurotransmitter biosynthetic process
GO:0043623;0,653677;0,948484586;94;209;245;cellular protein complex assembly
GO:0071944;0,653844;0,948484586;4;11;11;cell periphery
GO:0032020;0,653874;0,948484586;4;7;7;ISG15-protein conjugation
GO:0007257;0,654241;0,94856498;20;38;47;activation of JUN kinase activity
GO:0048144;0,654353;0,94856498;2;2;2;fibroblast proliferation
GO:0001682;0,654364;0,94856498;2;2;2;tRNA 5'-leader removal
GO:0016078;0,654364;0,94856498;2;2;2;tRNA catabolic process
GO:0000171;0,654364;0,94856498;2;2;2;ribonuclease MRP activity
GO:0051497;0,654366;0,94856498;4;5;6;negative regulation of stress fiber assembly
GO:0030809;0,65452;0,948770271;6;12;12;negative regulation of nucleotide biosynthetic process
GO:0030800;0,65452;0,948770271;6;12;12;negative regulation of cyclic nucleotide metabolic process
GO:0030803;0,65452;0,948770271;6;12;12;negative regulation of cyclic nucleotide biosynthetic process
GO:0090407;0,654661;0,948770271;4;6;6;organophosphate biosynthetic process
GO:0032958;0,654661;0,948770271;4;6;6;inositol phosphate biosynthetic process
GO:0070071;0,654843;0,948770271;1;4;5;proton-transporting two-sector ATPase complex assembly
GO:0044255;0,654856;0,948770271;433;871;949;cellular lipid metabolic process
GO:0060687;0,655068;0,948770271;9;12;12;regulation of branching involved in prostate gland morphogenesis
GO:0044450;0,655093;0,948770271;43;82;95;microtubule organizing center part
GO:0048468;0,655101;0,948770271;189;403;423;cell development
GO:0051577;0,655246;0,948879421;2;2;3;MyoD binding
GO:0043426;0,655246;0,948879421;2;2;3;MRF binding
GO:0051088;0,655288;0,94888909;3;3;3;PMA-inducible membrane protein ectodomain proteolysis
GO:0009408;0,655477;0,949020401;34;78;86;response to heat
GO:0051990;0,655515;0,949037263;1;1;1;(R)-2-hydroxyglutarate dehydrogenase activity
GO:0004605;0,655519;0,949037263;2;2;2;phosphatidate cytidylyltransferase activity
GO:0000939;0,655877;0,9495594;1;2;2;condensed chromosome inner kinetochore
GO:0000038;0,656103;0,9495594;20;40;42;very long-chain fatty acid metabolic process
GO:0035234;0,656191;0,9495594;4;4;4;germ cell programmed cell death
GO:0031103;0,656449;0,9495594;16;27;27;axon regeneration
GO:0043628;0,656487;0,9495594;2;4;4;ncRNA 3'-end processing
GO:0001755;0,656513;0,9495594;17;31;32;neural crest cell migration
GO:0065010;0,656535;0,9495594;3;11;12;extracellular membrane-bounded organelle
GO:0043230;0,656535;0,9495594;3;11;12;extracellular organelle
GO:0006779;0,656627;0,9495594;11;34;37;porphyrin biosynthetic process
GO:0033014;0,656627;0,9495594;11;34;37;tetrapyrrole biosynthetic process
GO:0048168;0,656654;0,9495594;25;51;55;regulation of neuronal synaptic plasticity
GO:0060203;0,657052;0,9495594;4;7;7;clathrin sculpted glutamate transport vesicle membrane
GO:0019519;0,657095;0,9495594;1;1;1;pentitol metabolic process
GO:0019527;0,657095;0,9495594;1;1;1;pentitol catabolic process
GO:0051160;0,657095;0,9495594;1;1;1;L-xylitol catabolic process
GO:0051164;0,657095;0,9495594;1;1;1;L-xylitol metabolic process
GO:0019407;0,657095;0,9495594;1;1;1;hexitol catabolic process
GO:0046370;0,657095;0,9495594;1;1;1;fructose biosynthetic process
GO:0006062;0,657095;0,9495594;1;1;1;sorbitol catabolic process
GO:0006060;0,657095;0,9495594;1;1;1;sorbitol metabolic process
GO:0003939;0,657095;0,9495594;1;1;1;L-iditol 2-dehydrogenase activity
GO:0004609;0,657146;0,949578199;1;1;1;phosphatidylserine decarboxylase activity
GO:0050746;0,657282;0,949610665;5;10;17;regulation of lipoprotein metabolic process
GO:0070585;0,657409;0,949696897;1;1;1;protein localization in mitochondrion
GO:0004967;0,657803;0,950113818;2;3;3;glucagon receptor activity
GO:0006085;0,657861;0,950113818;2;3;3;acetyl-CoA biosynthetic process
GO:0004345;0,65788;0,950113818;1;1;4;glucose-6-phosphate dehydrogenase activity
GO:0047936;0,65788;0,950113818;1;1;1;glucose 1-dehydrogenase [NAD(P)] activity
GO:0007067;0,658064;0,950128417;102;226;247;mitosis
GO:0000280;0,658064;0,950128417;102;226;247;nuclear division
GO:0051177;0,658099;0,950215209;2;4;4;meiotic sister chromatid cohesion
GO:0031644;0,658205;0,950215209;131;256;273;regulation of neurological system process
GO:0046622;0,658262;0,950215209;7;15;21;positive regulation of organ growth
GO:0045163;0,658583;0,950215209;2;3;3;clustering of voltage-gated potassium channels
GO:0006437;0,658628;0,950215209;1;2;2;tyrosyl-tRNA aminoacylation
GO:0004831;0,658628;0,950215209;1;2;2;tyrosine-tRNA ligase activity
GO:0008599;0,658638;0,950215209;2;7;7;protein phosphatase type 1 regulator activity
GO:0070141;0,658773;0,950215209;2;6;6;response to UV-A
GO:0046079;0,658785;0,950215209;1;1;1;dUMP catabolic process
GO:0009178;0,658785;0,950215209;1;1;1;pyrimidine deoxyribonucleoside monophosphate catabolic process
GO:0009131;0,658785;0,950215209;1;1;1;pyrimidine nucleoside monophosphate catabolic process
GO:2000736;0,658836;0,950215209;9;14;15;regulation of stem cell differentiation
GO:0031010;0,658916;0,950215209;4;7;9;ISWI complex
GO:0016589;0,658916;0,950215209;4;7;9;NURF complex
GO:0035295;0,658929;0,950215209;46;92;94;tube development
GO:0002863;0,65893;0,950215209;3;12;22;positive regulation of inflammatory response to antigenic stimulus
GO:0051402;0,659122;0,950215209;11;28;29;neuron apoptosis
GO:0035511;0,659339;0,950215209;2;4;5;oxidative DNA demethylation
GO:0035514;0,659339;0,950215209;2;4;5;DNA demethylase activity
GO:0043734;0,659339;0,950215209;2;4;5;DNA-N1-methyladenine dioxygenase activity
GO:0010605;0,659347;0,950215209;612;1326;1470;negative regulation of macromolecule metabolic process
GO:0051747;0,659369;0,950215209;1;3;4;cytosine C-5 DNA demethylase activity
GO:0030062;0,659603;0,950215209;4;7;7;mitochondrial tricarboxylic acid cycle enzyme complex
GO:0000172;0,659789;0,950215209;2;3;3;ribonuclease MRP complex
GO:0070207;0,659847;0,950215209;11;23;25;protein homotrimerization
GO:0032494;0,659868;0,950215209;5;16;18;response to peptidoglycan
GO:0005546;0,659898;0,950215209;16;31;33;phosphatidylinositol-4,5-bisphosphate binding
GO:0061303;0,659919;0,950215209;2;10;10;cornea development in camera-type eye
GO:0016073;0,65997;0,950215209;10;20;22;snRNA metabolic process
GO:0005097;0,660141;0,950215209;39;60;67;Rab GTPase activator activity
GO:0051966;0,660215;0,950215209;20;31;33;regulation of synaptic transmission, glutamatergic
GO:0048070;0,660326;0,950215209;11;16;16;regulation of developmental pigmentation
GO:0045332;0,660334;0,950215209;2;3;4;phospholipid translocation
GO:0034204;0,660334;0,950215209;2;3;4;lipid translocation
GO:0071724;0,660426;0,950484143;1;3;3;response to diacyl bacterial lipopeptide
GO:0071726;0,660426;0,950484143;1;3;3;cellular response to diacyl bacterial lipopeptide
GO:0042496;0,660426;0,950484143;1;3;3;detection of diacyl bacterial lipopeptide
GO:0004307;0,660595;0,950484143;2;3;3;ethanolaminephosphotransferase activity
GO:0050291;0,660631;0,950484143;5;8;8;sphingosine N-acyltransferase activity
GO:2000060;0,660677;0,950484143;4;7;8;positive regulation of protein ubiquitination involved in ubiquitin-dependent protein catabolic process
GO:0032525;0,66075;0,950484143;3;8;10;somite rostral/caudal axis specification
GO:0046933;0,66079;0,950484143;4;18;19;hydrogen ion transporting ATP synthase activity, rotational mechanism
GO:0034754;0,660905;0,950484143;47;109;119;cellular hormone metabolic process
GO:0017080;0,660931;0,950484143;6;10;10;sodium channel regulator activity
GO:0048259;0,66099;0,950484143;17;39;40;regulation of receptor-mediated endocytosis
GO:0017116;0,661164;0,950484143;1;2;2;single-stranded DNA-dependent ATP-dependent DNA helicase activity
GO:0019369;0,661205;0,950484143;8;15;17;arachidonic acid metabolic process
GO:0061053;0,661205;0,950484143;3;8;8;somite development
GO:0016836;0,661359;0,950499784;21;48;49;hydro-lyase activity
GO:0001846;0,66144;0,950819417;1;6;6;opsonin binding
GO:0061316;0,661756;0,951227108;3;3;3;canonical Wnt receptor signaling pathway involved in heart development
GO:0043034;0,662274;0,952145946;7;12;14;costamere
GO:0048531;0,662439;0,952145946;6;21;25;beta-1,3-galactosyltransferase activity
GO:0043123;0,662472;0,952145946;80;199;222;positive regulation of I-kappaB kinase/NF-kappaB cascade
;0,662738;0,95234222;33;85;117;
GO:0000153;0,662921;0,95234222;2;6;6;cytoplasmic ubiquitin ligase complex
GO:0002253;0,66293;0,95234222;143;309;429;activation of immune response
GO:0005451;0,66341;0,952604015;6;8;10;monovalent cation:hydrogen antiporter activity
GO:0070098;0,663491;0,952604015;1;7;7;chemokine-mediated signaling pathway
GO:0042228;0,663579;0,952686625;1;1;1;interleukin-8 biosynthetic process
GO:0042611;0,66415;0,953758723;9;32;145;MHC protein complex
GO:0008329;0,664345;0,953774857;12;24;27;pattern recognition receptor activity
GO:0002443;0,66457;0,953774857;17;48;73;leukocyte mediated immunity
GO:0010977;0,664627;0,953774857;21;33;33;negative regulation of neuron projection development
GO:0051124;0,66464;0,953774857;2;2;2;synaptic growth at neuromuscular junction
GO:0021522;0,664681;0,953774857;2;7;7;spinal cord motor neuron differentiation
GO:0005641;0,664794;0,953774857;3;5;5;nuclear envelope lumen
GO:0002820;0,664819;0,953774857;6;15;18;negative regulation of adaptive immune response
GO:0048745;0,664934;0,953774857;9;21;21;smooth muscle tissue development
GO:0046968;0,665103;0,953774857;1;4;13;peptide antigen transport
GO:0010959;0,66525;0,953774857;97;183;193;regulation of metal ion transport
GO:0050807;0,665805;0,954291496;26;48;50;regulation of synapse organization
GO:0010952;0,665813;0,954291496;66;147;157;positive regulation of peptidase activity
GO:0004167;0,665928;0,954588882;1;5;5;dopachrome isomerase activity
GO:0009211;0,665995;0,954673571;1;2;3;pyrimidine deoxyribonucleoside triphosphate metabolic process
GO:0019166;0,666069;0,954673571;2;3;3;trans-2-enoyl-CoA reductase (NADPH) activity
GO:0005925;0,666118;0,954673571;84;145;159;focal adhesion
GO:0048675;0,666361;0,954673571;6;14;16;axon extension
GO:0060602;0,666375;0,954673571;8;13;13;branch elongation of an epithelium
GO:0007090;0,666408;0,954673571;15;28;29;regulation of S phase of mitotic cell cycle
GO:0015440;0,666752;0,954876137;2;4;16;peptide-transporting ATPase activity
GO:0010632;0,666881;0,955237697;13;17;20;regulation of epithelial cell migration
GO:0045351;0,667364;0,955770026;1;7;8;type I interferon biosynthetic process
GO:0008047;0,667455;0,955820808;240;432;481;enzyme activator activity
GO:0001706;0,667567;0,956111837;3;13;13;endoderm formation
GO:0009756;0,668184;0,957050954;2;3;3;carbohydrate mediated signaling
GO:0043576;0,668226;0,957050954;11;18;19;regulation of respiratory gaseous exchange
GO:0005607;0,668276;0,957050954;2;2;2;laminin-2 complex
GO:0031304;0,66837;0,957050954;3;9;11;intrinsic to mitochondrial inner membrane
GO:0031305;0,66837;0,957050954;3;9;11;integral to mitochondrial inner membrane
GO:0072205;0,668515;0,957070508;3;6;7;metanephric collecting duct development
GO:0060364;0,668635;0,957070508;2;4;4;frontal suture morphogenesis
GO:0046966;0,66868;0,957070508;16;33;42;thyroid hormone receptor binding
GO:0032432;0,66897;0,957291408;26;47;52;actin filament bundle
GO:0033119;0,669066;0,957291408;4;13;15;negative regulation of RNA splicing
GO:0031054;0,669262;0,957574605;6;9;9;pre-miRNA processing
GO:0043139;0,669372;0,957595344;2;5;5;5'-3' DNA helicase activity
GO:0052547;0,669432;0,957595344;123;272;295;regulation of peptidase activity
GO:0008020;0,669575;0,957655344;2;5;5;G-protein coupled photoreceptor activity
GO:0031088;0,669592;0,957655344;2;3;6;platelet dense granule membrane
GO:0001780;0,669607;0,957655344;4;4;4;neutrophil homeostasis
GO:0015149;0,669791;0,957771476;6;14;14;hexose transmembrane transporter activity
GO:0045085;0,670196;0,958256594;1;3;5;negative regulation of interleukin-2 biosynthetic process
GO:0060760;0,670549;0,958705255;5;20;56;positive regulation of response to cytokine stimulus
GO:0044246;0,67057;0,958705255;8;25;28;regulation of multicellular organismal metabolic process
GO:0006106;0,670782;0,958722989;1;2;2;fumarate metabolic process
GO:0070032;0,670788;0,958722989;2;3;3;synaptobrevin 2-SNAP-25-syntaxin-1a-complexin I complex
GO:0018026;0,671036;0,958926869;4;8;8;peptidyl-lysine monomethylation
GO:0032456;0,67108;0,958926869;7;12;12;endocytic recycling
GO:0010008;0,671251;0,958926869;157;312;417;endosome membrane
GO:0010799;0,671265;0,958926869;4;10;11;regulation of peptidyl-threonine phosphorylation
GO:0046112;0,671541;0,958992475;6;13;15;nucleobase biosynthetic process
GO:0008160;0,671581;0,958992475;1;2;3;protein tyrosine phosphatase activator activity
GO:0072542;0,671581;0,958992475;1;2;3;protein phosphatase activator activity
GO:0006986;0,67181;0,959124824;28;84;97;response to unfolded protein
GO:0045296;0,672092;0,959124824;29;39;39;cadherin binding
GO:0035092;0,672242;0,959124824;1;3;3;sperm chromatin condensation
GO:0034629;0,672256;0,959124824;3;5;5;cellular protein complex localization
GO:0022612;0,672257;0,959124824;10;19;19;gland morphogenesis
GO:0008016;0,672268;0,959124824;52;108;115;regulation of heart contraction
GO:0003945;0,672272;0,959124824;3;9;9;N-acetyllactosamine synthase activity
GO:0003916;0,672319;0,959124824;3;6;6;DNA topoisomerase activity
GO:0051292;0,672547;0,959250641;4;4;4;nuclear pore complex assembly
GO:0031936;0,672564;0,959250641;3;7;11;negative regulation of chromatin silencing
GO:0009395;0,672787;0,959333256;16;31;32;phospholipid catabolic process
GO:0006516;0,672839;0,959333256;10;22;22;glycoprotein catabolic process
GO:0003851;0,672897;0,959333256;2;2;2;2-hydroxyacylsphingosine 1-beta-galactosyltransferase activity
GO:0045926;0,672926;0,959333256;91;210;237;negative regulation of growth
GO:0071549;0,67302;0,959333256;5;12;13;cellular response to dexamethasone stimulus
GO:0003924;0,673111;0,959347691;117;292;315;GTPase activity
GO:0006573;0,673301;0,959406048;4;7;7;valine metabolic process
GO:0016668;0,673445;0,959505641;5;9;9;oxidoreductase activity, acting on a sulfur group of donors, NAD or NADP as acceptor
GO:0071285;0,673659;0,959649507;7;21;21;cellular response to lithium ion
GO:0001530;0,673689;0,959649507;8;18;19;lipopolysaccharide binding
GO:0015057;0,673891;0,959771368;1;4;5;thrombin receptor activity
GO:0032592;0,674088;0,959771368;8;25;27;integral to mitochondrial membrane
GO:0071363;0,674143;0,959771368;60;118;122;cellular response to growth factor stimulus
GO:0015179;0,674178;0,959771368;26;42;45;L-amino acid transmembrane transporter activity
GO:0031681;0,674395;0,959857194;1;3;3;G-protein beta-subunit binding
GO:0016229;0,674435;0,959857194;16;38;46;steroid dehydrogenase activity
GO:0043221;0,674475;0,959857194;1;1;1;SMC protein binding
GO:0051547;0,67461;0,959857194;3;5;5;regulation of keratinocyte migration
GO:0051549;0,67461;0,959857194;3;5;5;positive regulation of keratinocyte migration
GO:0001823;0,674862;0,959857194;7;16;17;mesonephros development
GO:0072079;0,675022;0,959857194;3;7;8;nephron tubule formation
GO:0032299;0,675179;0,959857194;1;3;3;ribonuclease H2 complex
GO:0043967;0,675183;0,959857194;19;34;39;histone H4 acetylation
GO:0018153;0,675186;0,959857194;1;3;3;isopeptide cross-linking via N6-(L-isoglutamyl)-L-lysine
GO:0018262;0,675186;0,959857194;1;3;3;isopeptide cross-linking
GO:0034616;0,675616;0,96035868;3;7;7;response to laminar fluid shear stress
GO:0009648;0,67568;0,960367241;3;8;8;photoperiodism
GO:0030374;0,676057;0,960575221;23;45;54;ligand-dependent nuclear receptor transcription coactivator activity
GO:0008158;0,676206;0,960632803;6;9;10;hedgehog receptor activity
GO:0005783;0,676336;0,960632803;625;1273;1483;endoplasmic reticulum
GO:0043543;0,676432;0,960632803;73;138;151;protein acylation
GO:0090004;0,676707;0,960773518;9;17;18;positive regulation of establishment of protein localization in plasma membrane
GO:0003912;0,676862;0,960881974;1;2;2;DNA nucleotidylexotransferase activity
GO:0043517;0,676878;0,960881974;3;6;6;positive regulation of DNA damage response, signal transduction by p53 class mediator
GO:0060393;0,677047;0,960881974;15;26;27;regulation of pathway-restricted SMAD protein phosphorylation
GO:0006816;0,677172;0,960881974;83;137;151;calcium ion transport
GO:0046984;0,677221;0,960881974;1;2;2;regulation of hemoglobin biosynthetic process
GO:0060389;0,67724;0,960881974;6;12;12;pathway-restricted SMAD protein phosphorylation
GO:0009581;0,677257;0,960881974;36;86;90;detection of external stimulus
GO:0060371;0,67751;0,960881974;2;2;2;regulation of atrial cardiomyocyte membrane depolarization
GO:0004890;0,677532;0,960881974;19;24;28;GABA-A receptor activity
GO:0032700;0,677851;0,960881974;2;10;10;negative regulation of interleukin-17 production
GO:0044460;0,677861;0,960881974;8;17;19;flagellum part
GO:0044442;0,677861;0,960881974;8;17;19;microtubule-based flagellum part
GO:0030099;0,67803;0,960881974;62;125;138;myeloid cell differentiation
GO:0090136;0,67832;0,960881974;8;16;16;epithelial cell-cell adhesion
GO:0008653;0,678669;0,960881974;5;10;11;lipopolysaccharide metabolic process
GO:0048869;0,679079;0,960881974;990;2050;2265;cellular developmental process
GO:0046328;0,679305;0,960881974;70;140;159;regulation of JNK cascade
GO:0031996;0,679311;0,960881974;2;8;11;thioesterase binding
GO:0048568;0,679391;0,960881974;48;93;106;embryonic organ development
GO:0035258;0,679438;0,960881974;48;92;107;steroid hormone receptor binding
GO:2000794;0,679462;0,960881974;4;4;4;regulation of epithelial cell proliferation involved in lung morphogenesis
GO:0004643;0,679579;0,960881974;1;1;1;phosphoribosylaminoimidazolecarboxamide formyltransferase activity
GO:0003937;0,679579;0,960881974;1;1;1;IMP cyclohydrolase activity
GO:0006562;0,679645;0,960881974;2;4;4;proline catabolic process
GO:0045343;0,679785;0,960881974;3;6;6;regulation of MHC class I biosynthetic process
GO:0009103;0,679804;0,960881974;4;9;10;lipopolysaccharide biosynthetic process
GO:0044070;0,67981;0,960881974;7;18;25;regulation of anion transport
GO:0032459;0,679875;0,960881974;8;21;22;regulation of protein oligomerization
GO:0034755;0,679905;0,960881974;3;6;6;iron ion transmembrane transport
GO:0042362;0,679981;0,960881974;4;14;14;fat-soluble vitamin biosynthetic process
GO:0015760;0,680022;0,960881974;1;4;4;glucose-6-phosphate transport
GO:0015712;0,680022;0,960881974;1;4;4;hexose phosphate transport
GO:0006812;0,680073;0,960881974;345;646;704;cation transport
GO:0045088;0,680223;0,960897988;104;252;291;regulation of innate immune response
GO:0033327;0,680437;0,961044413;6;15;18;Leydig cell differentiation
GO:0034605;0,680672;0,961416771;13;19;20;cellular response to heat
GO:0006611;0,680744;0,961416771;8;22;22;protein export from nucleus
GO:0019905;0,680799;0,961416771;22;41;45;syntaxin binding
GO:0000400;0,68082;0,961416771;1;6;6;four-way junction DNA binding
GO:0009159;0,68083;0,961416771;1;2;2;deoxyribonucleoside monophosphate catabolic process
GO:0060501;0,681127;0,961861655;3;3;3;positive regulation of epithelial cell proliferation involved in lung morphogenesis
GO:0001709;0,681153;0,961861655;12;39;54;cell fate determination
GO:0061098;0,681172;0,961861655;13;29;30;positive regulation of protein tyrosine kinase activity
GO:0048630;0,68136;0,962043185;1;3;3;skeletal muscle tissue growth
GO:0009165;0,681523;0,962077852;110;228;250;nucleotide biosynthetic process
GO:0070742;0,681583;0,962093756;8;16;18;C2H2 zinc finger domain binding
GO:0001782;0,68167;0,962108174;7;12;16;B cell homeostasis
GO:0051541;0,681813;0,962194617;1;1;2;elastin metabolic process
GO:0010573;0,681813;0,962194617;1;1;1;vascular endothelial growth factor production
GO:0005173;0,68222;0,962383048;4;4;4;stem cell factor receptor binding
GO:0005381;0,682275;0,962383048;2;5;5;iron ion transmembrane transporter activity
GO:0032095;0,682459;0,962383048;8;24;24;regulation of response to food
GO:0005672;0,682615;0,962383048;4;9;9;transcription factor TFIIA complex
GO:0035315;0,682728;0,962383048;2;3;3;hair cell differentiation
GO:0006268;0,682835;0,962383048;2;8;9;DNA unwinding involved in replication
GO:0009072;0,682894;0,962383048;16;31;33;aromatic amino acid family metabolic process
GO:0042162;0,683035;0,962383048;9;18;19;telomeric DNA binding
GO:0006378;0,683108;0,962383048;9;18;20;mRNA polyadenylation
GO:0019842;0,683153;0,962383048;86;172;180;vitamin binding
GO:0032964;0,683624;0,962383048;3;5;5;collagen biosynthetic process
GO:0060044;0,68383;0,962383048;3;6;6;negative regulation of cardiac muscle cell proliferation
GO:0007063;0,684242;0,962383048;5;11;13;regulation of sister chromatid cohesion
GO:0070493;0,684469;0,962383048;2;6;7;thrombin receptor signaling pathway
GO:0030949;0,684482;0,962383048;7;13;14;positive regulation of vascular endothelial growth factor receptor signaling pathway
GO:0016796;0,684532;0,962383048;9;23;26;exonuclease activity, active with either ribo- or deoxyribonucleic acids and producing 5'-phosphomonoesters
GO:0007094;0,684547;0,962383048;18;38;38;mitotic cell cycle spindle assembly checkpoint
GO:0043589;0,684602;0,962383048;3;5;7;skin morphogenesis
GO:0001621;0,684618;0,962383048;1;1;1;ADP receptor activity
GO:0004362;0,684673;0,962383048;1;1;1;glutathione-disulfide reductase activity
GO:0010594;0,684772;0,962383048;35;66;71;regulation of endothelial cell migration
GO:0034679;0,684796;0,962383048;3;3;3;alpha9-beta1 integrin complex
GO:0032594;0,684898;0,962383048;2;2;2;protein transport within lipid bilayer
GO:0034667;0,684898;0,962383048;2;2;2;alpha3-beta1 integrin complex
GO:0051956;0,684975;0,962383048;1;3;14;negative regulation of amino acid transport
GO:0008253;0,685004;0,962383048;5;10;11;5'-nucleotidase activity
GO:0009052;0,685225;0,962383048;2;4;4;pentose-phosphate shunt, non-oxidative branch
GO:0001592;0,68523;0,962383048;3;3;3;dopamine D3 receptor activity
GO:0050883;0,68523;0,962383048;3;3;3;musculoskeletal movement, spinal reflex action
GO:0005201;0,685287;0,962383048;50;80;89;extracellular matrix structural constituent
GO:0045624;0,685293;0,962383048;7;16;16;positive regulation of T-helper cell differentiation
GO:0015816;0,685309;0,962383048;2;3;4;glycine transport
GO:0002221;0,685382;0,962383048;55;125;144;pattern recognition receptor signaling pathway
GO:0004777;0,685403;0,962383048;1;1;1;succinate-semialdehyde dehydrogenase activity
GO:0008045;0,685705;0,962383048;15;27;27;motor axon guidance
GO:0071305;0,68585;0,962383048;6;11;11;cellular response to vitamin D
GO:0007549;0,685853;0,962383048;4;6;9;dosage compensation
GO:0006081;0,685978;0,962383048;17;44;45;cellular aldehyde metabolic process
GO:0090245;0,686033;0,962383048;2;2;2;axis elongation involved in somitogenesis
GO:0009997;0,686033;0,962383048;2;2;2;negative regulation of cardioblast cell fate specification
GO:2000044;0,686033;0,962383048;2;2;2;negative regulation of cardiac cell fate specification
GO:2000043;0,686033;0,962383048;2;2;2;regulation of cardiac cell fate specification
GO:2000081;0,686033;0,962383048;2;2;2;positive regulation of canonical Wnt receptor signaling pathway involved in controlling type B pancreatic cell proliferation
GO:0003136;0,686033;0,962383048;2;2;2;negative regulation of heart induction by canonical Wnt receptor signaling pathway
GO:0010387;0,686033;0,962383048;2;2;2;signalosome assembly
GO:0042686;0,686033;0,962383048;2;2;2;regulation of cardioblast cell fate specification
GO:0007175;0,686143;0,962383048;4;11;11;negative regulation of epidermal growth factor-activated receptor activity
GO:0033152;0,686402;0,962383048;3;3;3;immunoglobulin V(D)J recombination
GO:0006312;0,686515;0,962383048;13;30;31;mitotic recombination
GO:0051725;0,686553;0,962383048;1;5;5;protein de-ADP-ribosylation
GO:0003875;0,686553;0,962383048;1;5;5;ADP-ribosylarginine hydrolase activity
GO:0070579;0,686557;0,962383048;4;5;5;methylcytosine dioxygenase activity
GO:0071379;0,686602;0,962383048;2;4;4;cellular response to prostaglandin stimulus
GO:0060586;0,686609;0,962383048;2;6;6;multicellular organismal iron ion homeostasis
GO:0032416;0,686698;0,962383048;3;4;4;negative regulation of sodium:hydrogen antiporter activity
GO:2000650;0,686698;0,962383048;3;4;4;negative regulation of sodium ion transmembrane transporter activity
GO:0051923;0,686992;0,962383048;9;22;25;sulfation
GO:0033875;0,687038;0,962383048;7;18;21;ribonucleoside bisphosphate metabolic process
GO:0050427;0,687038;0,962383048;7;18;21;3'-phosphoadenosine 5'-phosphosulfate metabolic process
GO:0034032;0,687038;0,962383048;7;18;21;purine nucleoside bisphosphate metabolic process
GO:0034035;0,687038;0,962383048;7;18;21;purine ribonucleoside bisphosphate metabolic process
GO:0031102;0,68706;0,962383048;17;32;32;neuron projection regeneration
GO:0000786;0,687122;0,962383048;12;94;112;nucleosome
GO:0010990;0,687131;0,962383048;2;3;3;regulation of SMAD protein complex assembly
GO:0010991;0,687131;0,962383048;2;3;3;negative regulation of SMAD protein complex assembly
GO:0021670;0,687193;0,962383048;7;9;9;lateral ventricle development
GO:0034341;0,687226;0,962383048;47;107;220;response to interferon-gamma
GO:0043569;0,687238;0,962383048;3;6;7;negative regulation of insulin-like growth factor receptor signaling pathway
GO:0070535;0,687328;0,962383048;1;1;1;histone H2A K63-linked ubiquitination
GO:0008665;0,687545;0,962383048;1;2;2;2'-phosphotransferase activity
GO:0055094;0,687613;0,962383048;4;10;10;response to lipoprotein stimulus
GO:0004032;0,687643;0,962383048;1;4;4;alditol:NADP+ 1-oxidoreductase activity
GO:0010634;0,687803;0,962427244;8;12;15;positive regulation of epithelial cell migration
GO:0090283;0,688022;0,962816198;1;1;1;regulation of protein glycosylation in Golgi
GO:0090285;0,688022;0,962816198;1;1;1;negative regulation of protein glycosylation in Golgi
GO:0030855;0,688075;0,962816198;67;168;179;epithelial cell differentiation
GO:0032364;0,688413;0,963315415;3;6;7;oxygen homeostasis
GO:0045621;0,688765;0,963902797;31;63;74;positive regulation of lymphocyte differentiation
GO:0000082;0,688784;0,963902797;77;181;197;G1/S transition of mitotic cell cycle
GO:0031100;0,689109;0,96400919;25;67;80;organ regeneration
GO:0032184;0,689156;0,96400919;1;1;1;SUMO polymer binding
GO:0046641;0,68934;0,964106641;6;15;15;positive regulation of alpha-beta T cell proliferation
GO:0008286;0,689368;0,964106641;98;181;190;insulin receptor signaling pathway
GO:0048631;0,689377;0,964106641;1;3;3;regulation of skeletal muscle tissue growth
GO:0005584;0,689435;0,964537702;1;2;2;collagen type I
GO:0006582;0,689824;0,964627251;7;14;18;melanin metabolic process
GO:0051168;0,68987;0,964627251;41;98;137;nuclear export
GO:0006668;0,689878;0,964627251;1;2;2;sphinganine-1-phosphate metabolic process
GO:0033634;0,690157;0,964952665;3;5;6;positive regulation of cell-cell adhesion mediated by integrin
GO:0000151;0,690441;0,965212984;89;159;171;ubiquitin ligase complex
GO:0006354;0,690532;0,965212984;38;105;122;transcription elongation, DNA-dependent
GO:0045930;0,690646;0,965212984;24;42;44;negative regulation of mitotic cell cycle
GO:0032411;0,690696;0,965212984;16;31;32;positive regulation of transporter activity
GO:0047192;0,690697;0,965212984;2;2;2;1-alkylglycerophosphocholine O-acetyltransferase activity
GO:0032290;0,690769;0,965212984;2;2;2;peripheral nervous system myelin formation
GO:0071335;0,690769;0,965212984;2;2;2;hair follicle cell proliferation
GO:0015787;0,690829;0,965212984;1;1;1;UDP-glucuronic acid transport
GO:0015789;0,690829;0,965212984;1;1;1;UDP-N-acetylgalactosamine transport
GO:0005461;0,690829;0,965212984;1;1;1;UDP-glucuronic acid transmembrane transporter activity
GO:0005463;0,690829;0,965212984;1;1;1;UDP-N-acetylgalactosamine transmembrane transporter activity
GO:0048205;0,690879;0,965212984;5;12;12;COPI coating of Golgi vesicle
GO:0048200;0,690879;0,965212984;5;12;12;Golgi transport vesicle coating
GO:0035249;0,691019;0,965343199;10;18;18;synaptic transmission, glutamatergic
GO:0032813;0,691158;0,96534361;14;39;62;tumor necrosis factor receptor superfamily binding
GO:0035587;0,691236;0,96534361;4;9;9;purinergic receptor signaling pathway
GO:0044440;0,691337;0,96534361;164;329;435;endosomal part
GO:0051568;0,69147;0,96534361;6;15;18;histone H3-K4 methylation
GO:0001659;0,691553;0,96534361;12;23;25;temperature homeostasis
GO:0046539;0,69174;0,965430095;2;2;2;histamine N-methyltransferase activity
GO:0000910;0,691774;0,965430095;44;83;97;cytokinesis
GO:0033872;0,691825;0,965430095;2;2;2;[heparan sulfate]-glucosamine 3-sulfotransferase 3 activity
GO:0051856;0,691976;0,965430095;3;4;4;adhesion to symbiont
GO:0051825;0,691976;0,965430095;3;4;4;adhesion to other organism involved in symbiotic interaction
GO:0046638;0,692188;0,965574019;17;32;35;positive regulation of alpha-beta T cell differentiation
GO:0004986;0,692405;0,966104724;1;1;1;delta-opioid receptor activity
GO:0001012;0,6925;0,966175426;15;44;47;RNA polymerase II regulatory region DNA binding
GO:0010466;0,69277;0,966287096;54;121;132;negative regulation of peptidase activity
GO:0048386;0,692805;0,966287096;5;5;5;positive regulation of retinoic acid receptor signaling pathway
GO:0060457;0,692978;0,966338669;2;6;6;negative regulation of digestive system process
GO:0005683;0,693054;0,966338669;2;8;8;U7 snRNP
GO:0030126;0,693089;0,966338669;5;12;12;COPI vesicle coat
GO:0035370;0,693466;0,966777357;2;3;3;UBC13-UEV1A complex
GO:0045409;0,693531;0,966777357;2;9;9;negative regulation of interleukin-6 biosynthetic process
GO:0046952;0,693789;0,966860175;4;6;6;ketone body catabolic process
GO:0050921;0,693845;0,966860175;29;79;85;positive regulation of chemotaxis
GO:0016418;0,694269;0,967544112;1;2;2;S-acetyltransferase activity
GO:0005730;0,694391;0,967544112;269;633;721;nucleolus
GO:0042438;0,694409;0,967544112;5;12;16;melanin biosynthetic process
GO:0043406;0,694652;0,967699297;99;195;218;positive regulation of MAP kinase activity
GO:0032589;0,694802;0,967699297;11;18;23;neuron projection membrane
GO:0035590;0,6951;0,967924776;3;8;8;purinergic nucleotide receptor signaling pathway
GO:0003960;0,695435;0,967924776;2;6;6;NADPH:quinone reductase activity
GO:0071822;0,69551;0,967924776;339;771;862;protein complex subunit organization
GO:0015389;0,695513;0,967924776;3;3;3;pyrimidine- and adenine-specific:sodium symporter activity
GO:0033148;0,695517;0,967924776;2;4;5;positive regulation of estrogen receptor signaling pathway
GO:0050920;0,695522;0,967924776;46;102;109;regulation of chemotaxis
GO:0008015;0,69574;0,967998207;29;63;67;blood circulation
GO:0045089;0,695942;0,968127321;79;182;212;positive regulation of innate immune response
GO:0001525;0,696074;0,968225291;97;201;210;angiogenesis
GO:0007494;0,696347;0,968406873;10;18;20;midgut development
GO:0043236;0,696416;0,968406873;10;25;28;laminin binding
GO:0090073;0,696557;0,968406873;3;8;8;positive regulation of protein homodimerization activity
GO:0090381;0,696564;0,968406873;2;5;11;regulation of heart induction
GO:0051766;0,696744;0,968406873;6;10;11;inositol trisphosphate kinase activity
GO:0048285;0,696839;0,968406873;107;240;261;organelle fission
GO:0016212;0,696924;0,968406873;3;5;5;kynurenine-oxoglutarate transaminase activity
GO:0048560;0,697027;0,968440622;1;2;2;establishment of anatomical structure orientation
GO:0046634;0,697222;0,968457058;25;54;57;regulation of alpha-beta T cell activation
GO:0009996;0,697271;0,968457058;2;6;6;negative regulation of cell fate specification
GO:0034047;0,69737;0,968457058;2;3;3;regulation of protein phosphatase type 2A activity
GO:0008199;0,697456;0,968457058;3;13;15;ferric iron binding
GO:0033677;0,698023;0,969086772;1;3;3;DNA/RNA helicase activity
GO:0055007;0,69831;0,96935659;10;22;28;cardiac muscle cell differentiation
GO:0009187;0,69832;0,96935659;35;60;66;cyclic nucleotide metabolic process
GO:0045842;0,698642;0,969482566;3;4;4;positive regulation of mitotic metaphase/anaphase transition
GO:0010831;0,698706;0,969482566;1;4;4;positive regulation of myotube differentiation
GO:0072125;0,698722;0,969482566;2;4;4;negative regulation of glomerular mesangial cell proliferation
GO:0051262;0,69878;0,969482566;41;92;97;protein tetramerization
GO:0042984;0,698947;0,969482566;6;7;7;regulation of amyloid precursor protein biosynthetic process
GO:0002134;0,699005;0,969482566;1;4;4;UTP binding
GO:0050884;0,69915;0,969482566;5;9;9;neuromuscular process controlling posture
GO:0008440;0,699164;0,969482566;5;9;9;inositol trisphosphate 3-kinase activity
GO:0043488;0,699181;0,969482566;12;42;43;regulation of mRNA stability
GO:0090207;0,69943;0,969482566;8;25;25;regulation of triglyceride metabolic process
GO:0032313;0,699451;0,969482566;6;9;9;regulation of Rab GTPase activity
GO:0032851;0,699451;0,969482566;6;9;9;positive regulation of Rab GTPase activity
GO:0002823;0,69947;0,969482566;5;14;17;negative regulation of adaptive immune response based on somatic recombination of immune receptors built from immunoglobulin superfamily domains
GO:0010717;0,699595;0,969482566;20;39;40;regulation of epithelial to mesenchymal transition
GO:0001550;0,699683;0,969482566;3;4;4;ovarian cumulus expansion
GO:0008106;0,699708;0,969482566;3;11;11;alcohol dehydrogenase (NADP+) activity
GO:0060744;0,69976;0,969482566;1;2;2;mammary gland branching involved in thelarche
GO:0032395;0,699842;0,969482566;3;7;57;MHC class II receptor activity
GO:0003007;0,700037;0,969482566;23;41;43;heart morphogenesis
GO:0071398;0,700056;0,969482566;6;11;12;cellular response to fatty acid
GO:0004016;0,700071;0,969482566;11;15;16;adenylate cyclase activity
GO:0034641;0,70036;0,969992864;1782;3999;4468;cellular nitrogen compound metabolic process
GO:0002224;0,700413;0,969992864;48;114;130;toll-like receptor signaling pathway
GO:0001953;0,700422;0,969992864;5;12;14;negative regulation of cell-matrix adhesion
GO:0046718;0,700555;0,97011307;7;12;14;entry of virus into host cell
GO:0010745;0,700859;0,97034019;10;19;20;negative regulation of macrophage derived foam cell differentiation
GO:0046579;0,700907;0,97034019;19;36;36;positive regulation of Ras protein signal transduction
GO:0048029;0,701043;0,97034019;28;64;73;monosaccharide binding
GO:0004037;0,701104;0,970362176;1;1;1;allantoicase activity
GO:0032947;0,701215;0,970649391;33;58;62;protein complex scaffold
GO:0032769;0,701324;0,970752134;8;18;19;negative regulation of monooxygenase activity
GO:0043024;0,70152;0,970813685;3;10;10;ribosomal small subunit binding
GO:0051726;0,701694;0,970920499;396;867;928;regulation of cell cycle
GO:0055021;0,701737;0,970920499;9;20;21;regulation of cardiac muscle tissue growth
GO:0010807;0,701773;0,970920499;2;3;3;regulation of synaptic vesicle priming
GO:0014069;0,701896;0,970920499;74;117;125;postsynaptic density
GO:0035254;0,702208;0,970920499;17;24;28;glutamate receptor binding
GO:0009225;0,702218;0,970920499;14;33;34;nucleotide-sugar metabolic process
GO:0004715;0,70248;0,970920499;38;63;70;non-membrane spanning protein tyrosine kinase activity
GO:0018212;0,702532;0,970920499;48;79;93;peptidyl-tyrosine modification
GO:0000177;0,702584;0,970920499;3;6;6;cytoplasmic exosome (RNase complex)
GO:0006406;0,702688;0,970920499;28;71;105;mRNA export from nucleus
GO:0022890;0,702787;0,970920499;135;280;310;inorganic cation transmembrane transporter activity
GO:0016884;0,702812;0,970920499;5;12;13;carbon-nitrogen ligase activity, with glutamine as amido-N-donor
GO:0044339;0,702951;0,970920499;1;2;2;canonical Wnt receptor signaling pathway involved in osteoblast differentiation
GO:0044338;0,702951;0,970920499;1;2;2;canonical Wnt receptor signaling pathway involved in mesenchymal stem cell differentiation
GO:0000138;0,703065;0,970920499;2;5;5;Golgi trans cisterna
GO:0009110;0,703112;0,970920499;8;23;25;vitamin biosynthetic process
GO:0030423;0,703163;0,970920499;2;4;4;targeting of mRNA for destruction involved in RNA interference
GO:0047498;0,703377;0,970920499;3;12;12;calcium-dependent phospholipase A2 activity
GO:0009892;0,703378;0,970920499;647;1421;1567;negative regulation of metabolic process
GO:0005088;0,703453;0,970920499;84;120;130;Ras guanyl-nucleotide exchange factor activity
GO:0072349;0,703562;0,970920499;5;8;10;modified amino acid transmembrane transporter activity
GO:0015296;0,703661;0,970920499;22;35;36;anion:cation symporter activity
GO:0051427;0,703663;0,970920499;75;157;182;hormone receptor binding
GO:0051607;0,703862;0,971115119;20;55;60;defense response to virus
GO:0050839;0,703887;0,971115119;49;66;71;cell adhesion molecule binding
GO:0003835;0,703903;0,971115119;4;4;4;beta-galactoside alpha-2,6-sialyltransferase activity
GO:0005774;0,703945;0,971115119;69;156;241;vacuolar membrane
GO:0003012;0,703949;0,971115119;107;238;257;muscle system process
GO:0050664;0,704007;0,971115119;7;12;15;oxidoreductase activity, acting on NADH or NADPH, oxygen as acceptor
GO:0047756;0,704064;0,971115119;2;3;3;chondroitin 4-sulfotransferase activity
GO:0031371;0,704442;0,971115119;2;4;5;ubiquitin conjugating enzyme complex
GO:0043209;0,70477;0,971115119;16;27;27;myelin sheath
GO:0008478;0,704879;0,971115119;1;1;1;pyridoxal kinase activity
GO:0009443;0,704879;0,971115119;1;1;1;pyridoxal 5'-phosphate salvage
GO:0031403;0,704879;0,971115119;1;1;1;lithium ion binding
GO:0043508;0,704934;0,971115119;3;7;7;negative regulation of JUN kinase activity
GO:0005334;0,705034;0,971115119;1;1;1;norepinephrine:sodium symporter activity
GO:0060349;0,705079;0,971115119;9;25;25;bone morphogenesis
GO:0002228;0,705108;0,971115119;3;7;14;natural killer cell mediated immunity
GO:0042267;0,705108;0,971115119;3;7;14;natural killer cell mediated cytotoxicity
GO:0014040;0,705156;0,971115119;2;3;3;positive regulation of Schwann cell differentiation
GO:0016324;0,705178;0,971115119;126;237;256;apical plasma membrane
GO:0016901;0,705204;0,971115119;5;7;7;oxidoreductase activity, acting on the CH-OH group of donors, quinone or similar compound as acceptor
GO:0031436;0,70557;0,971362292;2;3;4;BRCA1-BARD1 complex
GO:0060564;0,70594;0,971483533;2;6;6;negative regulation of mitotic anaphase-promoting complex activity
GO:0017148;0,706032;0,971483533;22;54;56;negative regulation of translation
GO:0035259;0,706053;0,971483533;6;12;12;glucocorticoid receptor binding
GO:0072520;0,706246;0,971689765;2;2;2;seminiferous tubule development
GO:0034048;0,706617;0,972207155;1;2;2;negative regulation of protein phosphatase type 2A activity
GO:0015226;0,706811;0,972207155;2;3;3;carnitine transporter activity
GO:0002905;0,706854;0,972207155;1;3;5;regulation of mature B cell apoptosis
GO:0002906;0,706854;0,972207155;1;3;5;negative regulation of mature B cell apoptosis
GO:0001974;0,706857;0,972207155;13;26;29;blood vessel remodeling
GO:0008356;0,707136;0,972207155;5;6;6;asymmetric cell division
GO:0015781;0,707179;0,972207155;3;7;8;pyrimidine nucleotide-sugar transport
GO:0015165;0,707179;0,972207155;3;7;8;pyrimidine nucleotide sugar transmembrane transporter activity
GO:0040015;0,707236;0,972207155;6;9;9;negative regulation of multicellular organism growth
GO:0048770;0,707263;0,972207155;62;131;148;pigment granule
GO:0042470;0,707263;0,972207155;62;131;148;melanosome
GO:0008753;0,7073;0,972207155;1;4;4;NADPH dehydrogenase (quinone) activity
GO:0003959;0,7073;0,972207155;1;4;4;NADPH dehydrogenase activity
GO:0061025;0,707581;0,972207155;36;75;76;membrane fusion
GO:0042345;0,707592;0,972207155;12;35;45;regulation of NF-kappaB import into nucleus
GO:0035313;0,707624;0,972207155;5;10;11;wound healing, spreading of epidermal cells
GO:0002711;0,70764;0,972207155;6;17;18;positive regulation of T cell mediated immunity
GO:0007214;0,707756;0,972307339;17;22;30;gamma-aminobutyric acid signaling pathway
GO:0031324;0,707954;0,972400815;592;1310;1446;negative regulation of cellular metabolic process
GO:0048806;0,708115;0,972400815;12;26;27;genitalia development
GO:0043535;0,708135;0,972400815;16;33;37;regulation of blood vessel endothelial cell migration
GO:0022884;0,708257;0,972400815;5;22;24;macromolecule transmembrane transporter activity
GO:0008320;0,708257;0,972400815;5;22;24;protein transmembrane transporter activity
GO:0030665;0,708329;0,972400815;47;77;83;clathrin coated vesicle membrane
GO:0015019;0,708382;0,972400815;1;1;1;heparan-alpha-glucosaminide N-acetyltransferase activity
GO:2000045;0,708417;0,972400815;17;39;41;regulation of G1/S transition of mitotic cell cycle
GO:0001560;0,708554;0,972499959;1;1;1;regulation of cell growth by extracellular stimulus
GO:0004370;0,708639;0,972517553;1;2;2;glycerol kinase activity
GO:0045056;0,708665;0,972517553;4;5;5;transcytosis
GO:0019911;0,708916;0,973035186;3;4;6;structural constituent of myelin sheath
GO:0070816;0,70905;0,973035186;4;4;4;phosphorylation of RNA polymerase II C-terminal domain
GO:0004111;0,709189;0,973035186;1;10;12;creatine kinase activity
GO:0004047;0,709286;0,973035186;4;7;7;aminomethyltransferase activity
GO:0010369;0,709336;0,973035186;2;7;7;chromocenter
GO:0042335;0,709344;0,973035186;1;3;3;cuticle development
GO:0018022;0,709458;0,973035186;5;10;13;peptidyl-lysine methylation
GO:0043404;0,709465;0,973035186;1;1;1;corticotropin-releasing hormone receptor activity
GO:0030683;0,70952;0,973035186;2;2;2;evasion by virus of host immune response
GO:0030682;0,70952;0,973035186;2;2;2;evasion or tolerance of host defense response
GO:0020012;0,70952;0,973035186;2;2;2;evasion or tolerance of host immune response
GO:0051807;0,70952;0,973035186;2;2;2;evasion or tolerance of defense response of other organism involved in symbiotic interaction
GO:0051805;0,70952;0,973035186;2;2;2;evasion or tolerance of immune response of other organism involved in symbiotic interaction
GO:0005597;0,709603;0,973103194;1;1;1;collagen type XVI
GO:0030297;0,709777;0,973206359;3;3;4;transmembrane receptor protein tyrosine kinase activator activity
GO:0048812;0,709803;0,973206359;97;171;187;neuron projection morphogenesis
GO:0061099;0,709916;0,973206359;7;16;16;negative regulation of protein tyrosine kinase activity
GO:0070843;0,710164;0,973248741;1;1;4;misfolded protein transport
GO:0070844;0,710164;0,973248741;1;1;4;polyubiquitinated protein transport
GO:0070845;0,710164;0,973248741;1;1;4;polyubiquitinated misfolded protein transport
GO:0071174;0,710214;0,973248741;18;39;39;mitotic cell cycle spindle checkpoint
GO:0006810;0,710538;0,973730544;1755;3455;3857;transport
GO:0071900;0,710798;0,973730544;179;403;433;regulation of protein serine/threonine kinase activity
GO:0033299;0,710819;0,973730544;1;4;4;secretion of lysosomal enzymes
GO:0010660;0,710891;0,973730544;6;19;20;regulation of muscle cell apoptosis
GO:0002764;0,711169;0,973817361;115;229;324;immune response-regulating signaling pathway
GO:0016675;0,711315;0,973817361;15;40;44;oxidoreductase activity, acting on a heme group of donors
GO:0002635;0,711381;0,973817361;1;2;2;negative regulation of germinal center formation
GO:0010070;0,711382;0,973817361;2;3;3;zygote asymmetric cell division
GO:0010933;0,711664;0,973969337;2;2;2;positive regulation of macrophage tolerance induction
GO:0010932;0,711664;0,973969337;2;2;2;regulation of macrophage tolerance induction
GO:0000124;0,711748;0,973969337;2;4;4;SAGA complex
GO:0070644;0,712052;0,974405607;1;1;1;vitamin D response element binding
GO:0001300;0,712142;0,974456741;1;2;2;chronological cell aging
GO:0042605;0,71247;0,974629836;4;10;19;peptide antigen binding
GO:0000305;0,712634;0,974705779;4;12;13;response to oxygen radical
GO:0002686;0,712893;0,974808809;6;11;11;negative regulation of leukocyte migration
GO:0040032;0,712992;0,974831652;1;1;1;post-embryonic body morphogenesis
GO:0090045;0,713057;0,974887327;3;5;5;positive regulation of deacetylase activity
GO:0061054;0,713114;0,974961984;2;5;5;dermatome development
GO:0016175;0,7134;0,975016102;4;7;10;superoxide-generating NADPH oxidase activity
GO:0048185;0,713655;0,975016102;7;13;14;activin binding
GO:0050854;0,713671;0,975016102;11;23;29;regulation of antigen receptor-mediated signaling pathway
GO:0001158;0,713787;0,975016102;3;15;17;enhancer sequence-specific DNA binding
GO:0000030;0,713819;0,975016102;5;20;20;mannosyltransferase activity
GO:0002063;0,713901;0,975016102;4;7;7;chondrocyte development
GO:0061032;0,714128;0,975016102;1;1;1;visceral serous pericardium development
GO:0072302;0,714128;0,975016102;1;1;1;negative regulation of metanephric glomerular mesangial cell proliferation
GO:0031410;0,714186;0,975016102;422;841;907;cytoplasmic vesicle
GO:0070062;0,714211;0,975016102;2;8;9;extracellular vesicular exosome
GO:0060689;0,714231;0,975030937;1;2;2;cell differentiation involved in salivary gland development
GO:0001970;0,714548;0,975125885;1;1;1;positive regulation of activation of membrane attack complex
GO:0001969;0,714548;0,975125885;1;1;1;regulation of activation of membrane attack complex
GO:2000259;0,714548;0,975125885;1;1;1;positive regulation of protein activation cascade
GO:0045917;0,714548;0,975125885;1;1;1;positive regulation of complement activation
GO:0002067;0,714649;0,975125885;5;6;6;glandular epithelial cell differentiation
GO:0035257;0,71484;0,975242208;71;141;165;nuclear hormone receptor binding
GO:0060631;0,714846;0,975242208;1;3;3;regulation of meiosis I
GO:0006391;0,71494;0,975242208;1;2;3;transcription initiation from mitochondrial promoter
GO:0015803;0,715473;0,975836996;2;7;8;branched-chain aliphatic amino acid transport
GO:0015820;0,715473;0,975836996;2;7;8;leucine transport
GO:0043280;0,715675;0,975836996;62;140;150;positive regulation of caspase activity
GO:0032057;0,715718;0,975836996;2;4;4;negative regulation of translational initiation in response to stress
GO:0090206;0,715736;0,975836996;1;3;3;negative regulation of cholesterol metabolic process
GO:0045541;0,715736;0,975836996;1;3;3;negative regulation of cholesterol biosynthetic process
GO:0008143;0,715904;0,975836996;6;12;12;poly(A) RNA binding
GO:0044319;0,715964;0,975836996;5;11;12;wound healing, spreading of cells
GO:0001696;0,71602;0,975836996;1;7;7;gastric acid secretion
GO:0071773;0,716205;0,975836996;1;1;1;cellular response to BMP stimulus
GO:0071772;0,716205;0,975836996;1;1;1;response to BMP stimulus
GO:2000080;0,716205;0,975836996;1;1;1;negative regulation of canonical Wnt receptor signaling pathway involved in controlling type B pancreatic cell proliferation
GO:0044345;0,716205;0,975836996;1;1;1;stromal-epithelial cell signaling involved in prostate gland development
GO:2000270;0,716205;0,975836996;1;1;1;negative regulation of fibroblast apoptosis
GO:2000271;0,716205;0,975836996;1;1;1;positive regulation of fibroblast apoptosis
GO:2000269;0,716205;0,975836996;1;1;1;regulation of fibroblast apoptosis
GO:0007218;0,716286;0,975836996;45;105;118;neuropeptide signaling pathway
GO:0000977;0,716291;0,975836996;14;43;46;RNA polymerase II regulatory region sequence-specific DNA binding
GO:0050779;0,716472;0,975836996;1;3;3;RNA destabilization
GO:0060571;0,716598;0,975836996;7;13;14;morphogenesis of an epithelial fold
GO:0015079;0,71668;0,975836996;8;18;21;potassium ion transmembrane transporter activity
GO:0051594;0,71686;0,975836996;1;3;3;detection of glucose
GO:0009732;0,71686;0,975836996;1;3;3;detection of hexose stimulus
GO:0009730;0,71686;0,975836996;1;3;3;detection of carbohydrate stimulus
GO:0034287;0,71686;0,975836996;1;3;3;detection of monosaccharide stimulus
GO:0030544;0,716916;0,975836996;8;15;15;Hsp70 protein binding
GO:0045822;0,716984;0,975836996;4;11;12;negative regulation of heart contraction
GO:0010626;0,717049;0,975836996;3;5;5;negative regulation of Schwann cell proliferation
GO:0051377;0,717081;0,975836996;1;1;1;mannose-ethanolamine phosphotransferase activity
GO:0051267;0,717081;0,975836996;1;1;1;CP2 mannose-ethanolamine phosphotransferase activity
GO:0045765;0,717102;0,975836996;63;157;161;regulation of angiogenesis
GO:0046873;0,717208;0,975836996;102;178;208;metal ion transmembrane transporter activity
GO:0043129;0,717312;0,975836996;7;10;10;surfactant homeostasis
GO:0048875;0,717312;0,975836996;7;10;10;chemical homeostasis within a tissue
GO:0008641;0,71747;0,975931662;4;8;10;small protein activating enzyme activity
GO:0006509;0,717741;0,976020931;11;18;19;membrane protein ectodomain proteolysis
GO:0010716;0,717856;0,976020931;2;5;5;negative regulation of extracellular matrix disassembly
GO:0005163;0,717913;0,976020931;1;1;1;nerve growth factor receptor binding
GO:2000096;0,718059;0,976020931;1;1;1;positive regulation of Wnt receptor signaling pathway, planar cell polarity pathway
GO:0042560;0,718195;0,976020931;4;4;4;pteridine-containing compound catabolic process
GO:0009397;0,718195;0,976020931;4;4;4;folic acid-containing compound catabolic process
GO:0009256;0,718195;0,976020931;4;4;4;10-formyltetrahydrofolate metabolic process
GO:0009258;0,718195;0,976020931;4;4;4;10-formyltetrahydrofolate catabolic process
GO:0016155;0,718195;0,976020931;4;4;4;formyltetrahydrofolate dehydrogenase activity
GO:0005006;0,718308;0,976053199;5;6;6;epidermal growth factor-activated receptor activity
GO:0007140;0,718507;0,976316537;6;12;13;male meiosis
GO:0010827;0,718595;0,97633666;47;89;95;regulation of glucose transport
GO:0070286;0,718712;0,976483209;4;6;6;axonemal dynein complex assembly
GO:0009988;0,719197;0,977125636;14;34;34;cell-cell recognition
GO:0033002;0,719523;0,977552996;5;8;13;muscle cell proliferation
GO:0004711;0,719693;0,977718985;1;3;3;ribosomal protein S6 kinase activity
GO:0030992;0,719765;0,977822612;8;11;12;intraflagellar transport particle B
GO:0003810;0,719927;0,977822612;5;9;9;protein-glutamine gamma-glutamyltransferase activity
GO:0042787;0,72017;0,977991008;16;31;31;protein ubiquitination involved in ubiquitin-dependent protein catabolic process
GO:0042573;0,720631;0,979162102;10;25;25;retinoic acid metabolic process
GO:0051918;0,720659;0,979162102;3;11;11;negative regulation of fibrinolysis
GO:0015812;0,720902;0,979354371;2;2;2;gamma-aminobutyric acid transport
GO:0002865;0,721015;0,979485322;1;4;4;negative regulation of acute inflammatory response to antigenic stimulus
GO:0071844;0,721046;0,979485322;462;968;1112;cellular component assembly at cellular level
GO:0055002;0,72127;0,979763349;11;24;24;striated muscle cell development
GO:0043331;0,721374;0,979763349;15;36;39;response to dsRNA
GO:0035112;0,721814;0,980071132;6;13;14;genitalia morphogenesis
GO:0070603;0,721853;0,980071132;14;31;34;SWI/SNF-type complex
GO:0003156;0,72187;0,980071132;12;28;29;regulation of organ formation
GO:0007525;0,722197;0,980101007;2;3;3;somatic muscle development
GO:0033554;0,722234;0,980101007;481;1029;1160;cellular response to stress
GO:0010248;0,722256;0,980101007;1;3;3;establishment or maintenance of transmembrane electrochemical gradient
GO:0005868;0,722261;0,980101007;5;12;13;cytoplasmic dynein complex
GO:0001832;0,722436;0,980151588;1;2;2;blastocyst growth
GO:0034121;0,72258;0,98016673;6;19;26;regulation of toll-like receptor signaling pathway
GO:0050700;0,72262;0,98016673;4;8;8;CARD domain binding
GO:0050732;0,722663;0,98017346;7;16;16;negative regulation of peptidyl-tyrosine phosphorylation
GO:0031424;0,722768;0,980350374;8;54;56;keratinization
GO:0006304;0,723133;0,980539038;33;76;81;DNA modification
GO:0004740;0,723435;0,980926517;2;4;6;pyruvate dehydrogenase (acetyl-transferring) kinase activity
GO:0008198;0,723532;0,980926517;8;20;21;ferrous iron binding
GO:0003858;0,723592;0,980926517;3;4;4;3-hydroxybutyrate dehydrogenase activity
GO:0008510;0,723635;0,980926517;5;5;5;sodium:bicarbonate symporter activity
GO:0060911;0,723665;0,980926517;1;2;2;cardiac cell fate commitment
GO:0060923;0,723665;0,980926517;1;2;2;cardiac muscle cell fate commitment
GO:0031435;0,723754;0,980926517;8;15;15;mitogen-activated protein kinase kinase kinase binding
GO:0070646;0,724082;0,980926517;45;95;105;protein modification by small protein removal
GO:0072301;0,724245;0,980926517;1;2;2;regulation of metanephric glomerular mesangial cell proliferation
GO:0048755;0,724291;0,980926517;4;5;5;branching morphogenesis of a nerve
GO:0007527;0,724358;0,980926517;1;2;2;adult somatic muscle development
GO:0031663;0,724419;0,980926517;11;25;27;lipopolysaccharide-mediated signaling pathway
GO:0005249;0,724641;0,980926517;60;126;130;voltage-gated potassium channel activity
GO:0051939;0,724727;0,980926517;1;1;1;gamma-aminobutyric acid import
GO:0009726;0,724736;0,980926517;3;3;3;detection of endogenous stimulus
GO:0034145;0,724748;0,980926517;2;7;7;positive regulation of toll-like receptor 4 signaling pathway
GO:0002260;0,72479;0,980926517;13;29;36;lymphocyte homeostasis
GO:0016079;0,724799;0,980926517;7;15;15;synaptic vesicle exocytosis
GO:0032880;0,724809;0,980926517;171;354;397;regulation of protein localization
GO:0042752;0,72486;0,980926517;18;53;54;regulation of circadian rhythm
GO:0045737;0,724888;0,980926517;9;20;21;positive regulation of cyclin-dependent protein kinase activity
GO:0030422;0,72498;0,980926517;2;4;4;production of siRNA involved in RNA interference
GO:0045671;0,725133;0,980989999;5;15;15;negative regulation of osteoclast differentiation
GO:0019985;0,725411;0,981295553;2;4;4;translesion synthesis
GO:0031513;0,725595;0,981724769;30;52;57;nonmotile primary cilium
GO:0032660;0,725717;0,981736538;6;22;23;regulation of interleukin-17 production
GO:0008090;0,725928;0,981840615;4;6;6;retrograde axon cargo transport
GO:0021707;0,725947;0,981840615;4;5;5;cerebellar granule cell differentiation
GO:0005861;0,72596;0,981840615;2;17;18;troponin complex
GO:0019864;0,725992;0,981840615;2;13;14;IgG binding
GO:0008458;0,726398;0,982125686;1;1;1;carnitine O-octanoyltransferase activity
GO:0016414;0,726398;0,982125686;1;1;1;O-octanoyltransferase activity
GO:0070602;0,72648;0,982125686;2;6;6;regulation of centromeric sister chromatid cohesion
GO:0040009;0,726757;0,982125686;2;3;3;regulation of growth rate
GO:0045652;0,726816;0,982125686;4;25;31;regulation of megakaryocyte differentiation
GO:0033137;0,726937;0,982125686;2;5;6;negative regulation of peptidyl-serine phosphorylation
GO:0044092;0,726968;0,982125686;303;722;775;negative regulation of molecular function
GO:0008588;0,727115;0,982175823;1;4;4;release of cytoplasmic sequestered NF-kappaB
GO:0007215;0,727267;0,982234255;20;29;33;glutamate signaling pathway
GO:0006612;0,727281;0,982234255;21;56;57;protein targeting to membrane
GO:0043035;0,727361;0,982362471;1;1;1;chromatin insulator sequence binding
GO:0090174;0,727403;0,982362471;1;4;4;organelle membrane fusion
GO:0001740;0,727472;0,982362471;3;4;4;Barr body
GO:0042737;0,727568;0,982362471;6;12;12;drug catabolic process
GO:0010507;0,727598;0,982362471;4;7;7;negative regulation of autophagy
GO:0071674;0,727606;0,982362471;1;2;2;mononuclear cell migration
GO:0004998;0,727689;0,982362471;2;4;4;transferrin receptor activity
GO:0003839;0,727801;0,982424206;1;3;3;gamma-glutamylcyclotransferase activity
GO:0004198;0,727965;0,982451688;10;18;20;calcium-dependent cysteine-type endopeptidase activity
GO:0007066;0,728191;0,982644123;1;2;2;female meiosis sister chromatid cohesion
GO:0004725;0,728635;0,983013524;75;133;144;protein tyrosine phosphatase activity
GO:0006546;0,728819;0,983013524;5;9;9;glycine catabolic process
GO:0001731;0,728836;0,983013524;1;1;1;formation of translation preinitiation complex
GO:0035303;0,728896;0,983013524;30;51;56;regulation of dephosphorylation
GO:0005792;0,729109;0,98303051;160;332;362;microsome
GO:0002440;0,7292;0,98303051;2;9;9;production of molecular mediator of immune response
GO:0004972;0,729213;0,98303051;5;6;7;N-methyl-D-aspartate selective glutamate receptor activity
GO:0008233;0,729896;0,983538055;349;686;749;peptidase activity
GO:2000300;0,730001;0,983538055;2;4;4;regulation of synaptic vesicle exocytosis
GO:0033762;0,730047;0,983538055;33;63;67;response to glucagon stimulus
GO:0004620;0,730066;0,983538055;66;128;138;phospholipase activity
GO:0018101;0,730224;0,983538055;3;4;4;peptidyl-citrulline biosynthetic process from peptidyl-arginine
GO:0004668;0,730224;0,983538055;3;4;4;protein-arginine deiminase activity
GO:0021526;0,730382;0,983685001;1;1;1;medial motor column neuron differentiation
GO:0017124;0,73054;0,983685986;85;141;153;SH3 domain binding
GO:0016803;0,730619;0,983685986;3;8;8;ether hydrolase activity
GO:0034446;0,730683;0,983685986;13;26;27;substrate adhesion-dependent cell spreading
GO:0005123;0,730812;0,983685986;6;15;18;death receptor binding
GO:0006356;0,730825;0,983685986;1;7;10;regulation of transcription from RNA polymerase I promoter
GO:0000785;0,730858;0,983685986;88;197;235;chromatin
GO:0048659;0,731152;0,98395187;2;3;3;smooth muscle cell proliferation
GO:0005626;0,731669;0,98441265;606;1148;1273;insoluble fraction
GO:0017057;0,731826;0,984486014;1;2;2;6-phosphogluconolactonase activity
GO:0034101;0,731965;0,984541182;2;7;10;erythrocyte homeostasis
GO:0007518;0,732049;0,984541182;1;3;3;myoblast cell fate determination
GO:0001841;0,732338;0,984720049;9;16;16;neural tube formation
GO:0001306;0,732391;0,984720049;1;4;4;age-dependent response to oxidative stress
GO:0009898;0,732528;0,984720049;23;48;57;internal side of plasma membrane
GO:0072531;0,732597;0,984724029;5;20;21;pyrimidine-containing compound transmembrane transport
GO:0005900;0,73267;0,984750833;2;4;4;oncostatin-M receptor complex
GO:0070076;0,7331;0,985012603;8;16;19;histone lysine demethylation
GO:2000649;0,733154;0,985012603;4;7;8;regulation of sodium ion transmembrane transporter activity
GO:0030864;0,733215;0,985012603;8;16;16;cortical actin cytoskeleton
GO:0051890;0,733383;0,985012603;7;11;11;regulation of cardioblast differentiation
GO:0001829;0,733471;0,985012603;4;15;15;trophectodermal cell differentiation
GO:0015101;0,733749;0,985012603;7;14;14;organic cation transmembrane transporter activity
GO:0035024;0,733754;0,985012603;7;11;11;negative regulation of Rho protein signal transduction
GO:0010046;0,733828;0,985012603;3;3;4;response to mycotoxin
GO:0004055;0,733828;0,985012603;3;3;4;argininosuccinate synthase activity
GO:0000053;0,733828;0,985012603;3;3;4;argininosuccinate metabolic process
GO:0031461;0,733843;0,985012603;47;87;90;cullin-RING ubiquitin ligase complex
GO:0050885;0,733989;0,985012603;22;38;39;neuromuscular process controlling balance
GO:0004702;0,734118;0,985012603;42;67;72;receptor signaling protein serine/threonine kinase activity
GO:0000033;0,734118;0,985012603;1;3;3;alpha-1,3-mannosyltransferase activity
GO:0007000;0,73413;0,985012603;1;3;3;nucleolus organization
GO:0032993;0,734334;0,985012603;30;129;149;protein-DNA complex
GO:0046899;0,734515;0,985012603;1;1;1;nucleoside triphosphate adenylate kinase activity
GO:0006756;0,734515;0,985012603;1;1;1;AMP phosphorylation
GO:0090090;0,734598;0,985012603;34;68;70;negative regulation of canonical Wnt receptor signaling pathway
GO:0044247;0,734619;0,985012603;12;24;30;cellular polysaccharide catabolic process
GO:0009251;0,734619;0,985012603;12;24;30;glucan catabolic process
GO:0005980;0,734619;0,985012603;12;24;29;glycogen catabolic process
GO:0046039;0,734663;0,985012603;100;232;244;GTP metabolic process
GO:0007194;0,734793;0,985012603;33;69;76;negative regulation of adenylate cyclase activity
GO:0031280;0,734793;0,985012603;33;69;76;negative regulation of cyclase activity
GO:0031060;0,734956;0,985012603;8;19;23;regulation of histone methylation
GO:0070201;0,734974;0,985012603;136;297;336;regulation of establishment of protein localization
GO:0035085;0,735127;0,985012603;35;53;54;cilium axoneme
GO:0047315;0,735268;0,985012603;1;1;1;kynurenine-glyoxylate transaminase activity
GO:0070822;0,735271;0,985012603;7;14;14;Sin3-type complex
GO:0016580;0,735271;0,985012603;7;14;14;Sin3 complex
GO:0070167;0,735354;0,985012603;30;64;68;regulation of biomineral tissue development
GO:0051099;0,735426;0,985012603;39;92;93;positive regulation of binding
GO:0045120;0,735516;0,985042684;6;15;16;pronucleus
GO:0009299;0,735653;0,985338109;3;9;15;mRNA transcription
GO:0018874;0,735726;0,985338109;3;3;3;benzoate metabolic process
GO:0016322;0,735767;0,985338109;6;10;10;neuron remodeling
GO:0045295;0,736075;0,985802581;16;17;17;gamma-catenin binding
GO:0007051;0,736228;0,985802581;38;84;95;spindle organization
GO:0055099;0,736253;0,985802581;2;4;4;response to high density lipoprotein particle stimulus
GO:0007440;0,736258;0,985802581;1;1;1;foregut morphogenesis
GO:0014807;0,736258;0,985802581;1;1;1;regulation of somitogenesis
GO:0000775;0,736277;0,985802581;29;74;89;chromosome, centromeric region
GO:0019908;0,736302;0,985802581;4;9;9;nuclear cyclin-dependent protein kinase holoenzyme complex
GO:0051589;0,736336;0,985802581;7;9;9;negative regulation of neurotransmitter transport
GO:0008459;0,736386;0,985802581;1;1;2;chondroitin 6-sulfotransferase activity
GO:0051393;0,736579;0,985802581;8;10;10;alpha-actinin binding
GO:0005042;0,736619;0,985802581;4;4;4;netrin receptor activity
GO:0035136;0,736661;0,985802581;17;41;43;forelimb morphogenesis
GO:0042255;0,736818;0,985802581;3;9;11;ribosome assembly
GO:0032415;0,736824;0,985802581;3;6;6;regulation of sodium:hydrogen antiporter activity
GO:0045047;0,737133;0,985802581;3;12;12;protein targeting to ER
GO:0072599;0,737133;0,985802581;3;12;12;establishment of protein localization in endoplasmic reticulum
GO:0051083;0,737323;0,985802581;1;2;2;'de novo' cotranslational protein folding
GO:0015801;0,737516;0,985802581;3;8;8;aromatic amino acid transport
GO:0000152;0,737572;0,985802581;12;25;27;nuclear ubiquitin ligase complex
GO:0009886;0,737659;0,985802581;5;11;11;post-embryonic morphogenesis
GO:0001510;0,73771;0,985802581;6;16;17;RNA methylation
GO:0060969;0,737744;0,985802581;3;9;19;negative regulation of gene silencing
GO:0071375;0,737803;0,985802581;169;318;333;cellular response to peptide hormone stimulus
GO:0070492;0,737812;0,985802581;1;2;3;oligosaccharide binding
GO:0060161;0,737901;0,985802581;3;6;6;positive regulation of dopamine receptor signaling pathway
GO:0048602;0,737983;0,985802581;4;12;12;fibroblast growth factor 1 binding
GO:0051350;0,73799;0,985802581;33;70;77;negative regulation of lyase activity
GO:0010936;0,738037;0,985802581;3;5;5;negative regulation of macrophage cytokine production
GO:0007413;0,738106;0,985802581;15;24;24;axonal fasciculation
GO:0000149;0,738133;0,985802581;25;50;54;SNARE binding
GO:0000165;0,738204;0,985802581;79;163;181;MAPKKK cascade
GO:0002888;0,738312;0,985802581;1;2;2;positive regulation of myeloid leukocyte mediated immunity
GO:0002892;0,738312;0,985802581;1;2;2;regulation of type II hypersensitivity
GO:0002894;0,738312;0,985802581;1;2;2;positive regulation of type II hypersensitivity
GO:0001796;0,738312;0,985802581;1;2;2;regulation of type IIa hypersensitivity
GO:0001798;0,738312;0,985802581;1;2;2;positive regulation of type IIa hypersensitivity
GO:0001987;0,738335;0,985802581;1;1;1;vasoconstriction of artery involved in baroreceptor response to lowering of systemic arterial blood pressure
GO:0001997;0,738335;0,985802581;1;1;1;positive regulation of the force of heart contraction by epinephrine-norepinephrine
GO:0004982;0,738391;0,985802581;1;6;6;N-formyl peptide receptor activity
GO:0040034;0,7384;0,985802581;1;6;6;regulation of development, heterochronic
GO:0048505;0,7384;0,985802581;1;6;6;regulation of timing of cell differentiation
GO:0051017;0,738549;0,985802581;23;34;39;actin filament bundle assembly
GO:0030216;0,73866;0,985802581;14;49;52;keratinocyte differentiation
GO:0042420;0,738681;0,985802581;3;7;8;dopamine catabolic process
GO:0014038;0,738754;0,985802581;2;4;4;regulation of Schwann cell differentiation
GO:0008109;0,738794;0,985802581;4;6;6;N-acetyllactosaminide beta-1,6-N-acetylglucosaminyltransferase activity
GO:0007015;0,738957;0,986088664;63;114;130;actin filament organization
GO:0042822;0,739015;0,986187192;1;2;2;pyridoxal phosphate metabolic process
GO:0042823;0,739015;0,986187192;1;2;2;pyridoxal phosphate biosynthetic process
GO:0008802;0,739199;0,986225712;1;1;2;betaine-aldehyde dehydrogenase activity
GO:0030010;0,739199;0,986225712;20;32;33;establishment of cell polarity
GO:0004043;0,739199;0,986225712;1;1;2;L-aminoadipate-semialdehyde dehydrogenase activity
GO:0017034;0,739453;0,986465535;2;2;2;Rap guanyl-nucleotide exchange factor activity
GO:0048485;0,739637;0,986465535;10;18;18;sympathetic nervous system development
GO:0042308;0,73971;0,986465535;27;52;62;negative regulation of protein import into nucleus
GO:0031642;0,739839;0,986465535;1;3;3;negative regulation of myelination
GO:0042799;0,739846;0,986465535;2;3;4;histone methyltransferase activity (H4-K20 specific)
GO:0044245;0,739952;0,986465535;2;4;6;polysaccharide digestion
GO:0008334;0,740242;0,986465535;12;30;30;histone mRNA metabolic process
GO:0050681;0,740276;0,986465535;32;67;78;androgen receptor binding
GO:0032317;0,740316;0,986465535;9;10;10;regulation of Rap GTPase activity
GO:0010826;0,740391;0,986465535;2;4;4;negative regulation of centrosome duplication
GO:0034046;0,740393;0,986465535;4;4;5;poly(G) RNA binding
GO:2000628;0,740406;0,986465535;2;2;2;regulation of miRNA metabolic process
GO:2000627;0,740406;0,986465535;2;2;2;positive regulation of miRNA catabolic process
GO:2000625;0,740406;0,986465535;2;2;2;regulation of miRNA catabolic process
GO:2000630;0,740406;0,986465535;2;2;2;positive regulation of miRNA metabolic process
GO:0000964;0,740406;0,986465535;2;2;2;mitochondrial RNA 5'-end processing
GO:0071042;0,740406;0,986465535;2;2;2;nuclear polyadenylation-dependent mRNA catabolic process
GO:0071047;0,740406;0,986465535;2;2;2;polyadenylation-dependent mRNA catabolic process
GO:0004654;0,740406;0,986465535;2;2;2;polyribonucleotide nucleotidyltransferase activity
GO:0001654;0,740432;0,986465535;26;68;70;eye development
GO:0043933;0,740528;0,986465535;453;1100;1257;macromolecular complex subunit organization
GO:0042402;0,740666;0,986465535;15;33;35;cellular biogenic amine catabolic process
GO:0005319;0,740692;0,986465535;38;71;81;lipid transporter activity
GO:0002039;0,740697;0,986465535;25;48;62;p53 binding
GO:0016188;0,740718;0,986465535;2;4;7;synaptic vesicle maturation
GO:0005884;0,740785;0,986465535;24;33;35;actin filament
GO:0031508;0,740936;0,986465535;1;2;2;centromeric heterochromatin formation
GO:0016064;0,740955;0,986465535;5;19;29;immunoglobulin mediated immune response
GO:0030071;0,74098;0,986465535;24;47;47;regulation of mitotic metaphase/anaphase transition
GO:0046785;0,740996;0,986477765;2;4;4;microtubule polymerization
GO:0060394;0,74131;0,986573239;2;3;3;negative regulation of pathway-restricted SMAD protein phosphorylation
GO:0043088;0,741667;0,986573239;12;21;22;regulation of Cdc42 GTPase activity
GO:0003829;0,741784;0,986573239;3;5;5;beta-1,3-galactosyl-O-glycosyl-glycoprotein beta-1,6-N-acetylglucosaminyltransferase activity
GO:0006531;0,741811;0,986573239;2;5;6;aspartate metabolic process
GO:0006533;0,741811;0,986573239;2;5;6;aspartate catabolic process
GO:0031163;0,741901;0,986573239;3;12;12;metallo-sulfur cluster assembly
GO:0016226;0,741901;0,986573239;3;12;12;iron-sulfur cluster assembly
GO:0045025;0,741968;0,986573239;2;3;3;mitochondrial degradosome
GO:0000962;0,741968;0,986573239;2;3;3;positive regulation of mitochondrial RNA catabolic process
GO:0000960;0,741968;0,986573239;2;3;3;regulation of mitochondrial RNA catabolic process
GO:0000965;0,741968;0,986573239;2;3;3;mitochondrial RNA 3'-end processing
GO:0000963;0,741968;0,986573239;2;3;3;mitochondrial RNA processing
GO:0000957;0,741968;0,986573239;2;3;3;mitochondrial RNA catabolic process
GO:0000958;0,741968;0,986573239;2;3;3;mitochondrial mRNA catabolic process
GO:0045773;0,742033;0,986573239;13;30;32;positive regulation of axon extension
GO:0070189;0,742301;0,986649365;7;11;12;kynurenine metabolic process
GO:0048247;0,742656;0,987002448;2;13;13;lymphocyte chemotaxis
GO:0050347;0,742683;0,987002448;2;2;2;trans-octaprenyltranstransferase activity
GO:0060078;0,74294;0,987045858;24;54;59;regulation of postsynaptic membrane potential
GO:0004411;0,743124;0,987233776;1;1;1;homogentisate 1,2-dioxygenase activity
GO:0006362;0,743148;0,987233776;8;27;37;transcription elongation from RNA polymerase I promoter
GO:0002768;0,743327;0,987386532;69;130;212;immune response-regulating cell surface receptor signaling pathway
GO:0070935;0,743355;0,987386532;2;9;10;3'-UTR-mediated mRNA stabilization
GO:0000188;0,743767;0,98813801;8;21;21;inactivation of MAPK activity
GO:0045885;0,744022;0,988255643;10;18;18;positive regulation of survival gene product expression
GO:0009953;0,744474;0,988396955;23;52;54;dorsal/ventral pattern formation
GO:0045955;0,744557;0,988396955;2;4;4;negative regulation of calcium ion-dependent exocytosis
GO:0046922;0,744729;0,988396955;1;2;2;peptide-O-fucosyltransferase activity
GO:0005253;0,744754;0,988396955;52;94;134;anion channel activity
GO:0018106;0,744836;0,988396955;2;6;8;peptidyl-histidine phosphorylation
GO:0052689;0,745043;0,988396955;53;119;128;carboxylic ester hydrolase activity
GO:0009076;0,745083;0,988396955;3;3;3;histidine family amino acid biosynthetic process
GO:0000105;0,745083;0,988396955;3;3;3;histidine biosynthetic process
GO:0001996;0,745194;0,988396955;1;2;2;positive regulation of heart rate by epinephrine-norepinephrine
GO:0004709;0,745434;0,988396955;16;24;26;MAP kinase kinase kinase activity
GO:0032281;0,745444;0,988396955;8;12;14;alpha-amino-3-hydroxy-5-methyl-4-isoxazolepropionic acid selective glutamate receptor complex
GO:0035239;0,745574;0,988396955;85;173;194;tube morphogenesis
GO:0008584;0,745577;0,988396955;31;77;83;male gonad development
GO:0071902;0,745691;0,988396955;122;246;271;positive regulation of protein serine/threonine kinase activity
GO:0030148;0,745905;0,988396955;28;60;61;sphingolipid biosynthetic process
GO:0014054;0,746077;0,988396955;1;2;2;positive regulation of gamma-aminobutyric acid secretion
GO:0051957;0,746077;0,988396955;1;2;2;positive regulation of amino acid transport
GO:0034613;0,746081;0,988396955;89;173;189;cellular protein localization
GO:0021506;0,746123;0,988396955;2;5;5;anterior neuropore closure
GO:0009064;0,746239;0,988396955;31;68;93;glutamine family amino acid metabolic process
GO:0051929;0,74626;0,988396955;3;8;8;positive regulation of calcium ion transport via voltage-gated calcium channel activity
GO:0008603;0,746308;0,988396955;15;28;28;cAMP-dependent protein kinase regulator activity
GO:0008190;0,746382;0,988396955;1;5;5;eukaryotic initiation factor 4E binding
GO:0005547;0,746405;0,988396955;9;17;18;phosphatidylinositol-3,4,5-trisphosphate binding
GO:0031341;0,746461;0,988396955;12;34;51;regulation of cell killing
GO:0097070;0,746648;0,988396955;1;2;2;ductus arteriosus closure
GO:0033170;0,746749;0,988396955;2;6;6;protein-DNA loading ATPase activity
GO:0003689;0,746749;0,988396955;2;6;6;DNA clamp loader activity
GO:0047305;0,74697;0,98872394;1;1;1;(R)-3-amino-2-methylpropionate-pyruvate transaminase activity
GO:0018130;0,747136;0,988789831;139;313;342;heterocycle biosynthetic process
GO:0006857;0,747632;0,989169497;4;7;7;oligopeptide transport
GO:2000272;0,747638;0,989169497;4;12;12;negative regulation of receptor activity
GO:0071377;0,747725;0,989169497;30;55;58;cellular response to glucagon stimulus
GO:0048278;0,747933;0,989169497;20;36;37;vesicle docking
GO:0004367;0,748066;0,989169497;5;6;6;glycerol-3-phosphate dehydrogenase [NAD+] activity
GO:0009331;0,748066;0,989169497;5;6;6;glycerol-3-phosphate dehydrogenase complex
GO:0019542;0,748091;0,989169497;1;1;1;propionate biosynthetic process
GO:0019413;0,748091;0,989169497;1;1;1;acetate biosynthetic process
GO:0052548;0,748126;0,989169497;118;263;286;regulation of endopeptidase activity
GO:0008444;0,748383;0,989453951;1;1;1;CDP-diacylglycerol-glycerol-3-phosphate 3-phosphatidyltransferase activity
GO:0016525;0,748439;0,989453951;22;54;57;negative regulation of angiogenesis
GO:0050861;0,748517;0,989453951;1;1;1;positive regulation of B cell receptor signaling pathway
GO:0008179;0,748535;0,989453951;3;5;6;adenylate cyclase binding
GO:0016137;0,748554;0,989453951;2;6;6;glycoside metabolic process
GO:0002079;0,748581;0,989458804;1;2;2;inner acrosomal membrane
GO:0009048;0,748641;0,989460158;2;3;6;dosage compensation, by inactivation of X chromosome
GO:0043588;0,74888;0,989607227;20;48;71;skin development
GO:0090219;0,74892;0,989705635;1;1;1;negative regulation of lipid kinase activity
GO:0051231;0,749154;0,990001023;1;2;2;spindle elongation
GO:0000022;0,749154;0,990001023;1;2;2;mitotic spindle elongation
GO:0051223;0,749187;0,990001023;121;272;309;regulation of protein transport
GO:0048808;0,749314;0,990065644;3;5;6;male genitalia morphogenesis
GO:0097100;0,749334;0,990065644;2;2;2;supercoiled DNA binding
GO:0043029;0,749703;0,990441135;8;19;22;T cell homeostasis
GO:0016328;0,749898;0,990441135;17;35;35;lateral plasma membrane
GO:0050780;0,750062;0,990459258;3;8;9;dopamine receptor binding
GO:0046606;0,750247;0,990476685;2;3;4;negative regulation of centrosome cycle
GO:0046600;0,750247;0,990476685;2;3;4;negative regulation of centriole replication
GO:0032314;0,750376;0,990476685;9;16;16;regulation of Rac GTPase activity
GO:0010463;0,75048;0,990543644;4;9;9;mesenchymal cell proliferation
GO:0004683;0,750673;0,990598351;14;23;33;calmodulin-dependent protein kinase activity
GO:0006558;0,750748;0,990598351;5;13;13;L-phenylalanine metabolic process
GO:0006559;0,750748;0,990598351;5;13;13;L-phenylalanine catabolic process
GO:0000303;0,750854;0,990598351;3;11;12;response to superoxide
GO:0010828;0,750994;0,990598351;18;37;37;positive regulation of glucose transport
GO:0000018;0,751043;0,990598351;15;35;36;regulation of DNA recombination
GO:0010955;0,751261;0,990615629;5;8;9;negative regulation of protein processing
GO:2000171;0,751325;0,990615629;3;3;3;negative regulation of dendrite development
GO:0004667;0,751479;0,990615629;1;2;2;prostaglandin-D synthase activity
GO:0047757;0,751663;0,990615629;3;3;3;chondroitin-glucuronate 5-epimerase activity
GO:0005540;0,75168;0,990615629;8;17;21;hyaluronic acid binding
GO:0006171;0,751694;0,990615629;11;18;19;cAMP biosynthetic process
GO:0061014;0,751711;0,990615629;2;5;5;positive regulation of mRNA catabolic process
GO:0006904;0,751743;0,990615629;19;33;34;vesicle docking involved in exocytosis
GO:0035518;0,751776;0,990615629;3;6;12;histone H2A monoubiquitination
GO:0016051;0,751815;0,990615629;85;196;213;carbohydrate biosynthetic process
GO:0004022;0,751827;0,990615629;4;14;14;alcohol dehydrogenase (NAD) activity
GO:0007628;0,75207;0,991074009;14;24;26;adult walking behavior
GO:0060528;0,752256;0,991156907;2;3;3;secretory columnal luminar epithelial cell differentiation involved in prostate glandular acinus development
GO:0000213;0,752266;0,991156907;2;5;5;tRNA-intron endonuclease activity
GO:0010942;0,752425;0,991156907;332;708;780;positive regulation of cell death
GO:0072166;0,752513;0,991156907;1;2;2;posterior mesonephric tubule development
GO:0000214;0,752631;0,991156907;2;6;6;tRNA-intron endonuclease complex
GO:0009120;0,752722;0,991156907;3;7;7;deoxyribonucleoside metabolic process
GO:0045769;0,752907;0,991156907;1;1;1;negative regulation of asymmetric cell division
GO:0055024;0,753097;0,991156907;10;25;26;regulation of cardiac muscle tissue development
GO:0042613;0,753119;0,991156907;4;10;78;MHC class II protein complex
GO:0051569;0,753184;0,991156907;5;11;15;regulation of histone H3-K4 methylation
GO:0010002;0,753209;0,991156907;2;5;5;cardioblast differentiation
GO:0003996;0,753211;0,991156907;1;1;1;acyl-CoA ligase activity
GO:0046148;0,753312;0,991156907;18;51;61;pigment biosynthetic process
GO:0045239;0,753335;0,991156907;4;8;8;tricarboxylic acid cycle enzyme complex
GO:0002755;0,753429;0,991156907;41;96;109;MyD88-dependent toll-like receptor signaling pathway
GO:0005548;0,753527;0,991156907;26;35;36;phospholipid transporter activity
GO:0030073;0,753565;0,991156907;10;25;27;insulin secretion
GO:0010624;0,753601;0,991156907;3;6;6;regulation of Schwann cell proliferation
GO:0031334;0,753798;0,991156907;42;97;111;positive regulation of protein complex assembly
GO:0032421;0,753829;0,991156907;3;3;3;stereocilium bundle
GO:0050542;0,753943;0,991156907;5;8;8;icosanoid binding
GO:0050543;0,753943;0,991156907;5;8;8;icosatetraenoic acid binding
GO:0006002;0,754054;0,991156907;5;9;9;fructose 6-phosphate metabolic process
GO:0016725;0,75413;0,991156907;5;11;11;oxidoreductase activity, acting on CH or CH2 groups
GO:0046483;0,754278;0,991156907;409;877;934;heterocycle metabolic process
GO:0006941;0,754338;0,991156907;21;62;70;striated muscle contraction
GO:0001599;0,754602;0,991156907;1;1;1;endothelin-A receptor activity
GO:0003094;0,754602;0,991156907;1;1;1;glomerular filtration
GO:0051503;0,754651;0,991156907;1;3;3;adenine nucleotide transport
GO:0015867;0,754651;0,991156907;1;3;3;ATP transport
GO:0015865;0,754651;0,991156907;1;3;6;purine nucleotide transport
GO:0015868;0,754651;0,991156907;1;3;6;purine ribonucleotide transport
GO:0035065;0,754669;0,991156907;11;23;27;regulation of histone acetylation
GO:2000973;0,754762;0,991156907;1;3;3;regulation of pro-B cell differentiation
GO:2000974;0,754762;0,991156907;1;3;3;negative regulation of pro-B cell differentiation
GO:0031701;0,754781;0,991156907;3;10;11;angiotensin receptor binding
GO:0005811;0,754853;0,991156907;9;25;26;lipid particle
GO:0060152;0,755207;0,991156907;1;2;2;microtubule-based peroxisome localization
GO:0060151;0,755207;0,991156907;1;2;2;peroxisome localization
GO:0032717;0,755236;0,991156907;3;5;5;negative regulation of interleukin-8 production
GO:0031982;0,755341;0,991156907;438;880;947;vesicle
GO:0043560;0,755425;0,991156907;11;16;16;insulin receptor substrate binding
GO:0090037;0,755509;0,991156907;2;6;6;positive regulation of protein kinase C signaling cascade
GO:0090036;0,755509;0,991156907;2;6;6;regulation of protein kinase C signaling cascade
GO:0070213;0,75551;0,991156907;2;2;2;protein auto-ADP-ribosylation
GO:0018208;0,755548;0,991156907;7;19;19;peptidyl-proline modification
GO:0033211;0,755907;0,991278101;1;9;9;adiponectin-mediated signaling pathway
GO:0008900;0,755915;0,991278101;1;3;3;hydrogen:potassium-exchanging ATPase activity
GO:0031056;0,756103;0,991676181;25;52;58;regulation of histone modification
GO:0060575;0,756286;0,991934045;2;4;5;intestinal epithelial cell differentiation
GO:0009411;0,75678;0,992049591;40;97;98;response to UV
GO:0010862;0,756808;0,992049591;11;21;22;positive regulation of pathway-restricted SMAD protein phosphorylation
GO:0014034;0,75682;0,992049591;1;2;2;neural crest cell fate commitment
GO:0002381;0,757115;0,992155617;1;4;4;immunoglobulin production involved in immunoglobulin mediated immune response
GO:0031622;0,757285;0,992155617;6;14;20;positive regulation of fever generation
GO:0031620;0,757285;0,992155617;6;14;20;regulation of fever generation
GO:0016841;0,75732;0,992155617;2;7;7;ammonia-lyase activity
GO:0005776;0,757446;0,992155617;7;15;15;autophagic vacuole
GO:0044309;0,757456;0,992155617;52;77;90;neuron spine
GO:0043197;0,757456;0,992155617;52;77;89;dendritic spine
GO:0007091;0,757611;0,992229537;7;12;17;mitotic metaphase/anaphase transition
GO:0032886;0,757721;0,992293183;61;112;128;regulation of microtubule-based process
GO:0048864;0,757768;0,992293183;3;4;4;stem cell development
GO:0048521;0,757886;0,992293183;17;34;35;negative regulation of behavior
GO:0050905;0,757929;0,992293183;38;63;64;neuromuscular process
GO:0072506;0,757953;0,992293183;3;11;11;trivalent inorganic anion homeostasis
GO:0055062;0,757953;0,992293183;3;11;11;phosphate ion homeostasis
GO:0014048;0,758158;0,992686391;7;15;21;regulation of glutamate secretion
GO:0000441;0,758212;0,992686391;1;2;2;SSL2-core TFIIH complex
GO:0001957;0,758275;0,992686391;2;5;5;intramembranous ossification
GO:0021869;0,758365;0,992686391;3;4;4;forebrain ventricular zone progenitor cell division
GO:0090201;0,758422;0,992686391;5;10;11;negative regulation of release of cytochrome c from mitochondria
GO:0071359;0,758615;0,992686391;7;19;22;cellular response to dsRNA
GO:0006643;0,758627;0,992686391;66;139;143;membrane lipid metabolic process
GO:0047933;0,758645;0,992686391;1;1;1;glucose-1,6-bisphosphate synthase activity
GO:0052509;0,758794;0,992686391;1;4;6;positive regulation by symbiont of host defense response
GO:0052510;0,758794;0,992686391;1;4;6;positive regulation by organism of defense response of other organism involved in symbiotic interaction
GO:0052255;0,758794;0,992686391;1;4;6;modulation by organism of defense response of other organism involved in symbiotic interaction
GO:0052031;0,758794;0,992686391;1;4;6;modulation by symbiont of host defense response
GO:0034762;0,758796;0,992686391;118;247;279;regulation of transmembrane transport
GO:0035037;0,758992;0,992686391;1;1;1;sperm entry
GO:0016833;0,759001;0,992686391;5;8;8;oxo-acid-lyase activity
GO:0015840;0,759303;0,993104323;2;7;7;urea transport
GO:0046696;0,759485;0,993104323;1;4;4;lipopolysaccharide receptor complex
GO:0006685;0,759498;0,993104323;2;5;5;sphingomyelin catabolic process
GO:0005164;0,759561;0,993104323;7;24;44;tumor necrosis factor receptor binding
GO:0046928;0,759652;0,993104323;18;32;32;regulation of neurotransmitter secretion
GO:0021997;0,759663;0,993104323;2;2;2;neural plate axis specification
GO:0006552;0,759739;0,993204992;2;4;4;leucine catabolic process
GO:0043068;0,759949;0,993374491;326;691;762;positive regulation of programmed cell death
GO:0001977;0,76002;0,993374491;2;7;7;renal system process involved in regulation of blood volume
GO:0001634;0,760042;0,993374491;1;1;1;pituitary adenylate cyclase-activating polypeptide receptor activity
GO:0071817;0,760295;0,993374491;1;5;7;MMXD complex
GO:0060789;0,760341;0,993374491;1;3;5;hair follicle placode formation
GO:0032000;0,760431;0,993374491;7;12;12;positive regulation of fatty acid beta-oxidation
GO:0001776;0,76048;0,993374491;13;35;42;leukocyte homeostasis
GO:0061333;0,760511;0,993374491;5;7;7;renal tubule morphogenesis
GO:0015889;0,760623;0,993374491;2;4;4;cobalamin transport
GO:0046122;0,760654;0,993374491;1;2;2;purine deoxyribonucleoside metabolic process
GO:0010039;0,760673;0,993374491;17;32;33;response to iron ion
GO:0035198;0,76071;0,993374491;4;12;18;miRNA binding
GO:0030643;0,760748;0,993374491;2;6;6;cellular phosphate ion homeostasis
GO:0072502;0,760748;0,993374491;2;6;6;cellular trivalent inorganic anion homeostasis
GO:0070173;0,76075;0,993374491;2;3;3;regulation of enamel mineralization
GO:0032190;0,76089;0,993374491;1;4;4;acrosin binding
GO:0043065;0,760963;0,993374491;323;687;758;positive regulation of apoptosis
GO:0070740;0,761001;0,99338954;1;1;1;tubulin-glutamic acid ligase activity
GO:2000373;0,76121;0,993436027;2;3;4;positive regulation of DNA topoisomerase (ATP-hydrolyzing) activity
GO:2000371;0,76121;0,993436027;2;3;4;regulation of DNA topoisomerase (ATP-hydrolyzing) activity
GO:0033138;0,761456;0,993602067;15;40;48;positive regulation of peptidyl-serine phosphorylation
GO:0071364;0,761708;0,993856199;2;7;7;cellular response to epidermal growth factor stimulus
GO:0042153;0,761944;0,993856199;3;4;4;RPTP-like protein binding
GO:0031081;0,761962;0,993856199;1;1;1;nuclear pore distribution
GO:0051664;0,761962;0,993856199;1;1;1;nuclear pore localization
GO:2000756;0,761994;0,993856199;11;24;28;regulation of peptidyl-lysine acetylation
GO:0030208;0,762101;0,993856199;3;4;4;dermatan sulfate biosynthetic process
GO:0030205;0,762101;0,993856199;3;4;4;dermatan sulfate metabolic process
GO:0046321;0,762384;0,994049569;9;15;15;positive regulation of fatty acid oxidation
GO:0060510;0,762684;0,994297608;3;5;5;Type II pneumocyte differentiation
GO:0035058;0,762969;0,994390907;2;6;6;nonmotile primary cilium assembly
GO:2000644;0,763016;0,994390907;1;4;4;regulation of receptor catabolic process
GO:0032803;0,763016;0,994390907;1;4;4;regulation of low-density lipoprotein particle receptor catabolic process
GO:0005298;0,763269;0,994390907;1;1;1;proline:sodium symporter activity
GO:0043666;0,76356;0,994390907;13;21;22;regulation of phosphoprotein phosphatase activity
GO:0048519;0,76367;0,994390907;1534;3251;3605;negative regulation of biological process
GO:0018352;0,763684;0,994390907;1;2;2;protein-pyridoxal-5-phosphate linkage
GO:0030238;0,76371;0,994390907;2;6;9;male sex determination
GO:0014072;0,763797;0,994390907;15;30;30;response to isoquinoline alkaloid
GO:0043278;0,763797;0,994390907;15;30;30;response to morphine
GO:0031650;0,763852;0,994390907;7;16;23;regulation of heat generation
GO:0031652;0,763852;0,994390907;7;16;23;positive regulation of heat generation
GO:0072106;0,763886;0,994390907;1;5;5;regulation of ureteric bud formation
GO:0072107;0,763886;0,994390907;1;5;5;positive regulation of ureteric bud formation
GO:0031702;0,76394;0,994390907;2;7;8;type 1 angiotensin receptor binding
GO:0006457;0,763999;0,994390907;84;241;276;protein folding
GO:0015378;0,764138;0,994390907;1;1;1;sodium:chloride symporter activity
GO:0032854;0,764166;0,994390907;5;6;6;positive regulation of Rap GTPase activity
GO:0005432;0,764291;0,994390907;8;13;14;calcium:sodium antiporter activity
GO:0033504;0,764314;0,994390907;2;4;4;floor plate development
GO:0019724;0,76435;0,994390907;7;24;34;B cell mediated immunity
GO:0070566;0,764594;0,994390907;11;24;24;adenylyltransferase activity
GO:0072182;0,764613;0,994390907;3;11;12;regulation of nephron tubule epithelial cell differentiation
GO:0001667;0,764778;0,994390907;26;54;56;ameboidal cell migration
GO:0071503;0,764797;0,994390907;2;5;5;response to heparin
GO:0034750;0,765022;0,994554824;1;5;5;Scrib-APC-beta-catenin complex
GO:0005588;0,765042;0,994555454;3;3;3;collagen type V
GO:0045843;0,765198;0,994555454;5;15;16;negative regulation of striated muscle tissue development
GO:0006072;0,765232;0,994555454;5;9;9;glycerol-3-phosphate metabolic process
GO:0030663;0,765273;0,994560485;1;2;2;COPI coated vesicle membrane
GO:0043199;0,765719;0,994670372;1;2;2;sulfate binding
GO:0003264;0,765761;0,994670372;1;3;3;regulation of cardioblast proliferation
GO:0003306;0,765885;0,994670372;3;5;5;Wnt receptor signaling pathway involved in heart development
GO:0010715;0,765894;0,994670372;4;9;9;regulation of extracellular matrix disassembly
GO:0046823;0,765948;0,994670372;28;57;67;negative regulation of nucleocytoplasmic transport
GO:0032060;0,766138;0,994670372;6;7;7;bleb assembly
GO:0043031;0,76614;0,994670372;3;7;7;negative regulation of macrophage activation
GO:0035036;0,766214;0,994670372;11;24;24;sperm-egg recognition
GO:0046078;0,766421;0,994670372;1;2;2;dUMP metabolic process
GO:0009176;0,766421;0,994670372;1;2;2;pyrimidine deoxyribonucleoside monophosphate metabolic process
GO:0090240;0,766523;0,994670372;1;2;3;positive regulation of histone H4 acetylation
GO:2000618;0,766523;0,994670372;1;2;3;regulation of histone H4-K16 acetylation
GO:2000617;0,766523;0,994670372;1;2;3;positive regulation of histone H3-K9 acetylation
GO:2000615;0,766523;0,994670372;1;2;3;regulation of histone H3-K9 acetylation
GO:2000620;0,766523;0,994670372;1;2;3;positive regulation of histone H4-K16 acetylation
GO:0070510;0,766523;0,994670372;1;2;3;regulation of histone H4-K20 methylation
GO:0070512;0,766523;0,994670372;1;2;3;positive regulation of histone H4-K20 methylation
GO:0009750;0,766585;0,994670372;3;8;8;response to fructose stimulus
GO:0005149;0,766697;0,994670372;3;12;14;interleukin-1 receptor binding
GO:0035565;0,766714;0,994670372;1;1;1;regulation of pronephros size
GO:0039020;0,766714;0,994670372;1;1;1;pronephric nephron tubule development
GO:0072181;0,766714;0,994670372;1;1;1;mesonephric duct formation
GO:0002282;0,766798;0,994670372;1;5;6;microglial cell activation involved in immune response
GO:0048302;0,766937;0,994670372;2;8;8;regulation of isotype switching to IgG isotypes
GO:0004102;0,76697;0,994670372;1;1;1;choline O-acetyltransferase activity
GO:0072522;0,767049;0,994670372;88;191;209;purine-containing compound biosynthetic process
GO:0045749;0,767053;0,994670372;7;12;13;negative regulation of S phase of mitotic cell cycle
GO:0032863;0,767149;0,994670372;7;12;13;activation of Rac GTPase activity
GO:0004019;0,767254;0,994670372;1;2;2;adenylosuccinate synthase activity
GO:0035082;0,76726;0,994670372;3;8;9;axoneme assembly
GO:0031581;0,767333;0,994670372;12;21;21;hemidesmosome assembly
GO:0070119;0,767393;0,994670372;1;1;1;ciliary neurotrophic factor binding
GO:0019981;0,767393;0,994670372;1;1;1;interleukin-6 binding
GO:0060216;0,767394;0,994670372;4;10;10;definitive hemopoiesis
GO:0071547;0,767424;0,994670372;3;4;4;piP-body
GO:0001670;0,767454;0,994670372;1;1;1;dopamine D2 receptor activity
GO:0046365;0,7677;0,994670372;37;93;102;monosaccharide catabolic process
GO:0046545;0,76771;0,994670372;1;2;3;development of primary female sexual characteristics
GO:0008152;0,767788;0,994670372;3975;8465;9410;metabolic process
GO:0002262;0,76782;0,994670372;5;8;8;myeloid cell homeostasis
GO:0000768;0,768225;0,994670372;8;11;11;syncytium formation by plasma membrane fusion
GO:0007520;0,768225;0,994670372;8;11;11;myoblast fusion
GO:0008670;0,76826;0,994670372;1;2;2;2,4-dienoyl-CoA reductase (NADPH) activity
GO:0000463;0,76826;0,994670372;1;3;3;maturation of LSU-rRNA from tricistronic rRNA transcript (SSU-rRNA, 5.8S rRNA, LSU-rRNA)
GO:0000470;0,76826;0,994670372;1;3;3;maturation of LSU-rRNA
GO:0070545;0,76826;0,994670372;1;3;3;PeBoW complex
GO:0030522;0,768277;0,994670372;106;203;231;intracellular receptor mediated signaling pathway
GO:0006813;0,768311;0,994670372;99;191;199;potassium ion transport
GO:0001552;0,768455;0,994936741;1;1;1;ovarian follicle atresia
GO:0009913;0,768718;0,995091059;19;58;61;epidermal cell differentiation
GO:0016971;0,769081;0,995423709;1;1;1;flavin-linked sulfhydryl oxidase activity
GO:0002455;0,769098;0,995423709;2;5;5;humoral immune response mediated by circulating immunoglobulin
GO:0034105;0,769126;0,995423709;9;21;21;positive regulation of tissue remodeling
GO:0030891;0,769152;0,995423709;1;4;4;VCB complex
GO:0046503;0,76941;0,995614768;17;36;37;glycerolipid catabolic process
GO:0004947;0,76954;0,99580374;1;2;2;bradykinin receptor activity
GO:0030414;0,769742;0,995962474;74;190;204;peptidase inhibitor activity
GO:0070099;0,769806;0,995968893;4;7;7;regulation of chemokine-mediated signaling pathway
GO:0032331;0,769983;0,995968893;5;14;14;negative regulation of chondrocyte differentiation
GO:0006040;0,77032;0,995968893;18;39;43;amino sugar metabolic process
GO:0005217;0,770497;0,995968893;13;20;22;intracellular ligand-gated ion channel activity
GO:0071173;0,770556;0,995968893;18;39;39;spindle assembly checkpoint
GO:0031211;0,77059;0,995968893;4;8;8;endoplasmic reticulum palmitoyltransferase complex
GO:0002178;0,77059;0,995968893;4;8;8;palmitoyltransferase complex
GO:0017059;0,77059;0,995968893;4;8;8;serine C-palmitoyltransferase complex
GO:0070483;0,770645;0,995968893;1;2;2;detection of hypoxia
GO:0051709;0,770673;0,995968893;2;5;6;regulation of killing of cells of other organism
GO:0001655;0,77088;0,995968893;9;19;20;urogenital system development
GO:0051953;0,771101;0,995968893;8;18;30;negative regulation of amine transport
GO:0034111;0,771182;0,995968893;2;3;3;negative regulation of homotypic cell-cell adhesion
GO:0060335;0,771639;0,995968893;2;3;3;positive regulation of interferon-gamma-mediated signaling pathway
GO:0060332;0,771639;0,995968893;2;3;3;positive regulation of response to interferon-gamma
GO:0005113;0,771666;0,995968893;2;4;4;patched binding
GO:0035197;0,771906;0,995968893;2;4;5;siRNA binding
GO:0072132;0,771917;0,995968893;2;6;6;mesenchyme morphogenesis
GO:0001892;0,772066;0,995968893;10;26;27;embryonic placenta development
GO:2000243;0,772194;0,995968893;42;106;123;positive regulation of reproductive process
GO:0043487;0,772227;0,995968893;13;45;46;regulation of RNA stability
GO:0017160;0,772237;0,995968893;3;3;4;Ral GTPase binding
GO:0000224;0,772245;0,995968893;1;1;1;peptide-N4-(N-acetyl-beta-glucosaminyl)asparagine amidase activity
GO:0031994;0,772431;0,995968893;3;6;7;insulin-like growth factor I binding
GO:0004707;0,772486;0,995968893;11;22;22;MAP kinase activity
GO:0030235;0,772703;0,995968893;6;15;15;nitric-oxide synthase regulator activity
GO:0060086;0,772747;0,995968893;1;1;1;circadian temperature homeostasis
GO:0005675;0,77292;0,995968893;5;15;26;holo TFIIH complex
GO:0034502;0,772946;0,995968893;7;18;20;protein localization to chromosome
GO:0001936;0,772992;0,995968893;33;89;93;regulation of endothelial cell proliferation
GO:0031109;0,773128;0,995968893;3;11;11;microtubule polymerization or depolymerization
GO:0033268;0,773284;0,995968893;8;9;9;node of Ranvier
GO:0034333;0,773301;0,995968893;3;8;8;adherens junction assembly
GO:0070371;0,773589;0,995968893;7;15;17;ERK1 and ERK2 cascade
GO:0015827;0,773621;0,995968893;1;6;6;tryptophan transport
GO:0003774;0,773727;0,995968893;88;142;156;motor activity
GO:0005310;0,773761;0,995968893;9;16;17;dicarboxylic acid transmembrane transporter activity
GO:0005044;0,773863;0,995968893;32;57;61;scavenger receptor activity
GO:0033280;0,7739;0,995968893;13;30;30;response to vitamin D
GO:0007260;0,774104;0,995968893;3;9;9;tyrosine phosphorylation of STAT protein
GO:0016917;0,774133;0,995968893;20;28;37;GABA receptor activity
GO:0009966;0,774477;0,995968893;915;1757;1943;regulation of signal transduction
GO:0031290;0,774566;0,995968893;8;14;14;retinal ganglion cell axon guidance
GO:0000189;0,77458;0,995968893;3;3;3;MAPK import into nucleus
GO:0042490;0,774596;0,995968893;15;23;29;mechanoreceptor differentiation
GO:0060113;0,774604;0,995968893;14;22;28;inner ear receptor cell differentiation
GO:0005839;0,774624;0,995968893;4;14;19;proteasome core complex
GO:0005881;0,774663;0,995968893;16;25;29;cytoplasmic microtubule
GO:0032677;0,77482;0,995968893;11;37;41;regulation of interleukin-8 production
GO:0043504;0,775153;0,995968893;1;1;1;mitochondrial DNA repair
GO:0034673;0,775206;0,995968893;3;4;4;inhibin-betaglycan-ActRII complex
GO:0045636;0,775214;0,995968893;6;6;6;positive regulation of melanocyte differentiation
GO:0050942;0,775214;0,995968893;6;6;6;positive regulation of pigment cell differentiation
GO:0016594;0,775297;0,995968893;4;8;13;glycine binding
GO:0010823;0,775307;0,995968893;5;11;12;negative regulation of mitochondrion organization
GO:0035529;0,77556;0,995968893;3;3;3;NADH pyrophosphatase activity
GO:0044212;0,776216;0,995968893;115;287;325;transcription regulatory region DNA binding
GO:0030201;0,776255;0,995968893;14;18;18;heparan sulfate proteoglycan metabolic process
GO:0042347;0,776332;0,995968893;6;12;13;negative regulation of NF-kappaB import into nucleus
GO:0032291;0,776737;0,995968893;2;8;10;axon ensheathment in central nervous system
GO:0022010;0,776737;0,995968893;2;8;10;central nervous system myelination
GO:0030037;0,776894;0,995968893;1;1;1;actin filament reorganization involved in cell cycle
GO:0006446;0,776992;0,995968893;24;63;73;regulation of translational initiation
GO:0015248;0,777045;0,995968893;5;14;14;sterol transporter activity
GO:0001920;0,777264;0,995968893;1;2;2;negative regulation of receptor recycling
GO:0010543;0,777283;0,995968893;5;12;13;regulation of platelet activation
GO:0046686;0,777426;0,995968893;17;40;41;response to cadmium ion
GO:0006334;0,777487;0,995968893;26;127;159;nucleosome assembly
GO:0046640;0,777739;0,995968893;7;17;17;regulation of alpha-beta T cell proliferation
GO:0046950;0,777864;0,995968893;4;9;9;cellular ketone body metabolic process
GO:0048599;0,778048;0,995968893;3;8;8;oocyte development
GO:0042405;0,778084;0,995968893;3;5;7;nuclear inclusion body
GO:0051154;0,77813;0,995968893;2;6;6;negative regulation of striated muscle cell differentiation
GO:0014916;0,778165;0,995968893;4;4;4;regulation of lung blood pressure
GO:0035437;0,778206;0,995968893;3;11;11;maintenance of protein localization in endoplasmic reticulum
GO:0006621;0,778206;0,995968893;3;11;11;protein retention in ER lumen
GO:0032071;0,778257;0,995968893;1;3;3;regulation of endodeoxyribonuclease activity
GO:0004329;0,778315;0,995968893;2;2;2;formate-tetrahydrofolate ligase activity
GO:2000017;0,778518;0,995968893;3;7;7;positive regulation of determination of dorsal identity
GO:0032486;0,778548;0,995968893;1;3;5;Rap protein signal transduction
GO:0005930;0,778587;0,995968893;40;61;63;axoneme
GO:0000064;0,778858;0,995968893;2;4;6;L-ornithine transmembrane transporter activity
GO:0032814;0,779021;0,995968893;7;18;18;regulation of natural killer cell activation
GO:0004486;0,779151;0,995968893;1;1;1;methylenetetrahydrofolate dehydrogenase [NAD(P)+] activity
GO:0006740;0,779469;0,995968893;6;16;19;NADPH regeneration
GO:0017101;0,779945;0,995968893;1;4;4;aminoacyl-tRNA synthetase multienzyme complex
GO:0003401;0,780204;0,995968893;10;18;18;axis elongation
GO:0030893;0,780218;0,995968893;3;7;9;meiotic cohesin complex
GO:0070815;0,780516;0,995968893;2;5;5;peptidyl-lysine 5-dioxygenase activity
GO:0032811;0,780569;0,995968893;1;5;10;negative regulation of epinephrine secretion
GO:2000015;0,780742;0,995968893;3;8;8;regulation of determination of dorsal identity
GO:0032892;0,781027;0,995968893;5;15;16;positive regulation of organic acid transport
GO:0018023;0,781099;0,995968893;2;2;2;peptidyl-lysine trimethylation
GO:0003730;0,78121;0,995968893;13;30;31;mRNA 3'-UTR binding
GO:0003922;0,781288;0,995968893;1;1;1;GMP synthase (glutamine-hydrolyzing) activity
GO:0003921;0,781288;0,995968893;1;1;1;GMP synthase activity
GO:0009162;0,78151;0,995968893;1;3;3;deoxyribonucleoside monophosphate metabolic process
GO:0006196;0,781526;0,995968893;2;3;3;AMP catabolic process
GO:0009128;0,781526;0,995968893;2;3;4;purine nucleoside monophosphate catabolic process
GO:0009169;0,781526;0,995968893;2;3;4;purine ribonucleoside monophosphate catabolic process
GO:0009158;0,781526;0,995968893;2;3;4;ribonucleoside monophosphate catabolic process
GO:0033363;0,781545;0,995968893;5;10;11;secretory granule organization
GO:0035637;0,781667;0,995968893;4;7;8;multicellular organismal signaling
GO:0019226;0,781667;0,995968893;4;7;8;transmission of nerve impulse
GO:0006361;0,781667;0,995968893;10;32;42;transcription initiation from RNA polymerase I promoter
GO:0006360;0,781667;0,995968893;10;32;42;transcription from RNA polymerase I promoter
GO:0046296;0,781689;0,995968893;1;1;1;glycolate catabolic process
GO:0008891;0,781689;0,995968893;1;1;1;glycolate oxidase activity
GO:0047969;0,781689;0,995968893;1;1;1;glyoxylate oxidase activity
GO:0002218;0,781748;0,995968893;67;154;174;activation of innate immune response
GO:0046339;0,781917;0,995968893;5;11;12;diacylglycerol metabolic process
GO:0001725;0,781947;0,995968893;24;45;50;stress fiber
GO:0060070;0,781964;0,995968893;30;61;64;canonical Wnt receptor signaling pathway
GO:0070011;0,782311;0,995968893;335;658;720;peptidase activity, acting on L-amino acid peptides
GO:0060644;0,782725;0,995968893;6;19;19;mammary gland epithelial cell differentiation
GO:0006664;0,782731;0,995968893;24;56;59;glycolipid metabolic process
GO:0048260;0,782876;0,995968893;12;26;26;positive regulation of receptor-mediated endocytosis
GO:0019320;0,783153;0,995968893;35;89;98;hexose catabolic process
GO:0042905;0,783225;0,995968893;3;10;10;9-cis-retinoic acid metabolic process
GO:0042904;0,783225;0,995968893;3;10;10;9-cis-retinoic acid biosynthetic process
GO:0035238;0,783225;0,995968893;3;10;10;vitamin A biosynthetic process
GO:0060159;0,783542;0,995968893;5;9;9;regulation of dopamine receptor signaling pathway
GO:0045090;0,783747;0,995968893;1;1;2;retroviral genome replication
GO:0000975;0,783835;0,995968893;118;298;336;regulatory region DNA binding
GO:0001067;0,783835;0,995968893;118;298;336;regulatory region nucleic acid binding
GO:0008484;0,784284;0,995968893;11;18;25;sulfuric ester hydrolase activity
GO:0016805;0,784338;0,995968893;8;19;19;dipeptidase activity
GO:0017129;0,784511;0,995968893;1;2;2;triglyceride binding
GO:0005680;0,784693;0,995968893;8;20;20;anaphase-promoting complex
GO:0048187;0,784761;0,995968893;2;3;4;inhibin beta-B binding
GO:0022403;0,78479;0,995968893;269;608;666;cell cycle phase
GO:0004063;0,784854;0,995968893;1;2;2;aryldialkylphosphatase activity
GO:0004551;0,784886;0,995968893;8;12;14;nucleotide diphosphatase activity
GO:0004839;0,784987;0,995968893;2;2;2;ubiquitin activating enzyme activity
GO:0030280;0,78508;0,995968893;2;9;10;structural constituent of epidermis
GO:0042663;0,785097;0,995968893;1;2;2;regulation of endodermal cell fate specification
GO:0071224;0,785109;0,995968893;1;2;2;cellular response to peptidoglycan
GO:0009100;0,785143;0,995968893;58;103;104;glycoprotein metabolic process
GO:0043619;0,785159;0,995968893;4;7;7;regulation of transcription from RNA polymerase II promoter in response to oxidative stress
GO:0030308;0,785388;0,995968893;69;157;172;negative regulation of cell growth
GO:0001561;0,785675;0,995968893;4;8;8;fatty acid alpha-oxidation
GO:0006054;0,785738;0,995968893;1;3;4;N-acetylneuraminate metabolic process
GO:0015755;0,785942;0,995968893;1;2;2;fructose transport
GO:0016300;0,786031;0,995968893;3;3;5;tRNA (uracil) methyltransferase activity
GO:0034694;0,786116;0,995968893;4;13;15;response to prostaglandin stimulus
GO:0045634;0,786205;0,995968893;7;8;8;regulation of melanocyte differentiation
GO:0050932;0,786205;0,995968893;7;8;8;regulation of pigment cell differentiation
GO:0051036;0,786311;0,995968893;2;5;5;regulation of endosome size
GO:0042541;0,786644;0,995968893;1;5;6;hemoglobin biosynthetic process
GO:0004861;0,786926;0,995968893;2;18;18;cyclin-dependent protein kinase inhibitor activity
GO:0072172;0,786959;0,995968893;1;2;2;mesonephric tubule formation
GO:0072487;0,786969;0,995968893;1;3;4;MSL complex
GO:0043984;0,786969;0,995968893;1;3;5;histone H4-K16 acetylation
GO:0005902;0,78699;0,995968893;27;49;51;microvillus
GO:0000578;0,787004;0,995968893;14;34;36;embryonic axis specification
GO:0045861;0,787086;0,995968893;12;38;46;negative regulation of proteolysis
GO:0060742;0,787249;0,995968893;7;14;16;epithelial cell differentiation involved in prostate gland development
GO:0004649;0,787296;0,995968893;1;2;2;poly(ADP-ribose) glycohydrolase activity
GO:0009084;0,787372;0,995968893;8;24;27;glutamine family amino acid biosynthetic process
GO:0031053;0,787395;0,995968893;5;9;9;primary miRNA processing
GO:0010871;0,787477;0,995968893;6;11;12;negative regulation of receptor biosynthetic process
GO:0071383;0,787581;0,995968893;35;68;69;cellular response to steroid hormone stimulus
GO:0016281;0,787605;0,995968893;4;10;11;eukaryotic translation initiation factor 4F complex
GO:0007411;0,787737;0,995968893;243;402;431;axon guidance
GO:0000314;0,787814;0,995968893;7;25;31;organellar small ribosomal subunit
GO:0005763;0,787814;0,995968893;7;25;31;mitochondrial small ribosomal subunit
GO:0048406;0,788033;0,995968893;3;6;6;nerve growth factor binding
GO:0033613;0,788064;0,995968893;18;32;32;activating transcription factor binding
GO:0033093;0,788124;0,995968893;2;2;2;Weibel-Palade body
GO:0005329;0,788266;0,995968893;3;4;4;dopamine transmembrane transporter activity
GO:0004686;0,788272;0,995968893;1;1;1;elongation factor-2 kinase activity
GO:2000058;0,788339;0,995968893;5;10;11;regulation of protein ubiquitination involved in ubiquitin-dependent protein catabolic process
GO:0072044;0,788372;0,995968893;3;7;8;collecting duct development
GO:0050811;0,78867;0,995968893;4;7;7;GABA receptor binding
GO:0032025;0,788752;0,995968893;3;6;6;response to cobalt ion
GO:0030878;0,788791;0,995968893;6;22;22;thyroid gland development
GO:0016890;0,78897;0,995968893;1;3;3;site-specific endodeoxyribonuclease activity, specific for altered base
GO:0044300;0,78899;0,995968893;2;2;2;cerebellar mossy fiber
GO:0043137;0,789273;0,995968893;1;2;2;DNA replication, removal of RNA primer
GO:0003948;0,789357;0,995968893;1;3;3;N4-(beta-N-acetylglucosaminyl)-L-asparaginase activity
GO:0005522;0,78938;0,995968893;5;9;9;profilin binding
GO:0006665;0,789427;0,995968893;60;125;129;sphingolipid metabolic process
GO:0046951;0,789456;0,995968893;3;7;7;ketone body biosynthetic process
GO:0001102;0,78947;0,995968893;6;10;10;RNA polymerase II activating transcription factor binding
GO:0045923;0,789608;0,995968893;13;35;38;positive regulation of fatty acid metabolic process
GO:0071352;0,789613;0,995968893;1;1;1;cellular response to interleukin-2
GO:0034332;0,789617;0,995968893;30;46;47;adherens junction organization
GO:0046912;0,789735;0,995968893;2;6;6;transferase activity, transferring acyl groups, acyl groups converted into alkyl on transfer
GO:0042271;0,789879;0,995968893;2;3;3;susceptibility to natural killer cell mediated cytotoxicity
GO:0001568;0,789897;0,995968893;32;81;89;blood vessel development
GO:0006644;0,790038;0,995968893;117;245;296;phospholipid metabolic process
GO:0030658;0,790066;0,995968893;30;63;104;transport vesicle membrane
GO:0061077;0,790156;0,995968893;4;18;25;chaperone-mediated protein folding
GO:0005244;0,790187;0,995968893;125;233;276;voltage-gated ion channel activity
GO:0022832;0,790187;0,995968893;125;233;276;voltage-gated channel activity
GO:0014060;0,790198;0,995968893;1;6;11;regulation of epinephrine secretion
GO:0070727;0,79024;0,995968893;90;178;194;cellular macromolecule localization
GO:0031297;0,790266;0,995968893;4;7;8;replication fork processing
GO:0060370;0,790386;0,995968893;1;2;2;susceptibility to T cell mediated cytotoxicity
GO:0043395;0,790443;0,995968893;4;8;10;heparan sulfate proteoglycan binding
GO:0016339;0,790509;0,995968893;13;29;29;calcium-dependent cell-cell adhesion
GO:0006335;0,790522;0,995968893;1;2;2;DNA replication-dependent nucleosome assembly
GO:0010314;0,790605;0,995968893;3;5;5;phosphatidylinositol-5-phosphate binding
GO:0005436;0,79067;0,995968893;3;9;9;sodium:phosphate symporter activity
GO:0001710;0,790919;0,995968893;2;2;2;mesodermal cell fate commitment
GO:0002051;0,790919;0,995968893;2;2;2;osteoblast fate commitment
GO:0046580;0,790938;0,995968893;12;27;28;negative regulation of Ras protein signal transduction
GO:0070208;0,790942;0,995968893;3;8;8;protein heterotrimerization
GO:0021955;0,791012;0,995968893;14;20;21;central nervous system neuron axonogenesis
GO:0006041;0,791181;0,995968893;12;30;34;glucosamine metabolic process
GO:0006044;0,791181;0,995968893;12;30;34;N-acetylglucosamine metabolic process
GO:0006423;0,791203;0,995968893;1;1;1;cysteinyl-tRNA aminoacylation
GO:0004817;0,791203;0,995968893;1;1;1;cysteine-tRNA ligase activity
GO:0042558;0,791375;0,995968893;21;50;50;pteridine-containing compound metabolic process
GO:0060795;0,791501;0,995968893;2;3;9;cell fate commitment involved in formation of primary germ layers
GO:0034767;0,791826;0,995968893;2;8;8;positive regulation of ion transmembrane transport
GO:0034721;0,792017;0,995968893;1;1;1;histone H3-K4 demethylation, trimethyl-H3-K4-specific
GO:0034647;0,792017;0,995968893;1;1;1;histone demethylase activity (H3-trimethyl-K4 specific)
GO:0032891;0,792043;0,995968893;3;10;21;negative regulation of organic acid transport
GO:0019199;0,792082;0,995968893;79;120;140;transmembrane receptor protein kinase activity
GO:0044441;0,79209;0,995968893;52;90;91;cilium part
GO:0035413;0,792209;0,995968893;5;9;15;positive regulation of catenin import into nucleus
GO:0061017;0,792274;0,995968893;1;2;2;hepatoblast differentiation
GO:0060828;0,79245;0,995968893;61;119;131;regulation of canonical Wnt receptor signaling pathway
GO:0042588;0,792567;0,995968893;2;4;4;zymogen granule
GO:0014849;0,792572;0,995968893;1;1;1;ureter smooth muscle contraction
GO:0072105;0,792572;0,995968893;1;1;1;ureteric peristalsis
GO:0072195;0,792572;0,995968893;1;1;1;kidney smooth muscle cell differentiation
GO:0014742;0,792742;0,995968893;4;9;9;positive regulation of muscle hypertrophy
GO:0010613;0,792742;0,995968893;4;9;9;positive regulation of cardiac muscle hypertrophy
GO:2000193;0,792743;0,995968893;4;13;14;positive regulation of fatty acid transport
GO:0003876;0,792891;0,995968893;2;4;4;AMP deaminase activity
GO:0031302;0,792913;0,995968893;1;1;1;intrinsic to endosome membrane
GO:0034959;0,792913;0,995968893;1;1;1;endothelin maturation
GO:0010813;0,792913;0,995968893;1;1;1;neuropeptide catabolic process
GO:0010814;0,792913;0,995968893;1;1;1;substance P catabolic process
GO:0010816;0,792913;0,995968893;1;1;1;calcitonin catabolic process
GO:0001826;0,79292;0,995968893;2;3;3;inner cell mass cell differentiation
GO:0035625;0,793088;0,995968893;1;4;4;epidermal growth factor-activated receptor transactivation by G-protein coupled receptor signaling pathway
GO:0035624;0,793088;0,995968893;1;4;4;receptor transactivation
GO:0021871;0,793207;0,995968893;2;4;4;forebrain regionalization
GO:0006974;0,793303;0,995968893;292;625;727;response to DNA damage stimulus
GO:0046782;0,793363;0,995968893;29;78;94;regulation of viral transcription
GO:0030957;0,793556;0,995968893;4;8;8;Tat protein binding
GO:0043616;0,793589;0,995968893;7;14;14;keratinocyte proliferation
GO:0072278;0,79375;0,995968893;1;2;2;metanephric comma-shaped body morphogenesis
GO:0072049;0,79375;0,995968893;1;2;2;comma-shaped body morphogenesis
GO:0014059;0,793816;0,995968893;12;24;29;regulation of dopamine secretion
GO:0048184;0,793972;0,995968893;4;6;6;follistatin binding
GO:0042158;0,794062;0,995968893;1;8;8;lipoprotein biosynthetic process
GO:0051457;0,794165;0,995968893;8;20;21;maintenance of protein location in nucleus
GO:0060011;0,794204;0,995968893;6;8;8;Sertoli cell proliferation
GO:0045841;0,79424;0,995968893;18;40;40;negative regulation of mitotic metaphase/anaphase transition
GO:0030032;0,794269;0,995968893;18;25;26;lamellipodium assembly
GO:0033566;0,794278;0,995968893;1;3;3;gamma-tubulin complex localization
GO:0004536;0,794307;0,995968893;15;41;54;deoxyribonuclease activity
GO:0010837;0,79451;0,995968893;4;7;7;regulation of keratinocyte proliferation
GO:0019962;0,794627;0,995968893;1;4;4;type I interferon binding
GO:0004905;0,794627;0,995968893;1;4;4;type I interferon receptor activity
GO:0030983;0,794747;0,995968893;3;7;8;mismatched DNA binding
GO:0043163;0,794769;0,995968893;1;2;2;cell envelope organization
GO:0045229;0,794769;0,995968893;1;2;2;external encapsulating structure organization
GO:0000290;0,794779;0,995968893;1;2;3;deadenylation-dependent decapping of nuclear-transcribed mRNA
GO:0034711;0,794803;0,995968893;2;4;5;inhibin binding
GO:0048186;0,794803;0,995968893;2;4;5;inhibin beta-A binding
GO:0010720;0,7949;0,995968893;88;185;188;positive regulation of cell development
GO:0043558;0,794908;0,995968893;3;6;6;regulation of translational initiation in response to stress
GO:0005412;0,794981;0,995968893;1;2;2;glucose:sodium symporter activity
GO:0061013;0,795065;0,995968893;2;6;6;regulation of mRNA catabolic process
GO:0007286;0,795291;0,995968893;23;56;62;spermatid development
GO:0003964;0,795345;0,995968893;1;2;3;RNA-directed DNA polymerase activity
GO:0003720;0,795345;0,995968893;1;2;3;telomerase activity
GO:0017109;0,795428;0,995968893;1;2;2;glutamate-cysteine ligase complex
GO:0043498;0,795455;0,995968893;20;60;66;cell surface binding
GO:0003181;0,795548;0,995968893;3;6;6;atrioventricular valve morphogenesis
GO:0019541;0,795695;0,995968893;1;2;2;propionate metabolic process
GO:0019961;0,795735;0,995968893;3;8;8;interferon binding
GO:0030296;0,79575;0,995968893;6;14;15;protein tyrosine kinase activator activity
GO:0048304;0,795842;0,995968893;1;6;6;positive regulation of isotype switching to IgG isotypes
GO:0055086;0,796262;0,995968893;342;738;790;nucleobase, nucleoside and nucleotide metabolic process
GO:0035255;0,796281;0,995968893;4;10;14;ionotropic glutamate receptor binding
GO:0019144;0,796323;0,995968893;3;5;5;ADP-sugar diphosphatase activity
GO:0047631;0,796323;0,995968893;3;5;5;ADP-ribose diphosphatase activity
GO:0006428;0,796381;0,995968893;3;4;5;isoleucyl-tRNA aminoacylation
GO:0004822;0,796381;0,995968893;3;4;5;isoleucine-tRNA ligase activity
GO:0046677;0,796483;0,995968893;20;47;50;response to antibiotic
GO:0002675;0,79649;0,995968893;11;30;36;positive regulation of acute inflammatory response
GO:0018125;0,796905;0,995968893;2;3;3;peptidyl-cysteine methylation
GO:0016553;0,797131;0,995968893;3;7;7;base conversion or substitution editing
GO:0019865;0,797222;0,995968893;5;22;23;immunoglobulin binding
GO:0015288;0,797294;0,995968893;2;11;11;porin activity
GO:0060766;0,797581;0,995968893;6;12;12;negative regulation of androgen receptor signaling pathway
GO:0071901;0,797702;0,995968893;35;99;100;negative regulation of protein serine/threonine kinase activity
GO:0000777;0,797756;0,995968893;35;76;82;condensed chromosome kinetochore
GO:0072180;0,797892;0,995968893;1;2;2;mesonephric duct morphogenesis
GO:0072171;0,797892;0,995968893;1;2;2;mesonephric tubule morphogenesis
GO:0046218;0,797952;0,995968893;8;14;15;indolalkylamine catabolic process
GO:0006569;0,797952;0,995968893;8;14;15;tryptophan catabolic process
GO:0006568;0,797952;0,995968893;8;14;16;tryptophan metabolic process
GO:0042436;0,797952;0,995968893;8;14;15;indole-containing compound catabolic process
GO:0010608;0,797954;0,995968893;152;370;402;posttranscriptional regulation of gene expression
GO:0012505;0,798062;0,995968893;44;95;100;endomembrane system
GO:0034063;0,798219;0,995968893;3;8;8;stress granule assembly
GO:0015078;0,798251;0,995968893;41;120;132;hydrogen ion transmembrane transporter activity
GO:0044325;0,798254;0,995968893;5;12;13;ion channel binding
GO:0005850;0,798726;0,995968893;1;3;3;eukaryotic translation initiation factor 2 complex
GO:0003166;0,798823;0,995968893;1;6;6;bundle of His development
GO:0031232;0,798835;0,995968893;3;5;5;extrinsic to external side of plasma membrane
GO:0050702;0,798942;0,995968893;2;6;6;interleukin-1 beta secretion
GO:0015385;0,798954;0,995968893;5;7;9;sodium:hydrogen antiporter activity
GO:0003714;0,799089;0,995968893;94;196;214;transcription corepressor activity
GO:0051590;0,799095;0,995968893;4;7;7;positive regulation of neurotransmitter transport
GO:0060046;0,799124;0,995968893;4;6;6;regulation of acrosome reaction
GO:0004067;0,799165;0,995968893;2;5;5;asparaginase activity
GO:0071482;0,799199;0,995968893;12;21;21;cellular response to light stimulus
GO:0008518;0,799246;0,995968893;2;5;5;reduced folate carrier activity
GO:0001923;0,799705;0,995968893;1;1;1;B-1 B cell differentiation
GO:0032418;0,79993;0,995968893;1;3;6;lysosome localization
GO:0007320;0,799985;0,995968893;1;4;5;insemination
GO:0005779;0,799991;0,995968893;4;16;17;integral to peroxisomal membrane
GO:0031231;0,799991;0,995968893;4;16;17;intrinsic to peroxisomal membrane
GO:0032312;0,800031;0,995968893;14;31;32;regulation of ARF GTPase activity
GO:0008060;0,800031;0,995968893;14;31;32;ARF GTPase activator activity
GO:0045919;0,80006;0,995968893;1;2;2;positive regulation of cytolysis
GO:0008238;0,800067;0,995968893;67;123;135;exopeptidase activity
GO:0005247;0,80012;0,995968893;6;15;47;voltage-gated chloride channel activity
GO:0042994;0,800145;0,995968893;4;14;22;cytoplasmic sequestering of transcription factor
GO:0070227;0,800183;0,995968893;4;10;10;lymphocyte apoptosis
GO:0018065;0,800698;0,995968893;4;14;14;protein-cofactor linkage
GO:0048871;0,801165;0,995968893;14;32;34;multicellular organismal homeostasis
GO:0005104;0,801361;0,995968893;12;24;24;fibroblast growth factor receptor binding
GO:0050698;0,80146;0,995968893;1;4;4;proteoglycan sulfotransferase activity
GO:0032816;0,801626;0,995968893;6;16;16;positive regulation of natural killer cell activation
GO:0005765;0,801709;0,995968893;60;133;217;lysosomal membrane
GO:0032474;0,801729;0,995968893;1;1;1;otolith morphogenesis
GO:0007030;0,801796;0,995968893;16;31;32;Golgi organization
GO:0005998;0,801986;0,995968893;1;1;1;xylulose catabolic process
GO:0004856;0,801986;0,995968893;1;1;1;xylulokinase activity
GO:0000730;0,802464;0,995968893;3;6;6;DNA recombinase assembly
GO:0042730;0,802579;0,995968893;6;17;18;fibrinolysis
GO:0001669;0,802863;0,995968893;22;58;58;acrosomal vesicle
GO:0003127;0,803128;0,995968893;2;2;2;detection of nodal flow
GO:0002384;0,803147;0,995968893;1;3;3;hepatic immune response
GO:0046130;0,803199;0,995968893;6;10;11;purine ribonucleoside catabolic process
GO:0006152;0,803199;0,995968893;6;10;11;purine nucleoside catabolic process
GO:0033691;0,803396;0,995968893;3;8;11;sialic acid binding
GO:0046533;0,803407;0,995968893;1;4;4;negative regulation of photoreceptor cell differentiation
GO:0043198;0,803529;0,995968893;18;28;36;dendritic shaft
GO:0044275;0,803583;0,995968893;52;124;139;cellular carbohydrate catabolic process
GO:0072594;0,804005;0,995968893;38;101;105;establishment of protein localization to organelle
GO:0051066;0,80454;0,995968893;2;3;3;dihydrobiopterin metabolic process
GO:0003933;0,80454;0,995968893;2;2;2;GTP cyclohydrolase activity
GO:0003934;0,80454;0,995968893;2;2;2;GTP cyclohydrolase I activity
GO:0046654;0,80454;0,995968893;2;2;2;tetrahydrofolate biosynthetic process
GO:0043536;0,804572;0,995968893;11;22;24;positive regulation of blood vessel endothelial cell migration
GO:0051219;0,80465;0,995968893;32;56;58;phosphoprotein binding
GO:0019534;0,804725;0,995968893;4;6;6;toxin transporter activity
GO:0008431;0,80477;0,995968893;1;3;3;vitamin E binding
GO:0017153;0,80481;0,995968893;6;9;10;sodium:dicarboxylate symporter activity
GO:0051082;0,804812;0,995968893;49;142;169;unfolded protein binding
GO:0033135;0,804984;0,995968893;16;44;53;regulation of peptidyl-serine phosphorylation
GO:0000917;0,805022;0,995968893;1;2;2;barrier septum formation
GO:0051057;0,805174;0,995968893;21;40;40;positive regulation of small GTPase mediated signal transduction
GO:0017169;0,805248;0,995968893;4;8;8;CDP-alcohol phosphatidyltransferase activity
GO:0042598;0,805302;0,995968893;163;343;373;vesicular fraction
GO:0006285;0,805425;0,995968893;1;9;9;base-excision repair, AP site formation
GO:0032740;0,805786;0,995968893;4;13;14;positive regulation of interleukin-17 production
GO:0048339;0,805807;0,995968893;3;5;6;paraxial mesoderm development
GO:0031404;0,806199;0,995968893;1;3;7;chloride ion binding
GO:0008116;0,80628;0,995968893;1;1;1;prostaglandin-I synthase activity
GO:0071636;0,806289;0,995968893;4;8;9;positive regulation of transforming growth factor beta production
GO:0048407;0,806502;0,995968893;6;11;11;platelet-derived growth factor binding
GO:0016298;0,806693;0,995968893;75;148;161;lipase activity
GO:0005330;0,806741;0,995968893;2;2;2;dopamine:sodium symporter activity
GO:0005544;0,806758;0,995968893;19;41;46;calcium-dependent phospholipid binding
GO:0016746;0,807137;0,995968893;112;248;319;transferase activity, transferring acyl groups
GO:0005272;0,807218;0,995968893;23;38;41;sodium channel activity
GO:0045294;0,807251;0,995968893;6;14;14;alpha-catenin binding
GO:0007144;0,807278;0,995968893;1;3;3;female meiosis I
GO:0019566;0,807336;0,995968893;2;2;2;arabinose metabolic process
GO:0046373;0,807336;0,995968893;2;2;2;L-arabinose metabolic process
GO:0046556;0,807336;0,995968893;2;2;2;alpha-N-arabinofuranosidase activity
GO:0030218;0,807411;0,995968893;16;40;49;erythrocyte differentiation
GO:0051414;0,807473;0,995968893;6;14;15;response to cortisol stimulus
GO:0060017;0,807473;0,995968893;2;8;8;parathyroid gland development
GO:0046940;0,807556;0,995968893;1;2;2;nucleoside monophosphate phosphorylation
GO:0009124;0,807595;0,995968893;31;67;73;nucleoside monophosphate biosynthetic process
GO:0006949;0,807702;0,995968893;8;14;14;syncytium formation
GO:0030901;0,807785;0,995968893;10;30;30;midbrain development
GO:0021873;0,807972;0,995968893;4;5;5;forebrain neuroblast division
GO:0055057;0,807972;0,995968893;4;5;5;neuroblast division
GO:0000966;0,80808;0,995968893;4;7;7;RNA 5'-end processing
GO:0009880;0,808084;0,995968893;30;58;61;embryonic pattern specification
GO:0070530;0,808535;0,995968893;3;5;5;K63-linked polyubiquitin binding
GO:0019368;0,808771;0,995968893;5;8;8;fatty acid elongation, unsaturated fatty acid
GO:0045980;0,808912;0,995968893;6;14;14;negative regulation of nucleotide metabolic process
GO:0070296;0,809135;0,995968893;2;4;4;sarcoplasmic reticulum calcium ion transport
GO:0030041;0,809227;0,995968893;10;16;20;actin filament polymerization
GO:0001191;0,809316;0,995968893;6;9;10;RNA polymerase II transcription factor binding transcription factor activity involved in negative regulation of transcription
GO:0001106;0,809316;0,995968893;6;9;10;RNA polymerase II transcription corepressor activity
GO:0004614;0,809797;0,995968893;1;1;1;phosphoglucomutase activity
GO:0043330;0,809932;0,995968893;8;24;24;response to exogenous dsRNA
GO:0032879;0,810067;0,995968893;686;1349;1466;regulation of localization
GO:0042475;0,810666;0,995968893;22;47;51;odontogenesis of dentine-containing tooth
GO:0001909;0,81074;0,995968893;3;11;18;leukocyte mediated cytotoxicity
GO:0032870;0,811048;0,995968893;231;450;471;cellular response to hormone stimulus
GO:0045104;0,811608;0,995968893;8;22;23;intermediate filament cytoskeleton organization
GO:0070169;0,811879;0,995968893;20;38;40;positive regulation of biomineral tissue development
GO:0090263;0,811933;0,995968893;25;50;53;positive regulation of canonical Wnt receptor signaling pathway
GO:0033522;0,811933;0,995968893;5;10;17;histone H2A ubiquitination
GO:0010508;0,81198;0,995968893;5;8;9;positive regulation of autophagy
GO:0046330;0,812179;0,995968893;14;43;52;positive regulation of JNK cascade
GO:0031730;0,812365;0,995968893;1;4;4;CCR5 chemokine receptor binding
GO:0003872;0,812491;0,995968893;2;4;4;6-phosphofructokinase activity
GO:0005945;0,812491;0,995968893;2;4;4;6-phosphofructokinase complex
GO:0090149;0,812629;0,995968893;2;2;2;membrane fission involved in mitochondrial fission
GO:0090148;0,812629;0,995968893;2;2;2;membrane fission
GO:0003373;0,812629;0,995968893;2;2;2;dynamin polymerization involved in membrane fission
GO:0003374;0,812629;0,995968893;2;2;2;dynamin polymerization involved in mitochondrial fission
GO:0008474;0,812777;0,995968893;1;2;21;palmitoyl-(protein) hydrolase activity
GO:0003310;0,812906;0,995968893;1;2;2;pancreatic A cell differentiation
GO:0070330;0,81302;0,995968893;11;29;29;aromatase activity
GO:0030001;0,813171;0,995968893;301;554;606;metal ion transport
GO:0016649;0,81323;0,995968893;1;3;3;oxidoreductase activity, acting on the CH-NH group of donors, quinone or similar compound as acceptor
GO:0004174;0,81323;0,995968893;1;3;3;electron-transferring-flavoprotein dehydrogenase activity
GO:0005484;0,813236;0,995968893;11;24;24;SNAP receptor activity
GO:0060051;0,813479;0,995968893;1;2;2;negative regulation of protein glycosylation
GO:0001895;0,813566;0,995968893;3;8;8;retina homeostasis
GO:0031573;0,813593;0,995968893;2;4;9;intra-S DNA damage checkpoint
GO:0006144;0,81372;0,995968893;18;43;46;purine base metabolic process
GO:0075136;0,813763;0,995968893;3;7;9;response to host
GO:0052200;0,813763;0,995968893;3;7;9;response to host defenses
GO:0052173;0,813763;0,995968893;3;7;9;response to defenses of other organism involved in symbiotic interaction
GO:0006405;0,813856;0,995968893;29;79;114;RNA export from nucleus
GO:0009789;0,814333;0,995968893;1;1;1;positive regulation of abscisic acid mediated signaling pathway
GO:0009787;0,814333;0,995968893;1;1;1;regulation of abscisic acid mediated signaling pathway
GO:0005924;0,814389;0,995968893;84;152;167;cell-substrate adherens junction
GO:0031577;0,814447;0,995968893;18;41;41;spindle checkpoint
GO:0043086;0,814651;0,995968893;224;557;596;negative regulation of catalytic activity
GO:0004190;0,814759;0,995968893;14;36;36;aspartic-type endopeptidase activity
GO:0070001;0,814759;0,995968893;14;36;36;aspartic-type peptidase activity
GO:0015279;0,814793;0,995968893;3;5;6;store-operated calcium channel activity
GO:0050975;0,815007;0,995968893;1;2;2;sensory perception of touch
GO:0045334;0,815141;0,995968893;2;4;4;clathrin-coated endocytic vesicle
GO:0045017;0,815142;0,995968893;62;135;183;glycerolipid biosynthetic process
GO:0072193;0,815165;0,995968893;1;3;3;ureter smooth muscle cell differentiation
GO:0010638;0,815363;0,995968893;93;206;223;positive regulation of organelle organization
GO:0031557;0,815396;0,995968893;6;8;8;induction of programmed cell death in response to chemical stimulus
GO:0031558;0,815396;0,995968893;5;7;7;induction of apoptosis in response to chemical stimulus
GO:0035524;0,815436;0,995968893;1;2;2;proline transmembrane transport
GO:0022858;0,815436;0,995968893;1;2;2;alanine transmembrane transporter activity
GO:0015180;0,815436;0,995968893;1;2;2;L-alanine transmembrane transporter activity
GO:0060028;0,815466;0,995968893;1;2;2;convergent extension involved in axis elongation
GO:0030970;0,815886;0,995968893;1;5;5;retrograde protein transport, ER to cytosol
GO:0006651;0,816056;0,995968893;3;6;7;diacylglycerol biosynthetic process
GO:0000115;0,816207;0,995968893;1;2;2;regulation of transcription involved in S phase of mitotic cell cycle
GO:0061097;0,816628;0,995968893;23;53;56;regulation of protein tyrosine kinase activity
GO:0051582;0,816666;0,995968893;1;3;3;positive regulation of neurotransmitter uptake
GO:0051586;0,816666;0,995968893;1;3;3;positive regulation of dopamine uptake
GO:0051944;0,816666;0,995968893;1;3;3;positive regulation of catecholamine uptake involved in synaptic transmission
GO:0007339;0,816683;0,995968893;10;23;23;binding of sperm to zona pellucida
GO:0043240;0,816836;0,995968893;5;11;13;Fanconi anaemia nuclear complex
GO:0021819;0,816938;0,995968893;2;5;5;layer formation in cerebral cortex
GO:0016165;0,81705;0,995968893;2;8;8;lipoxygenase activity
GO:0046870;0,81731;0,995968893;2;9;9;cadmium ion binding
GO:0022889;0,817489;0,995968893;1;3;4;serine transmembrane transporter activity
GO:0015825;0,817489;0,995968893;1;3;4;L-serine transport
GO:0015194;0,817489;0,995968893;1;3;4;L-serine transmembrane transporter activity
GO:0004502;0,817494;0,995968893;1;1;1;kynurenine 3-monooxygenase activity
GO:0050783;0,817683;0,995968893;1;1;1;cocaine metabolic process
GO:0046448;0,817683;0,995968893;1;1;1;tropane alkaloid metabolic process
GO:0004488;0,817726;0,995968893;4;5;5;methylenetetrahydrofolate dehydrogenase (NADP+) activity
GO:2000192;0,817728;0,995968893;2;7;7;negative regulation of fatty acid transport
GO:0010748;0,817728;0,995968893;2;7;7;negative regulation of plasma membrane long-chain fatty acid transport
GO:0070044;0,81777;0,995968893;2;5;5;synaptobrevin 2-SNAP-25-syntaxin-1a complex
GO:0008154;0,81779;0,995968893;18;33;37;actin polymerization or depolymerization
GO:0015145;0,817864;0,995968893;6;15;15;monosaccharide transmembrane transporter activity
GO:0030141;0,818138;0,995968893;72;193;198;stored secretory granule
GO:0004477;0,818336;0,995968893;3;4;4;methenyltetrahydrofolate cyclohydrolase activity
GO:0004000;0,818428;0,995968893;5;11;11;adenosine deaminase activity
GO:0000184;0,818534;0,995968893;17;36;40;nuclear-transcribed mRNA catabolic process, nonsense-mediated decay
GO:0035494;0,818538;0,995968893;1;2;2;SNARE complex disassembly
GO:0051234;0,818561;0,995968893;1774;3507;3916;establishment of localization
GO:0008434;0,819419;0,995968893;2;2;2;vitamin D3 receptor activity
GO:0002138;0,819601;0,995968893;1;2;2;retinoic acid biosynthetic process
GO:0060915;0,819636;0,995968893;3;3;3;mesenchymal cell differentiation involved in lung development
GO:0060667;0,819636;0,995968893;3;3;3;branch elongation involved in salivary gland morphogenesis
GO:0060615;0,819636;0,995968893;3;3;3;mammary gland bud formation
GO:0060595;0,819636;0,995968893;3;3;3;fibroblast growth factor receptor signaling pathway involved in mammary gland specification
GO:0032808;0,819636;0,995968893;3;3;3;lacrimal gland development
GO:0006543;0,819807;0,995968893;1;1;1;glutamine catabolic process
GO:0031265;0,819847;0,995968893;2;5;5;CD95 death-inducing signaling complex
GO:0048822;0,81985;0,995968893;1;1;1;enucleate erythrocyte development
GO:0051722;0,819916;0,995968893;1;1;1;protein C-terminal methylesterase activity
GO:0051723;0,819916;0,995968893;1;1;1;protein methylesterase activity
GO:0008395;0,81996;0,995968893;7;18;20;steroid hydroxylase activity
GO:0070293;0,820002;0,995968893;1;5;5;renal absorption
GO:0032369;0,820091;0,995968893;6;21;24;negative regulation of lipid transport
GO:0050803;0,820144;0,995968893;6;7;7;regulation of synapse structure and activity
GO:0001505;0,820196;0,995968893;57;113;118;regulation of neurotransmitter levels
GO:0046329;0,820301;0,995968893;12;28;28;negative regulation of JNK cascade
GO:0034392;0,820388;0,995968893;2;4;4;negative regulation of smooth muscle cell apoptosis
GO:0021575;0,820462;0,995968893;3;5;5;hindbrain morphogenesis
GO:0001547;0,820567;0,995968893;5;6;6;antral ovarian follicle growth
GO:0048841;0,820608;0,995968893;11;15;15;regulation of axon extension involved in axon guidance
GO:0048843;0,820609;0,995968893;8;12;12;negative regulation of axon extension involved in axon guidance
GO:0030977;0,820619;0,995968893;3;3;3;taurine binding
GO:0004658;0,820949;0,995968893;2;2;2;propionyl-CoA carboxylase activity
GO:0040012;0,821001;0,995968893;223;447;482;regulation of locomotion
GO:0045860;0,821345;0,995968893;211;422;454;positive regulation of protein kinase activity
GO:0006572;0,821488;0,995968893;2;8;8;tyrosine catabolic process
GO:0034626;0,821546;0,995968893;3;5;5;fatty acid elongation, polyunsaturated fatty acid
GO:0046459;0,822089;0,995968893;3;11;11;short-chain fatty acid metabolic process
GO:0004758;0,82223;0,995968893;3;3;3;serine C-palmitoyltransferase activity
GO:0016454;0,82223;0,995968893;3;3;3;C-palmitoyltransferase activity
GO:0003993;0,822339;0,995968893;5;15;16;acid phosphatase activity
GO:0003896;0,822349;0,995968893;1;2;2;DNA primase activity
GO:0016813;0,822589;0,995968893;5;12;30;hydrolase activity, acting on carbon-nitrogen (but not peptide) bonds, in linear amidines
GO:0016602;0,822793;0,995968893;1;4;4;CCAAT-binding factor complex
GO:0007254;0,822815;0,995968893;27;58;70;JNK cascade
GO:0030159;0,822909;0,995968893;11;24;26;receptor signaling complex scaffold activity
GO:0072124;0,823307;0,995968893;2;6;6;regulation of glomerular mesangial cell proliferation
GO:0030689;0,823402;0,995968893;1;4;4;Noc complex
GO:0051588;0,823815;0,995968893;24;45;46;regulation of neurotransmitter transport
GO:0005673;0,82397;0,995968893;1;1;1;transcription factor TFIIE complex
GO:0015198;0,824231;0,995968893;3;4;4;oligopeptide transporter activity
GO:0032506;0,824365;0,995968893;7;14;15;cytokinetic process
GO:0042738;0,824535;0,995968893;5;10;10;exogenous drug catabolic process
GO:0030666;0,824772;0,995968893;28;58;67;endocytic vesicle membrane
GO:0008171;0,824867;0,995968893;7;21;23;O-methyltransferase activity
GO:0003834;0,824935;0,995968893;1;1;1;beta-carotene 15,15'-monooxygenase activity
GO:0044091;0,825007;0,995968893;2;6;6;membrane biogenesis
GO:0002757;0,825065;0,995968893;110;221;316;immune response-activating signal transduction
GO:0072175;0,825126;0,995968893;15;30;31;epithelial tube formation
GO:0030579;0,825235;0,995968893;2;5;5;ubiquitin-dependent SMAD protein catabolic process
GO:0045022;0,825315;0,995968893;9;15;16;early endosome to late endosome transport
GO:0006998;0,82537;0,995968893;3;10;11;nuclear envelope organization
GO:0031306;0,825875;0,995968893;3;13;13;intrinsic to mitochondrial outer membrane
GO:0051169;0,825882;0,995968893;98;207;257;nuclear transport
GO:0008519;0,825898;0,995968893;1;3;3;ammonium transmembrane transporter activity
GO:0072488;0,825898;0,995968893;1;3;3;ammonium transmembrane transport
GO:0015390;0,825901;0,995968893;1;1;1;purine-specific nucleoside:sodium symporter activity
GO:0030510;0,826141;0,995968893;22;50;51;regulation of BMP signaling pathway
GO:0016458;0,826206;0,995968893;40;80;82;gene silencing
GO:0070094;0,8263;0,995968893;1;2;2;positive regulation of glucagon secretion
GO:0001960;0,826312;0,995968893;14;33;34;negative regulation of cytokine-mediated signaling pathway
GO:0016012;0,826351;0,995968893;5;7;7;sarcoglycan complex
GO:0004735;0,826549;0,995968893;1;6;6;pyrroline-5-carboxylate reductase activity
GO:0043265;0,826565;0,995968893;1;1;1;ectoplasm
GO:0009065;0,826601;0,995968893;11;24;44;glutamine family amino acid catabolic process
GO:0015327;0,826625;0,995968893;1;1;1;cystine:glutamate antiporter activity
GO:0003290;0,826686;0,995968893;1;1;1;atrial septum secundum morphogenesis
GO:0072148;0,826686;0,995968893;1;1;1;epithelial cell fate commitment
GO:0060464;0,826686;0,995968893;1;1;1;lung lobe formation
GO:0045216;0,826735;0,995968893;70;125;133;cell-cell junction organization
GO:0004767;0,826736;0,995968893;2;7;7;sphingomyelin phosphodiesterase activity
GO:0005095;0,826888;0,995968893;9;19;19;GTPase inhibitor activity
GO:0007225;0,826919;0,995968893;1;1;1;patched ligand maturation
GO:0035638;0,826919;0,995968893;1;1;1;signal maturation
GO:0042910;0,826965;0,995968893;3;4;4;xenobiotic transporter activity
GO:0007008;0,826982;0,995968893;2;5;5;outer mitochondrial membrane organization
GO:0045040;0,826982;0,995968893;2;5;5;protein import into mitochondrial outer membrane
GO:0043531;0,827129;0,995968893;8;15;24;ADP binding
GO:0031128;0,827155;0,995968893;10;26;26;developmental induction
GO:0034109;0,827252;0,995968893;6;10;13;homotypic cell-cell adhesion
GO:0022604;0,827291;0,995968893;157;288;313;regulation of cell morphogenesis
GO:0060993;0,827446;0,995968893;3;8;9;kidney morphogenesis
GO:0001886;0,827527;0,995968893;2;6;8;endothelial cell morphogenesis
GO:0006782;0,827665;0,995968893;1;2;2;protoporphyrinogen IX biosynthetic process
GO:0003878;0,827675;0,995968893;1;2;2;ATP citrate synthase activity
GO:0070989;0,827914;0,995968893;4;11;12;oxidative demethylation
GO:0008503;0,827944;0,995968893;4;7;9;benzodiazepine receptor activity
GO:0019532;0,828416;0,995968893;3;4;4;oxalate transport
GO:0034663;0,828501;0,995968893;1;3;3;endoplasmic reticulum chaperone complex
GO:0048666;0,828608;0,995968893;50;107;112;neuron development
GO:0010741;0,828671;0,995968893;43;106;112;negative regulation of intracellular protein kinase cascade
GO:0033153;0,828784;0,995968893;5;8;8;T cell receptor V(D)J recombination
GO:0002568;0,828784;0,995968893;5;8;8;somatic diversification of T cell receptor genes
GO:0002681;0,828784;0,995968893;5;8;8;somatic recombination of T cell receptor gene segments
GO:0019637;0,828904;0,995968893;125;264;317;organophosphate metabolic process
GO:0071421;0,829114;0,995968893;1;5;5;manganese ion transmembrane transport
GO:0006710;0,829166;0,995968893;1;2;2;androgen catabolic process
GO:0015705;0,829188;0,995968893;3;4;4;iodide transport
GO:0030047;0,829455;0,995968893;1;1;1;actin modification
GO:0015808;0,829485;0,995968893;1;2;2;L-alanine transport
GO:0019049;0,829503;0,995968893;2;4;4;evasion of host defenses by virus
GO:0044413;0,829503;0,995968893;2;4;4;avoidance of host defenses
GO:0044415;0,829503;0,995968893;2;4;4;evasion or tolerance of host defenses
GO:0051834;0,829503;0,995968893;2;4;4;evasion or tolerance of defenses of other organism involved in symbiotic interaction
GO:0051832;0,829503;0,995968893;2;4;4;avoidance of defenses of other organism involved in symbiotic interaction
GO:0032651;0,829556;0,995968893;11;45;45;regulation of interleukin-1 beta production
GO:0009266;0,829663;0,995968893;46;115;127;response to temperature stimulus
GO:0061326;0,829834;0,995968893;2;5;5;renal tubule development
GO:0072009;0,829834;0,995968893;2;5;5;nephron epithelium development
GO:0072080;0,829834;0,995968893;2;5;5;nephron tubule development
GO:0002009;0,830066;0,995968893;105;212;232;morphogenesis of an epithelium
GO:0014731;0,830118;0,995968893;4;5;6;spectrin-associated cytoskeleton
GO:0034405;0,830224;0,995968893;6;16;16;response to fluid shear stress
GO:0030849;0,830238;0,995968893;1;2;2;autosome
GO:0051580;0,830277;0,995968893;8;16;17;regulation of neurotransmitter uptake
GO:0045060;0,83032;0,995968893;4;11;11;negative thymic T cell selection
GO:0001875;0,830416;0,995968893;3;7;7;lipopolysaccharide receptor activity
GO:0000822;0,830443;0,995968893;1;1;1;inositol hexakisphosphate binding
GO:0070679;0,830443;0,995968893;1;1;1;inositol 1,4,5 trisphosphate binding
GO:0004937;0,830644;0,995968893;2;3;3;alpha1-adrenergic receptor activity
GO:0042219;0,830946;0,995968893;1;4;4;cellular modified amino acid catabolic process
GO:0050665;0,831116;0,995968893;1;10;11;hydrogen peroxide biosynthetic process
GO:0051765;0,831216;0,995968893;2;2;3;inositol tetrakisphosphate kinase activity
GO:0030055;0,831224;0,995968893;89;159;175;cell-substrate junction
GO:0005176;0,831326;0,995968893;2;5;5;ErbB-2 class receptor binding
GO:0045776;0,831344;0,995968893;18;48;50;negative regulation of blood pressure
GO:0016933;0,831407;0,995968893;3;3;5;extracellular-glycine-gated ion channel activity
GO:0016934;0,831407;0,995968893;3;3;5;extracellular-glycine-gated chloride channel activity
GO:0008409;0,831748;0,995968893;5;10;10;5'-3' exonuclease activity
GO:0045168;0,831776;0,995968893;10;27;27;cell-cell signaling involved in cell fate commitment
GO:0044299;0,831835;0,995968893;3;3;3;C-fiber
GO:0032273;0,831893;0,995968893;23;55;57;positive regulation of protein polymerization
GO:0070431;0,832002;0,995968893;1;4;4;nucleotide-binding oligomerization domain containing 2 signaling pathway
GO:0033293;0,832053;0,995968893;35;79;81;monocarboxylic acid binding
GO:0004865;0,832158;0,995968893;2;5;5;protein serine/threonine phosphatase inhibitor activity
GO:0009113;0,83219;0,995968893;3;9;11;purine base biosynthetic process
GO:0030150;0,832235;0,995968893;1;2;2;protein import into mitochondrial matrix
GO:0006730;0,832258;0,995968893;112;235;251;one-carbon metabolic process
GO:0045713;0,832297;0,995968893;1;1;1;low-density lipoprotein particle receptor biosynthetic process
GO:0072595;0,832828;0,995968893;14;34;35;maintenance of protein localization to organelle
GO:0035247;0,83301;0,995968893;3;7;7;peptidyl-arginine omega-N-methylation
GO:0010760;0,833145;0,995968893;1;1;1;negative regulation of macrophage chemotaxis
GO:0031714;0,833145;0,995968893;1;1;1;C5a anaphylatoxin chemotactic receptor binding
GO:0003309;0,833208;0,995968893;1;3;3;type B pancreatic cell differentiation
GO:0046549;0,833355;0,995968893;3;8;8;retinal cone cell development
GO:0004104;0,833404;0,995968893;1;6;6;cholinesterase activity
GO:0003990;0,833404;0,995968893;1;6;6;acetylcholinesterase activity
GO:0006702;0,833586;0,995968893;6;14;14;androgen biosynthetic process
GO:0046511;0,834102;0,995968893;2;2;2;sphinganine biosynthetic process
GO:0015386;0,834155;0,995968893;1;1;2;potassium:hydrogen antiporter activity
GO:0034141;0,834234;0,995968893;1;4;4;positive regulation of toll-like receptor 3 signaling pathway
GO:0070161;0,834235;0,995968893;144;243;264;anchoring junction
GO:0035381;0,834344;0,995968893;2;7;7;ATP-gated ion channel activity
GO:0004931;0,834344;0,995968893;2;7;7;extracellular ATP-gated cation channel activity
GO:0019614;0,834438;0,995968893;3;9;10;catechol catabolic process
GO:0034313;0,834438;0,995968893;3;9;10;diol catabolic process
GO:0042424;0,834438;0,995968893;3;9;10;catecholamine catabolic process
GO:0097118;0,83446;0,995968893;4;4;4;neuroligin clustering
GO:0006261;0,834558;0,995968893;18;43;45;DNA-dependent DNA replication
GO:0015855;0,834575;0,995968893;1;2;2;pyrimidine base transport
GO:0005876;0,834774;0,995968893;21;46;51;spindle microtubule
GO:0050913;0,83479;0,995968893;1;2;2;sensory perception of bitter taste
GO:0060291;0,83485;0,995968893;9;15;16;long-term synaptic potentiation
GO:0021904;0,834908;0,995968893;4;13;13;dorsal/ventral neural tube patterning
GO:0051891;0,83494;0,995968893;3;6;6;positive regulation of cardioblast differentiation
GO:0097035;0,834948;0,995968893;6;11;12;regulation of membrane lipid distribution
GO:0035924;0,834961;0,995968893;18;31;32;cellular response to vascular endothelial growth factor stimulus
GO:0030903;0,834963;0,995968893;2;7;7;notochord development
GO:0050966;0,835044;0,995968893;1;2;2;detection of mechanical stimulus involved in sensory perception of pain
GO:0051188;0,835064;0,995968893;64;148;155;cofactor biosynthetic process
GO:0017069;0,835323;0,995968893;2;16;39;snRNA binding
GO:0006355;0,835406;0,995968893;1529;3375;3762;regulation of transcription, DNA-dependent
GO:0034638;0,83544;0,995968893;3;3;3;phosphatidylcholine catabolic process
GO:0046532;0,835479;0,995968893;1;5;5;regulation of photoreceptor cell differentiation
GO:0010464;0,835577;0,995968893;16;37;39;regulation of mesenchymal cell proliferation
GO:0035162;0,835597;0,995968893;8;16;17;embryonic hemopoiesis
GO:0060694;0,83569;0,995968893;1;2;2;regulation of cholesterol transporter activity
GO:0008237;0,835747;0,995968893;121;218;228;metallopeptidase activity
GO:0060012;0,835792;0,995968893;2;2;2;synaptic transmission, glycinergic
GO:0003289;0,835828;0,995968893;1;2;2;atrial septum primum morphogenesis
GO:0015630;0,835854;0,995968893;47;91;97;microtubule cytoskeleton
GO:0034331;0,836062;0,995968893;3;6;6;cell junction maintenance
GO:0045217;0,836062;0,995968893;3;6;6;cell-cell junction maintenance
GO:0016747;0,836117;0,995968893;80;173;239;transferase activity, transferring acyl groups other than amino-acyl groups
GO:0004012;0,836159;0,995968893;15;16;17;phospholipid-translocating ATPase activity
GO:0004923;0,836619;0,995968893;2;2;2;leukemia inhibitory factor receptor activity
GO:0008297;0,836665;0,995968893;1;3;3;single-stranded DNA specific exodeoxyribonuclease activity
GO:0090330;0,83686;0,995968893;1;1;1;regulation of platelet aggregation
GO:0090331;0,83686;0,995968893;1;1;1;negative regulation of platelet aggregation
GO:0031326;0,836929;0,995968893;1781;3946;4395;regulation of cellular biosynthetic process
GO:0005801;0,836968;0,995968893;15;29;29;cis-Golgi network
GO:0050747;0,836971;0,995968893;3;3;3;positive regulation of lipoprotein metabolic process
GO:0004608;0,836971;0,995968893;3;3;3;phosphatidylethanolamine N-methyltransferase activity
GO:0042760;0,837043;0,995968893;1;4;4;very long-chain fatty acid catabolic process
GO:0045649;0,837058;0,995968893;3;21;21;regulation of macrophage differentiation
GO:0030172;0,837135;0,995968893;1;9;10;troponin C binding
GO:0031659;0,837137;0,995968893;3;7;7;positive regulation of cyclin-dependent protein kinase activity involved in G1/S
GO:0005025;0,837211;0,995968893;4;5;5;transforming growth factor beta receptor activity, type I
GO:2000286;0,837261;0,995968893;1;2;2;receptor internalization involved in canonical Wnt receptor signaling pathway
GO:0046582;0,837269;0,995968893;3;4;4;Rap GTPase activator activity
GO:0042895;0,837515;0,995968893;1;4;4;antibiotic transporter activity
GO:0020027;0,83765;0,995968893;1;7;8;hemoglobin metabolic process
GO:0043366;0,837777;0,995968893;2;2;2;beta selection
GO:0016578;0,837833;0,995968893;9;19;20;histone deubiquitination
GO:0006560;0,837847;0,995968893;3;11;11;proline metabolic process
GO:0051152;0,837866;0,995968893;2;4;4;positive regulation of smooth muscle cell differentiation
GO:0009595;0,837997;0,995968893;11;27;27;detection of biotic stimulus
GO:0034649;0,838059;0,995968893;1;1;1;histone demethylase activity (H3-monomethyl-K4 specific)
GO:0030279;0,8381;0,995968893;10;27;29;negative regulation of ossification
GO:0006829;0,838154;0,995968893;12;30;40;zinc ion transport
GO:0032205;0,838837;0,995968893;3;9;10;negative regulation of telomere maintenance
GO:0005623;0,838931;0,995968893;1;6;6;cell
GO:0030431;0,839002;0,995968893;6;22;22;sleep
GO:0014850;0,839268;0,995968893;3;7;7;response to muscle activity
GO:0005625;0,839587;0,995968893;222;502;571;soluble fraction
GO:0005005;0,839656;0,995968893;7;12;12;transmembrane-ephrin receptor activity
GO:0004520;0,839673;0,995968893;12;30;40;endodeoxyribonuclease activity
GO:0000824;0,839738;0,995968893;1;1;1;inositol tetrakisphosphate 3-kinase activity
GO:0000823;0,839738;0,995968893;1;1;1;inositol trisphosphate 6-kinase activity
GO:0005913;0,839764;0,995968893;35;53;54;cell-cell adherens junction
GO:0004602;0,839989;0,995968893;1;13;13;glutathione peroxidase activity
GO:0005624;0,840068;0,995968893;578;1111;1231;membrane fraction
GO:0060761;0,840465;0,995968893;14;34;35;negative regulation of response to cytokine stimulus
GO:0051171;0,840554;0,995968893;1858;4049;4496;regulation of nitrogen compound metabolic process
GO:0008327;0,84069;0,995968893;3;9;10;methyl-CpG binding
GO:0001955;0,840841;0,995968893;1;4;5;blood vessel maturation
GO:0044451;0,840962;0,995968893;398;847;989;nucleoplasm part
GO:0042119;0,841012;0,995968893;6;15;16;neutrophil activation
GO:0071208;0,841097;0,995968893;1;4;4;histone pre-mRNA DCP binding
GO:2000696;0,841555;0,995968893;3;14;16;regulation of epithelial cell differentiation involved in kidney development
GO:0005011;0,841638;0,995968893;1;4;6;macrophage colony-stimulating factor receptor activity
GO:0051270;0,841676;0,995968893;217;434;468;regulation of cellular component movement
GO:0031489;0,841861;0,995968893;3;4;4;myosin V binding
GO:0017137;0,842118;0,995968893;32;49;59;Rab GTPase binding
GO:0030173;0,842356;0,995968893;34;62;62;integral to Golgi membrane
GO:0030500;0,842411;0,995968893;26;59;62;regulation of bone mineralization
GO:0002092;0,842511;0,995968893;4;8;8;positive regulation of receptor internalization
GO:0006348;0,842548;0,995968893;1;2;2;chromatin silencing at telomere
GO:0031902;0,84255;0,995968893;33;76;109;late endosome membrane
GO:0004904;0,842582;0,995968893;2;7;7;interferon receptor activity
GO:0009301;0,842604;0,995968893;1;3;3;snRNA transcription
GO:0060743;0,842762;0,995968893;1;3;3;epithelial cell maturation involved in prostate gland development
GO:0048872;0,842958;0,995968893;26;67;78;homeostasis of number of cells
GO:0004027;0,842968;0,995968893;1;2;2;alcohol sulfotransferase activity
GO:0004131;0,843064;0,995968893;1;2;2;cytosine deaminase activity
GO:0030676;0,843156;0,995968893;10;15;16;Rac guanyl-nucleotide exchange factor activity
GO:0035659;0,843166;0,995968893;1;1;1;Wnt receptor signaling pathway involved in wound healing, spreading of epidermal cells
GO:0046590;0,843166;0,995968893;1;1;1;embryonic leg morphogenesis
GO:0006200;0,843392;0,995968893;35;82;87;ATP catabolic process
GO:0017089;0,843486;0,995968893;1;5;5;glycolipid transporter activity
GO:0033261;0,843553;0,995968893;20;41;43;regulation of S phase
GO:0006184;0,843602;0,995968893;92;213;224;GTP catabolic process
GO:0070409;0,843639;0,995968893;3;3;3;carbamoyl phosphate biosynthetic process
GO:0070408;0,843639;0,995968893;3;3;3;carbamoyl phosphate metabolic process
GO:0004087;0,843639;0,995968893;3;3;3;carbamoyl-phosphate synthase (ammonia) activity
GO:0006544;0,843662;0,995968893;6;18;18;glycine metabolic process
GO:0019531;0,843832;0,995968893;3;5;5;oxalate transmembrane transporter activity
GO:0045502;0,843938;0,995968893;8;12;12;dynein binding
GO:0006898;0,844168;0,995968893;43;95;98;receptor-mediated endocytosis
GO:0016868;0,844169;0,995968893;3;10;11;intramolecular transferase activity, phosphotransferases
GO:0032319;0,844259;0,995968893;50;93;102;regulation of Rho GTPase activity
GO:0009792;0,844433;0,995968893;108;218;231;embryo development ending in birth or egg hatching
GO:0042632;0,844596;0,995968893;24;63;70;cholesterol homeostasis
GO:0055092;0,844596;0,995968893;24;63;70;sterol homeostasis
GO:0031091;0,844805;0,995968893;4;10;10;platelet alpha granule
GO:0070851;0,844816;0,995968893;45;104;108;growth factor receptor binding
GO:0072207;0,844863;0,995968893;3;5;6;metanephric epithelium development
GO:0004843;0,845063;0,995968893;26;49;56;ubiquitin-specific protease activity
GO:0048255;0,845144;0,995968893;7;27;28;mRNA stabilization
GO:0043489;0,845144;0,995968893;7;27;28;RNA stabilization
GO:0002318;0,845157;0,995968893;3;4;4;myeloid progenitor cell differentiation
GO:0031013;0,845228;0,995968893;2;10;11;troponin I binding
GO:0007529;0,845284;0,995968893;1;2;2;establishment of synaptic specificity at neuromuscular junction
GO:0032320;0,845318;0,995968893;56;99;108;positive regulation of Ras GTPase activity
GO:0008970;0,845403;0,995968893;1;2;2;phospholipase A1 activity
GO:0033591;0,845442;0,995968893;4;11;11;response to L-ascorbic acid
GO:0051286;0,845539;0,995968893;2;3;3;cell tip
GO:0015926;0,845705;0,995968893;5;10;14;glucosidase activity
GO:0000803;0,845741;0,995968893;7;12;13;sex chromosome
GO:0031399;0,845865;0,995968893;504;1079;1157;regulation of protein modification process
GO:0019815;0,845891;0,995968893;2;4;4;B cell receptor complex
GO:0019814;0,845891;0,995968893;2;4;4;immunoglobulin complex
GO:0070303;0,845937;0,995968893;13;31;33;negative regulation of stress-activated protein kinase signaling cascade
GO:0003779;0,845976;0,995968893;249;393;448;actin binding
GO:0016713;0,846054;0,995968893;2;8;8;oxidoreductase activity, acting on paired donors, with incorporation or reduction of molecular oxygen, reduced iron-sulfur protein as one donor, and incorporation of one atom of oxygen
GO:0007380;0,846122;0,995968893;3;3;3;specification of segmental identity, head
GO:0007382;0,846122;0,995968893;3;3;3;specification of segmental identity, maxillary segment
GO:0003943;0,846122;0,995968893;2;2;2;N-acetylgalactosamine-4-sulfatase activity
GO:0090311;0,846131;0,995968893;7;13;15;regulation of protein deacetylation
GO:0051790;0,846131;0,995968893;1;6;6;short-chain fatty acid biosynthetic process
GO:0061202;0,846194;0,995968893;6;11;11;clathrin sculpted gamma-aminobutyric acid transport vesicle membrane
GO:0015252;0,846201;0,995968893;1;3;5;hydrogen ion channel activity
GO:0006020;0,846202;0,995968893;3;9;10;inositol metabolic process
GO:0070160;0,846304;0,995968893;54;112;116;occluding junction
GO:0005923;0,846304;0,995968893;54;112;116;tight junction
GO:0019903;0,84642;0,995968893;45;81;92;protein phosphatase binding
GO:0005248;0,84652;0,995968893;12;18;19;voltage-gated sodium channel activity
GO:0019894;0,846526;0,995968893;14;21;21;kinesin binding
GO:0072393;0,846645;0,995968893;3;4;4;microtubule anchoring at microtubule organizing center
GO:0007143;0,846698;0,995968893;3;6;6;female meiosis
GO:0045333;0,846915;0,995968893;13;34;36;cellular respiration
GO:0006344;0,847364;0,995968893;1;4;4;maintenance of chromatin silencing
GO:0048753;0,847629;0,995968893;7;14;18;pigment granule organization
GO:0047391;0,847757;0,995968893;1;1;1;alkylglycerophosphoethanolamine phosphodiesterase activity
GO:0044427;0,847818;0,995968893;229;582;660;chromosomal part
GO:0004529;0,847833;0,995968893;2;9;12;exodeoxyribonuclease activity
GO:0016895;0,847833;0,995968893;2;9;12;exodeoxyribonuclease activity, producing 5'-phosphomonoesters
GO:0016410;0,847919;0,995968893;33;78;101;N-acyltransferase activity
GO:0050819;0,848059;0,995968893;13;38;40;negative regulation of coagulation
GO:0006893;0,848286;0,995968893;8;19;19;Golgi to plasma membrane transport
GO:0006909;0,848365;0,995968893;24;54;55;phagocytosis
GO:0045240;0,848374;0,995968893;3;6;6;dihydrolipoyl dehydrogenase complex
GO:0005947;0,848374;0,995968893;3;6;6;mitochondrial alpha-ketoglutarate dehydrogenase complex
GO:0048284;0,848449;0,995968893;15;35;36;organelle fusion
GO:0010485;0,848488;0,995968893;1;2;2;H4 histone acetyltransferase activity
GO:0010484;0,848488;0,995968893;1;2;2;H3 histone acetyltransferase activity
GO:0015111;0,848505;0,995968893;1;2;2;iodide transmembrane transporter activity
GO:0015721;0,848524;0,995968893;14;27;27;bile acid and bile salt transport
GO:0005099;0,848558;0,995968893;75;113;126;Ras GTPase activator activity
GO:0021762;0,848588;0,995968893;1;1;1;substantia nigra development
GO:0042660;0,848588;0,995968893;1;1;1;positive regulation of cell fate specification
GO:0042089;0,848711;0,995968893;5;21;24;cytokine biosynthetic process
GO:0071577;0,848857;0,995968893;4;14;14;zinc ion transmembrane transport
GO:0008252;0,848918;0,995968893;5;12;13;nucleotidase activity
GO:0044253;0,849026;0,995968893;4;17;20;positive regulation of multicellular organismal metabolic process
GO:0019852;0,849026;0,995968893;3;6;6;L-ascorbic acid metabolic process
GO:0001842;0,849051;0,995968893;2;4;4;neural fold formation
GO:0090304;0,849274;0,995968893;1153;2696;3025;nucleic acid metabolic process
GO:0070662;0,849343;0,995968893;1;1;1;mast cell proliferation
GO:0005020;0,849343;0,995968893;1;1;1;stem cell factor receptor activity
GO:0060374;0,849343;0,995968893;1;1;1;mast cell differentiation
GO:0043890;0,849537;0,995968893;1;1;1;N-acetylgalactosamine-6-sulfatase activity
GO:0033043;0,84959;0,995968893;231;475;530;regulation of organelle organization
GO:0008889;0,850239;0,995968893;4;7;8;glycerophosphodiester phosphodiesterase activity
GO:0004962;0,850245;0,995968893;1;3;3;endothelin receptor activity
GO:0032869;0,850489;0,995968893;121;234;246;cellular response to insulin stimulus
GO:0070539;0,850551;0,995968893;2;2;2;linoleic acid binding
GO:0070830;0,850588;0,995968893;23;44;44;tight junction assembly
GO:0021532;0,850673;0,995968893;1;1;1;neural tube patterning
GO:0031870;0,850673;0,995968893;1;1;1;thromboxane A2 receptor binding
GO:0031862;0,850673;0,995968893;1;1;1;prostanoid receptor binding
GO:0042305;0,850673;0,995968893;1;1;1;specification of segmental identity, mandibular segment
GO:0030224;0,850784;0,995968893;6;11;11;monocyte differentiation
GO:0050294;0,850931;0,995968893;1;2;2;steroid sulfotransferase activity
GO:0045505;0,850954;0,995968893;2;2;2;dynein intermediate chain binding
GO:0050926;0,851118;0,995968893;8;22;28;regulation of positive chemotaxis
GO:0004310;0,851324;0,995968893;1;1;1;farnesyl-diphosphate farnesyltransferase activity
GO:0051996;0,851324;0,995968893;1;1;1;squalene synthase activity
GO:0045338;0,851324;0,995968893;1;1;1;farnesyl diphosphate metabolic process
GO:0006177;0,851483;0,995968893;1;5;5;GMP biosynthetic process
GO:0060055;0,851508;0,995968893;1;4;5;angiogenesis involved in wound healing
GO:0002091;0,851698;0,995968893;1;1;1;negative regulation of receptor internalization
GO:0051261;0,851736;0,995968893;3;12;12;protein depolymerization
GO:0001967;0,851751;0,995968893;6;11;11;suckling behavior
GO:0021870;0,851892;0,995968893;1;1;1;Cajal-Retzius cell differentiation
GO:0070765;0,851892;0,995968893;1;1;1;gamma-secretase complex
GO:0033130;0,851969;0,995968893;3;5;5;acetylcholine receptor binding
GO:0005391;0,852089;0,995968893;3;10;11;sodium:potassium-exchanging ATPase activity
GO:0004747;0,852194;0,995968893;1;1;1;ribokinase activity
GO:0004936;0,852602;0,995968893;2;6;6;alpha-adrenergic receptor activity
GO:0005053;0,852631;0,995968893;1;1;1;peroxisome matrix targeting signal-2 binding
GO:0030507;0,852644;0,995968893;10;13;13;spectrin binding
GO:0044464;0,852876;0,995968893;8655;18569;20932;cell part
GO:0032438;0,852995;0,995968893;5;12;16;melanosome organization
GO:0022617;0,853402;0,995968893;3;5;5;extracellular matrix disassembly
GO:0044264;0,853423;0,995968893;33;65;73;cellular polysaccharide metabolic process
GO:0042985;0,853425;0,995968893;4;4;4;negative regulation of amyloid precursor protein biosynthetic process
GO:0051712;0,853466;0,995968893;1;4;5;positive regulation of killing of cells of other organism
GO:0043902;0,853466;0,995968893;1;4;5;positive regulation of multi-organism process
GO:0006929;0,853478;0,995968893;3;5;5;substrate-dependent cell migration
GO:0070006;0,853565;0,995968893;1;2;2;metalloaminopeptidase activity
GO:0042382;0,853701;0,995968893;2;5;8;paraspeckles
GO:0033523;0,853737;0,995968893;6;16;16;histone H2B ubiquitination
GO:0008170;0,853761;0,995968893;41;77;85;N-methyltransferase activity
GO:0009108;0,853822;0,995968893;50;103;107;coenzyme biosynthetic process
GO:0030137;0,853865;0,995968893;3;6;6;COPI-coated vesicle
GO:0044445;0,853961;0,995968893;47;112;138;cytosolic part
GO:0060334;0,854047;0,995968893;11;29;30;regulation of interferon-gamma-mediated signaling pathway
GO:0060330;0,854047;0,995968893;11;29;30;regulation of response to interferon-gamma
GO:0004386;0,854167;0,995968893;91;162;205;helicase activity
GO:0031753;0,854172;0,995968893;1;2;2;endothelial differentiation G-protein coupled receptor binding
GO:0031755;0,854172;0,995968893;1;2;2;Edg-2 lysophosphatidic acid receptor binding
GO:0072095;0,854197;0,995968893;1;5;5;regulation of branch elongation involved in ureteric bud branching
GO:0002538;0,854249;0,995968893;1;1;1;arachidonic acid metabolite production involved in inflammatory response
GO:0002540;0,854249;0,995968893;1;1;1;leukotriene production involved in inflammatory response
GO:0035472;0,854461;0,995968893;1;1;1;choriogonadotropin hormone receptor activity
GO:0004964;0,854461;0,995968893;1;1;1;luteinizing hormone receptor activity
GO:0043194;0,854489;0,995968893;1;4;4;initial segment
GO:0030314;0,854537;0,995968893;2;2;2;junctional membrane complex
GO:0005791;0,854708;0,995968893;11;28;28;rough endoplasmic reticulum
GO:0008021;0,85471;0,995968893;34;65;78;synaptic vesicle
GO:0030900;0,854792;0,995968893;32;72;75;forebrain development
GO:0001759;0,855152;0,995968893;8;19;19;organ induction
GO:0002673;0,855289;0,995968893;17;50;57;regulation of acute inflammatory response
GO:0004300;0,855311;0,995968893;3;6;6;enoyl-CoA hydratase activity
GO:0090279;0,855329;0,995968893;3;12;12;regulation of calcium ion import
GO:0034236;0,855346;0,995968893;4;8;8;protein kinase A catalytic subunit binding
GO:0042325;0,855439;0,995968893;439;931;998;regulation of phosphorylation
GO:0003777;0,855471;0,995968893;51;84;91;microtubule motor activity
GO:0000291;0,855791;0,995968893;7;24;29;nuclear-transcribed mRNA catabolic process, exonucleolytic
GO:0043928;0,855791;0,995968893;7;24;29;exonucleolytic nuclear-transcribed mRNA catabolic process involved in deadenylation-dependent decay
GO:0003976;0,855793;0,995968893;1;1;1;UDP-N-acetylglucosamine-lysosomal-enzyme N-acetylglucosaminephosphotransferase activity
GO:0005814;0,856097;0,995968893;27;55;60;centriole
GO:0006913;0,856169;0,995968893;96;205;255;nucleocytoplasmic transport
GO:0006903;0,85629;0,995968893;7;14;14;vesicle targeting
GO:0030997;0,856325;0,995968893;1;5;5;regulation of centriole-centriole cohesion
GO:0004115;0,856351;0,995968893;12;18;20;3',5'-cyclic-AMP phosphodiesterase activity
GO:0034389;0,856385;0,995968893;1;3;3;lipid particle organization
GO:0016574;0,856434;0,995968893;15;33;42;histone ubiquitination
GO:0032268;0,856438;0,995968893;624;1360;1475;regulation of cellular protein metabolic process
GO:0002230;0,856439;0,995968893;3;11;11;positive regulation of defense response to virus by host
GO:0010821;0,856538;0,995968893;11;28;29;regulation of mitochondrion organization
GO:0006154;0,85676;0,995968893;1;4;4;adenosine catabolic process
GO:0015020;0,856792;0,995968893;20;34;34;glucuronosyltransferase activity
GO:0008194;0,856885;0,995968893;85;165;180;UDP-glycosyltransferase activity
GO:0001838;0,856914;0,995968893;14;29;30;embryonic epithelial tube formation
GO:0046322;0,856988;0,995968893;1;9;9;negative regulation of fatty acid oxidation
GO:0030334;0,856997;0,995968893;188;390;423;regulation of cell migration
GO:0006545;0,857001;0,995968893;1;7;7;glycine biosynthetic process
GO:0010980;0,857039;0,995968893;2;4;4;positive regulation of vitamin D 24-hydroxylase activity
GO:0010979;0,857039;0,995968893;2;4;4;regulation of vitamin D 24-hydroxylase activity
GO:0043009;0,857043;0,995968893;106;213;226;chordate embryonic development
GO:0008026;0,857146;0,995968893;61;114;151;ATP-dependent helicase activity
GO:0070035;0,857146;0,995968893;61;114;151;purine NTP-dependent helicase activity
GO:0031528;0,857516;0,995968893;12;23;24;microvillus membrane
GO:0002320;0,85755;0,995968893;6;13;13;lymphoid progenitor cell differentiation
GO:0004523;0,857578;0,995968893;1;7;7;ribonuclease H activity
GO:0035566;0,857834;0,995968893;1;1;3;regulation of metanephros size
GO:0021633;0,857834;0,995968893;1;1;2;optic nerve structural organization
GO:0021650;0,857834;0,995968893;1;1;2;vestibulocochlear nerve formation
GO:2000595;0,857834;0,995968893;1;1;2;regulation of optic nerve formation
GO:2000597;0,857834;0,995968893;1;1;2;positive regulation of optic nerve formation
GO:0048799;0,857834;0,995968893;1;1;2;organ maturation
GO:0061360;0,857834;0,995968893;1;1;2;optic chiasma development
GO:0035799;0,857834;0,995968893;1;1;2;ureter maturation
GO:0017061;0,858264;0,995968893;1;1;1;S-methyl-5-thioadenosine phosphorylase activity
GO:0055088;0,85846;0,995968893;37;92;101;lipid homeostasis
GO:0005048;0,858467;0,995968893;11;29;30;signal sequence binding
GO:0032092;0,858579;0,995968893;21;49;49;positive regulation of protein binding
GO:0016049;0,858593;0,995968893;36;86;93;cell growth
GO:0033865;0,858811;0,995968893;11;32;35;nucleoside bisphosphate metabolic process
GO:0065004;0,858894;0,995968893;31;139;172;protein-DNA complex assembly
GO:0015322;0,859227;0,995968893;2;2;2;secondary active oligopeptide transmembrane transporter activity
GO:0035673;0,859227;0,995968893;2;2;2;oligopeptide transmembrane transporter activity
GO:0005427;0,859227;0,995968893;2;2;2;proton-dependent oligopeptide secondary active transmembrane transporter activity
GO:0004726;0,859227;0,995968893;6;12;13;non-membrane spanning protein tyrosine phosphatase activity
GO:0050680;0,859399;0,995968893;35;83;89;negative regulation of epithelial cell proliferation
GO:0002925;0,859486;0,995968893;1;7;18;positive regulation of humoral immune response mediated by circulating immunoglobulin
GO:0007052;0,859496;0,995968893;11;27;28;mitotic spindle organization
GO:0031076;0,859667;0,995968893;3;7;7;embryonic camera-type eye development
GO:0010390;0,859703;0,995968893;9;23;29;histone monoubiquitination
GO:0019563;0,859743;0,995968893;1;2;2;glycerol catabolic process
GO:0046168;0,859743;0,995968893;1;2;2;glycerol-3-phosphate catabolic process
GO:0060536;0,859762;0,995968893;2;3;3;cartilage morphogenesis
GO:0060535;0,859762;0,995968893;2;3;3;trachea cartilage morphogenesis
GO:0030338;0,859768;0,995968893;1;1;1;CMP-N-acetylneuraminate monooxygenase activity
GO:0048145;0,860186;0,995968893;28;72;79;regulation of fibroblast proliferation
GO:0032403;0,860333;0,995968893;148;288;318;protein complex binding
GO:0051246;0,860725;0,995968893;667;1460;1589;regulation of protein metabolic process
GO:0016486;0,860889;0,995968893;15;36;41;peptide hormone processing
GO:0002248;0,860925;0,995968893;1;3;3;connective tissue replacement involved in inflammatory response wound healing
GO:0016772;0,861138;0,995968893;652;1166;1302;transferase activity, transferring phosphorus-containing groups
GO:0005220;0,8612;0,995968893;2;3;4;inositol 1,4,5-trisphosphate-sensitive calcium-release channel activity
GO:0050849;0,861268;0,995968893;1;6;6;negative regulation of calcium-mediated signaling
GO:0050927;0,861272;0,995968893;7;21;27;positive regulation of positive chemotaxis
GO:0000278;0,861437;0,995968893;165;384;419;mitotic cell cycle
GO:0060736;0,861576;0,995968893;12;16;18;prostate gland growth
GO:0005975;0,861634;0,995968893;351;771;833;carbohydrate metabolic process
GO:0045209;0,86181;0,995968893;1;1;1;MAPK phosphatase export from nucleus, leptomycin B sensitive
GO:0045204;0,86181;0,995968893;1;1;1;MAPK export from nucleus
GO:0045208;0,86181;0,995968893;1;1;1;MAPK phosphatase export from nucleus
GO:0030662;0,861963;0,995968893;61;114;156;coated vesicle membrane
GO:0032937;0,861977;0,995968893;1;2;2;SREBP-SCAP-Insig complex
GO:0030145;0,862283;0,995968893;21;43;45;manganese ion binding
GO:0070350;0,862456;0,995968893;2;2;2;regulation of white fat cell proliferation
GO:0070384;0,862509;0,995968893;1;1;1;Harderian gland development
GO:0070352;0,862509;0,995968893;1;1;1;positive regulation of white fat cell proliferation
GO:0060879;0,862509;0,995968893;1;1;1;semicircular canal fusion
GO:0070346;0,862509;0,995968893;1;1;1;positive regulation of fat cell proliferation
GO:0009946;0,862509;0,995968893;1;1;1;proximal/distal axis specification
GO:0061115;0,862509;0,995968893;1;1;1;lung proximal/distal axis specification
GO:0030538;0,862509;0,995968893;1;1;1;embryonic genitalia morphogenesis
GO:0050677;0,862509;0,995968893;1;1;1;positive regulation of urothelial cell proliferation
GO:0050675;0,862509;0,995968893;1;1;1;regulation of urothelial cell proliferation
GO:0050674;0,862509;0,995968893;1;1;1;urothelial cell proliferation
GO:0060432;0,862509;0,995968893;1;1;1;lung pattern specification process
GO:0060436;0,862509;0,995968893;1;1;1;bronchiole morphogenesis
GO:0060496;0,862509;0,995968893;1;1;1;mesenchymal-epithelial cell signaling involved in lung development
GO:0060495;0,862509;0,995968893;1;1;1;cell-cell signaling involved in lung development
GO:0060661;0,862509;0,995968893;1;1;1;submandibular salivary gland formation
GO:0071336;0,862509;0,995968893;1;1;1;regulation of hair follicle cell proliferation
GO:0071338;0,862509;0,995968893;1;1;1;positive regulation of hair follicle cell proliferation
GO:0060158;0,862655;0,995968893;1;4;5;activation of phospholipase C activity by dopamine receptor signaling pathway
GO:0015295;0,862794;0,995968893;7;16;17;solute:hydrogen symporter activity
GO:0060666;0,86282;0,995968893;7;8;8;dichotomous subdivision of terminal units involved in salivary gland branching
GO:0008336;0,86286;0,995968893;1;1;1;gamma-butyrobetaine dioxygenase activity
GO:0030128;0,862903;0,995968893;1;1;1;clathrin coat of endocytic vesicle
GO:0009889;0,862982;0,995968893;1789;3972;4425;regulation of biosynthetic process
GO:0021801;0,863004;0,995968893;2;2;2;cerebral cortex radial glia guided migration
GO:0043981;0,863165;0,995968893;2;5;8;histone H4-K5 acetylation
GO:0043982;0,863165;0,995968893;2;5;8;histone H4-K8 acetylation
GO:0006919;0,863197;0,995968893;52;113;123;activation of caspase activity
GO:0048873;0,863207;0,995968893;5;15;16;homeostasis of number of cells within a tissue
GO:0043900;0,863254;0,995968893;49;115;135;regulation of multi-organism process
GO:0015012;0,863424;0,995968893;5;8;8;heparan sulfate proteoglycan biosynthetic process
GO:0009056;0,863436;0,995968893;811;1731;1892;catabolic process
GO:0004988;0,863546;0,995968893;2;2;2;mu-opioid receptor activity
GO:2000611;0,863588;0,995968893;1;2;2;positive regulation of thyroid hormone generation
GO:2000609;0,863588;0,995968893;1;2;2;regulation of thyroid hormone generation
GO:0072203;0,863619;0,995968893;3;7;7;cell proliferation involved in metanephros development
GO:0000270;0,863636;0,995968893;1;9;9;peptidoglycan metabolic process
GO:0009253;0,863636;0,995968893;1;9;9;peptidoglycan catabolic process
GO:0002377;0,86368;0,995968893;1;5;5;immunoglobulin production
GO:0051374;0,863799;0,995968893;1;1;1;FATZ 1 binding
GO:0051370;0,863799;0,995968893;1;1;1;ZASP binding
GO:0005021;0,863919;0,995968893;7;9;9;vascular endothelial growth factor-activated receptor activity
GO:0000776;0,864111;0,995968893;48;99;108;kinetochore
GO:0010536;0,86412;0,995968893;2;8;8;positive regulation of activation of Janus kinase activity
GO:0010533;0,86412;0,995968893;2;8;8;regulation of activation of Janus kinase activity
GO:0048471;0,864131;0,995968893;270;534;568;perinuclear region of cytoplasm
GO:0044329;0,864185;0,995968893;1;1;1;canonical Wnt receptor signaling pathway involved in positive regulation of cell-cell adhesion
GO:0044328;0,864185;0,995968893;1;1;1;canonical Wnt receptor signaling pathway involved in positive regulation of endothelial cell migration
GO:0044330;0,864185;0,995968893;1;1;1;canonical Wnt receptor signaling pathway involved in positive regulation of wound healing
GO:0015680;0,864365;0,995968893;1;1;1;intracellular copper ion transport
GO:0015677;0,864365;0,995968893;1;1;2;copper ion import
GO:0004008;0,864365;0,995968893;1;1;2;copper-exporting ATPase activity
GO:0060003;0,864365;0,995968893;1;1;2;copper ion export
GO:0043682;0,864365;0,995968893;1;1;2;copper-transporting ATPase activity
GO:0006606;0,864369;0,995968893;43;79;86;protein import into nucleus
GO:0071346;0,864466;0,995968893;33;88;195;cellular response to interferon-gamma
GO:0000799;0,864484;0,995968893;1;1;1;nuclear condensin complex
GO:0048708;0,864603;0,995968893;1;6;6;astrocyte differentiation
GO:0001704;0,864803;0,995968893;21;49;52;formation of primary germ layer
GO:0046935;0,864839;0,995968893;3;6;6;1-phosphatidylinositol-3-kinase regulator activity
GO:0048194;0,864888;0,995968893;1;1;1;Golgi vesicle budding
GO:0006900;0,864888;0,995968893;1;1;1;membrane budding
GO:0000133;0,864888;0,995968893;1;1;1;polarisome
GO:0032183;0,86516;0,995968893;2;3;3;SUMO binding
GO:0030140;0,865327;0,995968893;4;12;13;trans-Golgi network transport vesicle
GO:0048552;0,865333;0,995968893;1;4;5;regulation of metalloenzyme activity
GO:0048554;0,865333;0,995968893;1;4;5;positive regulation of metalloenzyme activity
GO:0030521;0,865498;0,995968893;28;64;77;androgen receptor signaling pathway
GO:0004722;0,865502;0,995968893;21;45;50;protein serine/threonine phosphatase activity
GO:0043316;0,865519;0,995968893;2;2;2;cytotoxic T cell degranulation
GO:0000019;0,865685;0,995968893;3;4;4;regulation of mitotic recombination
GO:0042147;0,865746;0,995968893;13;33;38;retrograde transport, endosome to Golgi
GO:0032800;0,865782;0,995968893;1;8;16;receptor biosynthetic process
GO:0048156;0,865801;0,995968893;4;8;11;tau protein binding
GO:0048306;0,865836;0,995968893;23;63;68;calcium-dependent protein binding
GO:0008022;0,865999;0,995968893;97;201;231;protein C-terminus binding
GO:2000678;0,866025;0,995968893;1;7;8;negative regulation of transcription regulatory region DNA binding
GO:0030729;0,866028;0,995968893;1;1;1;acetoacetate-CoA ligase activity
GO:0009101;0,866111;0,995968893;20;34;35;glycoprotein biosynthetic process
GO:0071230;0,866261;0,995968893;21;40;50;cellular response to amino acid stimulus
GO:0016080;0,866599;0,995968893;4;5;5;synaptic vesicle targeting
GO:0051403;0,866642;0,995968893;27;66;77;stress-activated MAPK cascade
GO:0000235;0,866882;0,995968893;1;1;1;astral microtubule
GO:0021540;0,866882;0,995968893;1;1;1;corpus callosum morphogenesis
GO:0051660;0,866882;0,995968893;1;1;1;establishment of centrosome localization
GO:0050808;0,866895;0,995968893;44;78;88;synapse organization
GO:0002762;0,866964;0,995968893;11;39;39;negative regulation of myeloid leukocyte differentiation
GO:0014052;0,867006;0,995968893;1;3;8;regulation of gamma-aminobutyric acid secretion
GO:0030199;0,867036;0,995968893;20;32;36;collagen fibril organization
GO:0060482;0,867045;0,995968893;1;1;1;lobar bronchus development
GO:0016332;0,867045;0,995968893;1;1;1;establishment or maintenance of polarity of embryonic epithelium
GO:0072054;0,867045;0,995968893;1;1;1;renal outer medulla development
GO:0072053;0,867045;0,995968893;1;1;1;renal inner medulla development
GO:0072061;0,867045;0,995968893;1;1;1;inner medullary collecting duct development
GO:0072060;0,867045;0,995968893;1;1;1;outer medullary collecting duct development
GO:0097094;0,867067;0,995968893;2;10;10;craniofacial suture morphogenesis
GO:0060363;0,867067;0,995968893;2;10;10;cranial suture morphogenesis
GO:0052590;0,867077;0,995968893;4;4;4;sn-glycerol-3-phosphate:ubiquinone oxidoreductase activity
GO:0052591;0,867077;0,995968893;4;4;4;sn-glycerol-3-phosphate:ubiquinone-8 oxidoreductase activity
GO:0047042;0,867094;0,995968893;2;5;5;androsterone dehydrogenase (B-specific) activity
GO:0071001;0,867115;0,995968893;1;3;3;U4/U6 snRNP
GO:0072111;0,867222;0,995968893;3;8;8;cell proliferation involved in kidney development
GO:0021860;0,867463;0,995968893;4;7;8;pyramidal neuron development
GO:0043500;0,867507;0,995968893;7;17;17;muscle adaptation
GO:0050687;0,867613;0,995968893;2;7;9;negative regulation of defense response to virus
GO:2000145;0,867691;0,995968893;197;407;441;regulation of cell motility
GO:0007019;0,867893;0,995968893;1;7;7;microtubule depolymerization
GO:0000805;0,868018;0,995968893;3;6;6;X chromosome
GO:0030505;0,868039;0,995968893;2;2;2;inorganic diphosphate transport
GO:0032229;0,868079;0,995968893;5;10;10;negative regulation of synaptic transmission, GABAergic
GO:0009304;0,868133;0,995968893;3;8;8;tRNA transcription
GO:0010950;0,86848;0,995968893;1;3;3;positive regulation of endopeptidase activity
GO:0045445;0,868485;0,995968893;6;17;17;myoblast differentiation
GO:0016500;0,868485;0,995968893;7;10;10;protein-hormone receptor activity
GO:0004623;0,868526;0,995968893;11;34;35;phospholipase A2 activity
GO:0005911;0,868605;0,995968893;147;271;281;cell-cell junction
GO:0008292;0,868702;0,995968893;1;3;3;acetylcholine biosynthetic process
GO:0000780;0,86882;0,995968893;4;12;13;condensed nuclear chromosome, centromeric region
GO:0048644;0,869388;0,995968893;2;8;8;muscle organ morphogenesis
GO:0010226;0,869454;0,995968893;14;36;39;response to lithium ion
GO:0051546;0,869593;0,995968893;2;4;4;keratinocyte migration
GO:0060079;0,869807;0,995968893;21;49;53;regulation of excitatory postsynaptic membrane potential
GO:0010738;0,869931;0,995968893;7;15;16;regulation of protein kinase A signaling cascade
GO:0004935;0,870028;0,995968893;2;9;9;adrenergic receptor activity
GO:0043293;0,870165;0,995968893;2;3;3;apoptosome
GO:0017121;0,870179;0,995968893;4;8;8;phospholipid scrambling
GO:0032925;0,870186;0,995968893;9;23;23;regulation of activin receptor signaling pathway
GO:0009378;0,870191;0,995968893;2;2;2;four-way junction helicase activity
GO:0002923;0,870319;0,995968893;1;8;19;regulation of humoral immune response mediated by circulating immunoglobulin
GO:0019787;0,870329;0,995968893;152;295;324;small conjugating protein ligase activity
GO:0004368;0,870345;0,995968893;4;5;5;glycerol-3-phosphate dehydrogenase activity
GO:0001916;0,870427;0,995968893;2;8;8;positive regulation of T cell mediated cytotoxicity
GO:0071361;0,870437;0,995968893;2;8;8;cellular response to ethanol
GO:0002166;0,870506;0,995968893;2;2;3;beta-dystroglycan binding
GO:0044042;0,870517;0,995968893;20;43;50;glucan metabolic process
GO:0006073;0,870517;0,995968893;20;43;50;cellular glucan metabolic process
GO:0005977;0,870517;0,995968893;20;43;49;glycogen metabolic process
GO:0051084;0,8707;0,995968893;12;53;73;'de novo' posttranslational protein folding
GO:0006458;0,870802;0,995968893;14;60;80;'de novo' protein folding
GO:0009206;0,87084;0,995968893;45;108;119;purine ribonucleoside triphosphate biosynthetic process
GO:0032652;0,871038;0,995968893;11;51;51;regulation of interleukin-1 production
GO:0017128;0,871129;0,995968893;3;7;7;phospholipid scramblase activity
GO:0090273;0,871244;0,995968893;1;3;3;regulation of somatostatin secretion
GO:0060014;0,871262;0,995968893;1;3;4;granulosa cell differentiation
GO:0000036;0,871396;0,995968893;4;7;7;acyl carrier activity
GO:0035145;0,871563;0,995968893;4;10;11;exon-exon junction complex
GO:0015254;0,871571;0,995968893;1;3;3;glycerol channel activity
GO:0009125;0,871625;0,995968893;11;20;23;nucleoside monophosphate catabolic process
GO:0010718;0,871627;0,995968893;13;25;25;positive regulation of epithelial to mesenchymal transition
GO:0051014;0,87186;0,995968893;2;4;4;actin filament severing
GO:2000191;0,871979;0,995968893;7;21;22;regulation of fatty acid transport
GO:0045658;0,872064;0,995968893;2;2;2;regulation of neutrophil differentiation
GO:0070080;0,872344;0,995968893;1;2;2;titin Z domain binding
GO:0030718;0,872347;0,995968893;2;4;4;germ-line stem cell maintenance
GO:0072189;0,872374;0,995968893;1;2;3;ureter development
GO:0034329;0,87247;0,995968893;113;196;205;cell junction assembly
GO:0001932;0,872798;0,995968893;410;879;937;regulation of protein phosphorylation
GO:0048256;0,872859;0,995968893;2;6;10;flap endonuclease activity
GO:0012507;0,872904;0,995968893;13;35;71;ER to Golgi transport vesicle membrane
GO:0070075;0,872919;0,995968893;1;2;2;tear secretion
GO:0016715;0,873188;0,995968893;4;6;6;oxidoreductase activity, acting on paired donors, with incorporation or reduction of molecular oxygen, reduced ascorbate as one donor, and incorporation of one atom of oxygen
GO:0042393;0,873305;0,995968893;55;109;119;histone binding
GO:0072236;0,873798;0,995968893;1;2;2;metanephric loop of Henle development
GO:0072070;0,873798;0,995968893;1;2;2;loop of Henle development
GO:0072173;0,873813;0,995968893;1;1;1;metanephric tubule morphogenesis
GO:0072282;0,873813;0,995968893;1;1;1;metanephric nephron tubule morphogenesis
GO:0060606;0,874054;0,995968893;25;52;56;tube closure
GO:0005869;0,87407;0,995968893;1;6;6;dynactin complex
GO:0016127;0,874222;0,995968893;5;13;13;sterol catabolic process
GO:0006707;0,874222;0,995968893;5;13;13;cholesterol catabolic process
GO:0032479;0,874231;0,995968893;22;68;71;regulation of type I interferon production
GO:0043266;0,874479;0,995968893;6;16;17;regulation of potassium ion transport
GO:0007017;0,874571;0,995968893;185;344;380;microtubule-based process
GO:0004713;0,874914;0,995968893;126;217;243;protein tyrosine kinase activity
GO:0045554;0,87514;0,995968893;1;1;1;regulation of TRAIL biosynthetic process
GO:0045556;0,87514;0,995968893;1;1;1;positive regulation of TRAIL biosynthetic process
GO:0032679;0,87514;0,995968893;1;1;1;regulation of TRAIL production
GO:0010596;0,875309;0,995968893;7;20;22;negative regulation of endothelial cell migration
GO:0001736;0,875312;0,995968893;4;10;10;establishment of planar polarity
GO:0032534;0,87541;0,995968893;1;2;2;regulation of microvillus assembly
GO:0072089;0,875457;0,995968893;2;3;3;stem cell proliferation
GO:0035089;0,875655;0,995968893;2;6;6;establishment of apical/basal cell polarity
GO:0016045;0,875656;0,995968893;3;11;11;detection of bacterium
GO:0001518;0,875679;0,995968893;11;17;18;voltage-gated sodium channel complex
GO:0034706;0,875679;0,995968893;11;17;18;sodium channel complex
GO:0045743;0,875724;0,995968893;1;6;6;positive regulation of fibroblast growth factor receptor signaling pathway
GO:0060452;0,875746;0,995968893;2;4;4;positive regulation of cardiac muscle contraction
GO:0000052;0,875906;0,995968893;6;11;30;citrulline metabolic process
GO:0006921;0,875919;0,995968893;37;74;82;cellular component disassembly involved in apoptosis
GO:0017146;0,876016;0,995968893;5;8;9;N-methyl-D-aspartate selective glutamate receptor complex
GO:0006658;0,876026;0,995968893;4;8;9;phosphatidylserine metabolic process
GO:0030097;0,876139;0,995968893;53;102;109;hemopoiesis
GO:0016331;0,876485;0,995968893;15;32;33;morphogenesis of embryonic epithelium
GO:0004815;0,876574;0,995968893;1;2;2;aspartate-tRNA ligase activity
GO:0004615;0,87664;0,995968893;1;2;2;phosphomannomutase activity
GO:0060384;0,876834;0,995968893;5;7;7;innervation
GO:0016627;0,876848;0,995968893;26;64;64;oxidoreductase activity, acting on the CH-CH group of donors
GO:0071072;0,876938;0,995968893;1;4;4;negative regulation of phospholipid biosynthetic process
GO:0032587;0,876943;0,995968893;31;56;64;ruffle membrane
GO:0048858;0,877152;0,995968893;111;196;215;cell projection morphogenesis
GO:0010639;0,877226;0,995968893;83;169;198;negative regulation of organelle organization
GO:0046164;0,877509;0,995968893;43;110;120;alcohol catabolic process
GO:0030321;0,87753;0,995968893;2;3;4;transepithelial chloride transport
GO:0048318;0,877534;0,995968893;1;2;2;axial mesoderm development
GO:0032315;0,877603;0,995968893;3;4;4;regulation of Ral GTPase activity
GO:0017123;0,877603;0,995968893;3;4;4;Ral GTPase activator activity
GO:0032859;0,877603;0,995968893;3;4;4;activation of Ral GTPase activity
GO:0032852;0,877603;0,995968893;3;4;4;positive regulation of Ral GTPase activity
GO:0004459;0,877613;0,995968893;2;8;8;L-lactate dehydrogenase activity
GO:0035434;0,877756;0,995968893;2;7;8;copper ion transmembrane transport
GO:0005375;0,877756;0,995968893;2;7;8;copper ion transmembrane transporter activity
GO:0043257;0,877865;0,995968893;1;1;1;laminin-8 complex
GO:0043125;0,877896;0,995968893;2;5;6;ErbB-3 class receptor binding
GO:0090189;0,87797;0,995968893;5;20;22;regulation of branching involved in ureteric bud morphogenesis
GO:0048408;0,878063;0,995968893;1;2;2;epidermal growth factor binding
GO:0051573;0,878208;0,995968893;3;6;7;negative regulation of histone H3-K9 methylation
GO:0032446;0,878239;0,995968893;209;416;455;protein modification by small protein conjugation
GO:0014065;0,878424;0,995968893;6;13;14;phosphatidylinositol 3-kinase cascade
GO:0006667;0,878439;0,995968893;2;3;3;sphinganine metabolic process
GO:0070095;0,878511;0,995968893;2;5;6;fructose-6-phosphate binding
GO:0014896;0,87898;0,995968893;2;5;5;muscle hypertrophy
GO:0042625;0,879141;0,995968893;45;83;90;ATPase activity, coupled to transmembrane movement of ions
GO:0006281;0,879142;0,995968893;191;426;499;DNA repair
GO:0070059;0,879216;0,995968893;4;8;12;apoptosis in response to endoplasmic reticulum stress
GO:0043141;0,879432;0,995968893;1;3;3;ATP-dependent 5'-3' DNA helicase activity
GO:0030212;0,879473;0,995968893;4;11;12;hyaluronan metabolic process
GO:0005237;0,879579;0,995968893;6;7;9;inhibitory extracellular ligand-gated ion channel activity
GO:0060292;0,879598;0,995968893;7;11;12;long term synaptic depression
GO:0002158;0,879607;0,995968893;1;1;1;osteoclast proliferation
GO:0031095;0,879617;0,995968893;7;12;14;platelet dense tubular network membrane
GO:0046635;0,879696;0,995968893;19;44;47;positive regulation of alpha-beta T cell activation
GO:0031080;0,87988;0,995968893;5;12;12;Nup107-160 complex
GO:0030501;0,879902;0,995968893;19;37;38;positive regulation of bone mineralization
GO:0048011;0,880191;0,995968893;150;278;298;nerve growth factor receptor signaling pathway
GO:0004465;0,880276;0,995968893;3;6;6;lipoprotein lipase activity
GO:0051459;0,880536;0,995968893;2;8;9;regulation of corticotropin secretion
GO:0051461;0,880536;0,995968893;2;8;9;positive regulation of corticotropin secretion
GO:0044306;0,880586;0,995968893;18;32;36;neuron projection terminus
GO:0009223;0,880871;0,995968893;1;8;8;pyrimidine deoxyribonucleotide catabolic process
GO:0016576;0,88098;0,995968893;4;4;4;histone dephosphorylation
GO:0016727;0,881257;0,995968893;1;1;1;oxidoreductase activity, acting on CH or CH2 groups, oxygen as acceptor
GO:0006145;0,881257;0,995968893;2;2;2;purine base catabolic process
GO:0009115;0,881257;0,995968893;1;1;1;xanthine catabolic process
GO:0004855;0,881257;0,995968893;1;1;1;xanthine oxidase activity
GO:0009306;0,881424;0,995968893;21;55;55;protein secretion
GO:0060433;0,881506;0,995968893;1;3;3;bronchus development
GO:0048608;0,881561;0,995968893;51;123;131;reproductive structure development
GO:0004621;0,881593;0,995968893;1;1;1;glycosylphosphatidylinositol phospholipase D activity
GO:0090317;0,8816;0,995968893;28;63;73;negative regulation of intracellular protein transport
GO:0031201;0,881614;0,995968893;9;23;24;SNARE complex
GO:0004457;0,881722;0,995968893;2;9;9;lactate dehydrogenase activity
GO:0005742;0,881887;0,995968893;1;9;9;mitochondrial outer membrane translocase complex
GO:0033144;0,882018;0,995968893;7;15;16;negative regulation of steroid hormone receptor signaling pathway
GO:0032855;0,882061;0,995968893;15;30;33;positive regulation of Rac GTPase activity
GO:0051145;0,882276;0,995968893;11;22;22;smooth muscle cell differentiation
GO:0050893;0,882285;0,995968893;1;2;2;sensory processing
GO:0051146;0,882328;0,995968893;14;39;45;striated muscle cell differentiation
GO:0016266;0,882445;0,995968893;2;4;4;O-glycan processing
GO:0070852;0,882493;0,995968893;3;6;7;cell body fiber
GO:0005847;0,882667;0,995968893;2;5;6;mRNA cleavage and polyadenylation specificity factor complex
GO:0000779;0,88268;0,995968893;5;15;16;condensed chromosome, centromeric region
GO:0042769;0,882786;0,995968893;3;9;9;DNA damage response, detection of DNA damage
GO:0060142;0,882843;0,995968893;1;1;1;regulation of syncytium formation by plasma membrane fusion
GO:0060143;0,882843;0,995968893;1;1;1;positive regulation of syncytium formation by plasma membrane fusion
GO:0034239;0,882843;0,995968893;1;1;1;regulation of macrophage fusion
GO:0034241;0,882843;0,995968893;1;1;1;positive regulation of macrophage fusion
GO:0006890;0,883004;0,995968893;13;27;31;retrograde vesicle-mediated transport, Golgi to ER
GO:0030023;0,883202;0,995968893;1;2;2;extracellular matrix constituent conferring elasticity
GO:0005487;0,88327;0,995968893;4;8;18;nucleocytoplasmic transporter activity
GO:0046700;0,883306;0,995968893;193;418;439;heterocycle catabolic process
GO:0001047;0,883307;0,995968893;6;23;25;core promoter binding
GO:0031055;0,883345;0,995968893;11;38;49;chromatin remodeling at centromere
GO:0051409;0,883379;0,995968893;1;4;4;response to nitrosative stress
GO:0004028;0,883475;0,995968893;2;8;8;3-chloroallyl aldehyde dehydrogenase activity
GO:0005030;0,883709;0,995968893;4;5;5;neurotrophin receptor activity
GO:0070168;0,883893;0,995968893;1;10;12;negative regulation of biomineral tissue development
GO:0003209;0,884033;0,995968893;1;1;1;cardiac atrium morphogenesis
GO:0003017;0,884033;0,995968893;1;1;1;lymph circulation
GO:0000460;0,884046;0,995968893;3;11;11;maturation of 5.8S rRNA
GO:0009448;0,884193;0,995968893;4;5;5;gamma-aminobutyric acid metabolic process
GO:0035339;0,884233;0,995968893;1;3;3;SPOTS complex
GO:0016255;0,884234;0,995968893;3;8;8;attachment of GPI anchor to protein
GO:0060369;0,884301;0,995968893;2;2;2;positive regulation of Fc receptor mediated stimulatory signaling pathway
GO:0001843;0,884438;0,995968893;24;51;55;neural tube closure
GO:0009396;0,884439;0,995968893;6;10;10;folic acid-containing compound biosynthetic process
GO:0042177;0,884571;0,995968893;14;40;47;negative regulation of protein catabolic process
GO:0045660;0,884641;0,995968893;1;1;1;positive regulation of neutrophil differentiation
GO:0016724;0,884932;0,995968893;1;4;5;oxidoreductase activity, oxidizing metal ions, oxygen as acceptor
GO:0004322;0,884932;0,995968893;1;4;5;ferroxidase activity
GO:0048020;0,885038;0,995968893;2;18;18;CCR chemokine receptor binding
GO:0060447;0,885048;0,995968893;1;2;2;bud outgrowth involved in lung branching
GO:0004629;0,885067;0,995968893;29;53;62;phospholipase C activity
GO:0006551;0,885176;0,995968893;2;6;6;leucine metabolic process
GO:0004999;0,885374;0,995968893;2;3;3;vasoactive intestinal polypeptide receptor activity
GO:0045359;0,88539;0,995968893;1;5;7;positive regulation of interferon-beta biosynthetic process
GO:0016875;0,885516;0,995968893;24;52;58;ligase activity, forming carbon-oxygen bonds
GO:0016876;0,885516;0,995968893;24;52;58;ligase activity, forming aminoacyl-tRNA and related compounds
GO:0004812;0,885516;0,995968893;24;52;58;aminoacyl-tRNA ligase activity
GO:0004714;0,885656;0,995968893;60;96;114;transmembrane receptor protein tyrosine kinase activity
GO:0016010;0,88574;0,995968893;8;16;18;dystrophin-associated glycoprotein complex
GO:0048087;0,885837;0,995968893;6;8;8;positive regulation of developmental pigmentation
GO:0001741;0,885847;0,995968893;4;7;8;XY body
GO:0070997;0,885876;0,995968893;13;36;37;neuron death
GO:0045760;0,885881;0,995968893;4;6;6;positive regulation of action potential
GO:0016716;0,885886;0,995968893;2;3;3;oxidoreductase activity, acting on paired donors, with incorporation or reduction of molecular oxygen, another compound as one donor, and incorporation of one atom of oxygen
GO:2000401;0,885992;0,995968893;4;13;14;regulation of lymphocyte migration
GO:0019198;0,886028;0,995968893;17;20;21;transmembrane receptor protein phosphatase activity
GO:0005001;0,886028;0,995968893;17;20;21;transmembrane receptor protein tyrosine phosphatase activity
GO:0019220;0,886035;0,995968893;457;959;1030;regulation of phosphate metabolic process
GO:0051174;0,886035;0,995968893;457;959;1030;regulation of phosphorus metabolic process
GO:0042118;0,88645;0,995968893;3;4;4;endothelial cell activation
GO:0001701;0,886473;0,995968893;101;206;218;in utero embryonic development
GO:0030121;0,886496;0,995968893;2;8;8;AP-1 adaptor complex
GO:2000144;0,886559;0,995968893;1;4;6;positive regulation of transcription initiation, DNA-dependent
GO:0060261;0,886559;0,995968893;1;4;6;positive regulation of transcription initiation from RNA polymerase II promoter
GO:0044088;0,886774;0,995968893;1;1;2;regulation of vacuole organization
GO:0044090;0,886774;0,995968893;1;1;1;positive regulation of vacuole organization
GO:2000785;0,886774;0,995968893;1;1;1;regulation of autophagic vacuole assembly
GO:2000786;0,886774;0,995968893;1;1;1;positive regulation of autophagic vacuole assembly
GO:0034736;0,886892;0,995968893;1;2;2;cholesterol O-acyltransferase activity
GO:0004772;0,886892;0,995968893;1;2;2;sterol O-acyltransferase activity
GO:0051387;0,88696;0,995968893;2;7;8;negative regulation of nerve growth factor receptor signaling pathway
GO:0010712;0,887019;0,995968893;5;21;24;regulation of collagen metabolic process
GO:0051373;0,88702;0,995968893;1;2;2;FATZ binding
GO:0061337;0,887134;0,995968893;2;2;2;cardiac conduction
GO:0014743;0,887151;0,995968893;7;20;21;regulation of muscle hypertrophy
GO:0046324;0,88723;0,995968893;23;49;55;regulation of glucose import
GO:0004565;0,887279;0,995968893;4;5;5;beta-galactosidase activity
GO:0015925;0,887279;0,995968893;4;5;6;galactosidase activity
GO:0071339;0,887336;0,995968893;10;28;33;MLL1 complex
GO:0019439;0,887389;0,995968893;18;39;41;aromatic compound catabolic process
GO:0048496;0,887647;0,995968893;3;4;5;maintenance of organ identity
GO:0050748;0,887694;0,995968893;1;5;12;negative regulation of lipoprotein metabolic process
GO:0035256;0,887699;0,995968893;5;5;5;metabotropic glutamate receptor binding
GO:0005536;0,887743;0,995968893;3;7;10;glucose binding
GO:0030288;0,887804;0,995968893;7;13;14;outer membrane-bounded periplasmic space
GO:0042597;0,887804;0,995968893;7;13;14;periplasmic space
GO:0016407;0,88781;0,995968893;29;70;91;acetyltransferase activity
GO:0030449;0,887847;0,995968893;2;4;5;regulation of complement activation
GO:2000257;0,887847;0,995968893;2;4;5;regulation of protein activation cascade
GO:0042791;0,8879;0,995968893;2;7;7;5S class rRNA transcription from RNA polymerase III type 1 promoter
GO:0042797;0,8879;0,995968893;2;7;7;tRNA transcription from RNA polymerase III promoter
GO:0000127;0,8879;0,995968893;2;7;7;transcription factor TFIIIC complex
GO:0033599;0,888065;0,995968893;4;13;13;regulation of mammary gland epithelial cell proliferation
GO:0043559;0,888113;0,995968893;4;5;5;insulin binding
GO:0090208;0,88819;0,995968893;3;17;17;positive regulation of triglyceride metabolic process
GO:0051058;0,888208;0,995968893;12;28;29;negative regulation of small GTPase mediated signal transduction
GO:0004029;0,888224;0,995968893;4;13;14;aldehyde dehydrogenase (NAD) activity
GO:0008200;0,888341;0,995968893;9;22;22;ion channel inhibitor activity
GO:0016248;0,888341;0,995968893;9;22;22;channel inhibitor activity
GO:0030202;0,888713;0,995968893;6;6;6;heparin metabolic process
GO:0061133;0,888788;0,995968893;1;4;4;endopeptidase activator activity
GO:0050775;0,888877;0,995968893;5;12;14;positive regulation of dendrite morphogenesis
GO:0010587;0,888904;0,995968893;3;5;5;miRNA catabolic process
GO:0010586;0,888904;0,995968893;3;5;5;miRNA metabolic process
GO:0007044;0,888975;0,995968893;28;44;44;cell-substrate junction assembly
GO:0016290;0,889019;0,995968893;2;8;8;palmitoyl-CoA hydrolase activity
GO:0005333;0,889139;0,995968893;1;2;2;norepinephrine transmembrane transporter activity
GO:0003338;0,889195;0,995968893;2;6;6;metanephros morphogenesis
GO:0042287;0,889269;0,995968893;6;21;31;MHC protein binding
GO:0019003;0,889379;0,995968893;11;28;30;GDP binding
GO:0035023;0,889576;0,995968893;79;115;120;regulation of Rho protein signal transduction
GO:0015864;0,88978;0,995968893;1;12;12;pyrimidine nucleoside transport
GO:2000404;0,889955;0,995968893;3;12;12;regulation of T cell migration
GO:2000406;0,889955;0,995968893;3;12;12;positive regulation of T cell migration
GO:2000403;0,889955;0,995968893;3;12;12;positive regulation of lymphocyte migration
GO:0010819;0,889955;0,995968893;3;12;12;regulation of T cell chemotaxis
GO:0010820;0,889955;0,995968893;3;12;12;positive regulation of T cell chemotaxis
GO:0046469;0,890316;0,995968893;3;5;5;platelet activating factor metabolic process
GO:0001937;0,890381;0,995968893;7;30;32;negative regulation of endothelial cell proliferation
GO:0051252;0,890387;0,995968893;1560;3466;3859;regulation of RNA metabolic process
GO:0045132;0,890404;0,995968893;1;4;4;meiotic chromosome segregation
GO:0032862;0,89047;0,995968893;9;24;25;activation of Rho GTPase activity
GO:0021773;0,890507;0,995968893;1;1;1;striatal medium spiny neuron differentiation
GO:0000403;0,890568;0,995968893;2;7;7;Y-form DNA binding
GO:0004112;0,890634;0,995968893;27;38;40;cyclic-nucleotide phosphodiesterase activity
GO:0070344;0,890677;0,995968893;2;4;4;regulation of fat cell proliferation
GO:0030166;0,890715;0,995968893;14;23;23;proteoglycan biosynthetic process
GO:0005912;0,890787;0,995968893;131;226;245;adherens junction
GO:0004896;0,89081;0,995968893;33;66;75;cytokine receptor activity
GO:0045948;0,890846;0,995968893;2;11;18;positive regulation of translational initiation
GO:0005766;0,890861;0,995968893;2;9;10;primary lysosome
GO:0042582;0,890861;0,995968893;2;9;10;azurophil granule
GO:0070537;0,890983;0,995968893;1;1;2;histone H2A K63-linked deubiquitination
GO:0032469;0,891012;0,995968893;3;6;6;endoplasmic reticulum calcium ion homeostasis
GO:0005832;0,89102;0,995968893;1;6;6;chaperonin-containing T-complex
GO:0060038;0,891086;0,995968893;3;5;10;cardiac muscle cell proliferation
GO:0014855;0,891086;0,995968893;3;5;10;striated muscle cell proliferation
GO:0070542;0,891353;0,995968893;9;23;24;response to fatty acid
GO:0009074;0,891428;0,995968893;11;25;26;aromatic amino acid family catabolic process
GO:0042953;0,891519;0,995968893;11;20;20;lipoprotein transport
GO:0016476;0,891638;0,995968893;2;2;2;regulation of embryonic cell shape
GO:0016907;0,891642;0,995968893;8;10;10;G-protein coupled acetylcholine receptor activity
GO:0004981;0,891642;0,995968893;8;10;10;muscarinic acetylcholine receptor activity
GO:0005368;0,891661;0,995968893;2;2;2;taurine transmembrane transporter activity
GO:0005369;0,891661;0,995968893;2;2;2;taurine:sodium symporter activity
GO:0016459;0,891696;0,995968893;38;67;75;myosin complex
GO:0055098;0,89173;0,995968893;1;3;3;response to low-density lipoprotein particle stimulus
GO:0048489;0,891761;0,995968893;19;33;34;synaptic vesicle transport
GO:0017127;0,891838;0,995968893;3;12;12;cholesterol transporter activity
GO:0033596;0,891839;0,995968893;1;3;3;TSC1-TSC2 complex
GO:0007026;0,892037;0,995968893;9;15;28;negative regulation of microtubule depolymerization
GO:0043491;0,892103;0,995968893;7;13;14;protein kinase B signaling cascade
GO:0048251;0,892112;0,995968893;4;5;7;elastic fiber assembly
GO:0004661;0,892168;0,995968893;1;7;8;protein geranylgeranyltransferase activity
GO:0010771;0,89224;0,995968893;6;16;17;negative regulation of cell morphogenesis involved in differentiation
GO:0031915;0,892471;0,995968893;2;9;9;positive regulation of synaptic plasticity
GO:0030132;0,892504;0,995968893;2;6;6;clathrin coat of coated pit
GO:0045629;0,892854;0,995968893;2;5;5;negative regulation of T-helper 2 cell differentiation
GO:0006477;0,892855;0,995968893;5;10;10;protein sulfation
GO:0008396;0,893032;0,995968893;2;2;2;oxysterol 7-alpha-hydroxylase activity
GO:0043312;0,893094;0,995968893;2;4;5;neutrophil degranulation
GO:0002283;0,893094;0,995968893;2;4;5;neutrophil activation involved in immune response
GO:0046326;0,893157;0,995968893;16;35;35;positive regulation of glucose import
GO:0046146;0,893227;0,995968893;2;7;7;tetrahydrobiopterin metabolic process
GO:0006729;0,893227;0,995968893;2;7;7;tetrahydrobiopterin biosynthetic process
GO:0006975;0,893518;0,995968893;3;7;7;DNA damage induced protein phosphorylation
GO:0006164;0,893858;0,995968893;80;176;193;purine nucleotide biosynthetic process
GO:0070064;0,894051;0,995968893;11;19;19;proline-rich region binding
GO:0005667;0,894057;0,995968893;119;267;299;transcription factor complex
GO:0051488;0,894078;0,995968893;2;7;7;activation of anaphase-promoting complex activity
GO:0003676;0,894239;0,995968893;1664;3940;4480;nucleic acid binding
GO:0043271;0,894375;0,995968893;14;42;50;negative regulation of ion transport
GO:0009887;0,894551;0,995968893;204;472;520;organ morphogenesis
GO:0007127;0,894595;0,995968893;4;19;20;meiosis I
GO:0000271;0,894692;0,995968893;31;56;61;polysaccharide biosynthetic process
GO:0032055;0,894782;0,995968893;2;8;8;negative regulation of translation in response to stress
GO:0035115;0,89484;0,995968893;12;34;35;embryonic forelimb morphogenesis
GO:0046033;0,894886;0,995968893;4;8;8;AMP metabolic process
GO:0031063;0,894898;0,995968893;6;10;12;regulation of histone deacetylation
GO:0019222;0,89527;0,995968893;2565;5524;6121;regulation of metabolic process
GO:0010834;0,895275;0,995968893;1;3;3;telomere maintenance via telomere shortening
GO:0061198;0,895316;0,995968893;1;7;7;fungiform papilla formation
GO:0070936;0,895345;0,995968893;22;46;55;protein K48-linked ubiquitination
GO:0009143;0,895398;0,995968893;131;300;316;nucleoside triphosphate catabolic process
GO:0021603;0,89544;0,995968893;1;4;5;cranial nerve formation
GO:0004677;0,895467;0,995968893;3;4;4;DNA-dependent protein kinase activity
GO:0034968;0,895473;0,995968893;16;37;46;histone lysine methylation
GO:0033561;0,895512;0,995968893;1;1;1;regulation of water loss via skin
GO:0070613;0,895596;0,995968893;7;14;15;regulation of protein processing
GO:0051917;0,895608;0,995968893;3;15;15;regulation of fibrinolysis
GO:0033365;0,895729;0,995968893;27;62;69;protein localization to organelle
GO:0001553;0,895819;0,995968893;5;10;12;luteinization
GO:0008373;0,895929;0,995968893;16;26;26;sialyltransferase activity
GO:0006607;0,896086;0,995968893;12;20;20;NLS-bearing substrate import into nucleus
GO:0032557;0,896089;0,995968893;1;5;5;pyrimidine ribonucleotide binding
GO:0005614;0,896284;0,995968893;8;16;19;interstitial matrix
GO:0016301;0,896517;0,995968893;580;1007;1109;kinase activity
GO:0060333;0,896617;0,995968893;27;73;178;interferon-gamma-mediated signaling pathway
GO:0034198;0,896854;0,995968893;1;1;1;cellular response to amino acid starvation
GO:0009409;0,897064;0,995968893;7;26;30;response to cold
GO:0016098;0,897134;0,995968893;2;6;6;monoterpenoid metabolic process
GO:0007566;0,897182;0,995968893;10;40;53;embryo implantation
GO:0046627;0,897297;0,995968893;10;21;21;negative regulation of insulin receptor signaling pathway
GO:0031256;0,897331;0,995968893;49;86;99;leading edge membrane
GO:0045796;0,897412;0,995968893;1;2;2;negative regulation of intestinal cholesterol absorption
GO:0010949;0,897412;0,995968893;1;2;2;negative regulation of intestinal phytosterol absorption
GO:0006554;0,897612;0,995968893;5;11;12;lysine catabolic process
GO:0006553;0,897612;0,995968893;5;11;12;lysine metabolic process
GO:0016554;0,897618;0,995968893;1;3;3;cytidine to uridine editing
GO:0016607;0,897635;0,995968893;73;167;210;nuclear speck
GO:0044432;0,89782;0,995968893;455;982;1211;endoplasmic reticulum part
GO:0004596;0,897914;0,995968893;1;6;7;peptide alpha-N-acetyltransferase activity
GO:0030660;0,897921;0,995968893;4;11;11;Golgi-associated vesicle membrane
GO:0002208;0,897974;0,995968893;6;17;18;somatic diversification of immunoglobulins involved in immune response
GO:0002204;0,897974;0,995968893;6;17;18;somatic recombination of immunoglobulin genes involved in immune response
GO:0045190;0,897974;0,995968893;6;17;18;isotype switching
GO:0000791;0,897988;0,995968893;5;10;11;euchromatin
GO:0043256;0,898118;0,995968893;7;10;10;laminin complex
GO:0030424;0,89828;0,995968893;119;219;228;axon
GO:0032861;0,898295;0,995968893;2;2;2;activation of Rap GTPase activity
GO:0071318;0,898361;0,995968893;1;4;4;cellular response to ATP
GO:0034724;0,89845;0,995968893;10;36;47;DNA replication-independent nucleosome organization
GO:0006336;0,89845;0,995968893;10;36;47;DNA replication-independent nucleosome assembly
GO:0034080;0,89845;0,995968893;10;36;47;CenH3-containing nucleosome assembly at centromere
GO:0007501;0,898481;0,995968893;2;5;6;mesodermal cell fate specification
GO:0050659;0,898491;0,995968893;1;2;3;N-acetylgalactosamine 4-sulfate 6-O-sulfotransferase activity
GO:0048286;0,898516;0,995968893;15;37;38;lung alveolus development
GO:0070389;0,898528;0,995968893;1;5;5;chaperone cofactor-dependent protein refolding
GO:0002446;0,898891;0,995968893;3;8;8;neutrophil mediated immunity
GO:0032530;0,89902;0,995968893;1;3;3;regulation of microvillus organization
GO:0018298;0,899139;0,995968893;3;12;15;protein-chromophore linkage
GO:0022829;0,899266;0,995968893;4;27;32;wide pore channel activity
GO:0048524;0,899292;0,995968893;34;90;106;positive regulation of viral reproduction
GO:0003987;0,899334;0,995968893;2;3;3;acetate-CoA ligase activity
GO:0060304;0,899358;0,995968893;1;1;1;regulation of phosphatidylinositol dephosphorylation
GO:0035253;0,899437;0,995968893;3;8;8;ciliary rootlet
GO:0045357;0,899483;0,995968893;1;7;9;regulation of interferon-beta biosynthetic process
GO:0045875;0,899672;0,995968893;1;2;4;negative regulation of sister chromatid cohesion
GO:0001845;0,899684;0,995968893;1;2;2;phagolysosome assembly
GO:0048705;0,89972;0,995968893;38;105;107;skeletal system morphogenesis
GO:0004653;0,899735;0,995968893;17;22;24;polypeptide N-acetylgalactosaminyltransferase activity
GO:0017119;0,899833;0,995968893;5;9;11;Golgi transport complex
GO:0033198;0,900056;0,995968893;11;21;23;response to ATP
GO:0070534;0,900064;0,995968893;16;29;37;protein K63-linked ubiquitination
GO:0007197;0,9002;0,995968893;1;2;2;inhibition of adenylate cyclase activity by muscarinic acetylcholine receptor signaling pathway
GO:0022408;0,900206;0,995968893;11;22;22;negative regulation of cell-cell adhesion
GO:0002090;0,900222;0,995968893;6;14;14;regulation of receptor internalization
GO:0003950;0,900223;0,995968893;11;27;29;NAD+ ADP-ribosyltransferase activity
GO:0000225;0,900236;0,995968893;1;1;1;N-acetylglucosaminylphosphatidylinositol deacetylase activity
GO:0008480;0,900275;0,995968893;2;2;2;sarcosine dehydrogenase activity
GO:0051128;0,900308;0,995968893;636;1278;1409;regulation of cellular component organization
GO:0050544;0,900501;0,995968893;4;6;6;arachidonic acid binding
GO:0044282;0,900596;0,995968893;318;685;740;small molecule catabolic process
GO:0001569;0,900664;0,995968893;15;32;33;patterning of blood vessels
GO:0017005;0,900866;0,995968893;2;2;2;3'-tyrosyl-DNA phosphodiesterase activity
GO:0051259;0,900921;0,995968893;143;304;328;protein oligomerization
GO:0060685;0,901202;0,995968893;2;7;8;regulation of prostatic bud formation
GO:0010755;0,901263;0,995968893;2;5;5;regulation of plasminogen activation
GO:0009146;0,90127;0,995968893;128;296;312;purine nucleoside triphosphate catabolic process
GO:0032233;0,90139;0,995968893;11;22;23;positive regulation of actin filament bundle assembly
GO:0035850;0,901412;0,995968893;3;5;6;epithelial cell differentiation involved in kidney development
GO:0090138;0,901572;0,995968893;1;1;1;regulation of actin cytoskeleton organization by cell-cell adhesion
GO:0033010;0,901572;0,995968893;1;1;1;paranodal junction
GO:0001570;0,901625;0,995968893;19;50;51;vasculogenesis
GO:0002548;0,901709;0,995968893;2;9;9;monocyte chemotaxis
GO:0003726;0,901728;0,995968893;1;3;3;double-stranded RNA adenosine deaminase activity
GO:0010259;0,901872;0,995968893;6;13;13;multicellular organismal aging
GO:0000226;0,901959;0,995968893;105;208;233;microtubule cytoskeleton organization
GO:0071812;0,901982;0,995968893;1;2;2;positive regulation of fever generation by positive regulation of prostaglandin secretion
GO:0071810;0,901982;0,995968893;1;2;2;regulation of fever generation by regulation of prostaglandin secretion
GO:0071848;0,901982;0,995968893;1;2;2;positive regulation of ERK1 and ERK2 cascade via TNFSF11-mediated signaling
GO:0071847;0,901982;0,995968893;1;2;2;TNFSF11-mediated signaling pathway
GO:0050650;0,902036;0,995968893;4;6;6;chondroitin sulfate proteoglycan biosynthetic process
GO:0008750;0,90211;0,995968893;2;2;2;NAD(P)+ transhydrogenase (AB-specific) activity
GO:0003957;0,90211;0,995968893;2;2;2;NAD(P)+ transhydrogenase (B-specific) activity
GO:0070259;0,902114;0,995968893;2;3;3;tyrosyl-DNA phosphodiesterase activity
GO:0042754;0,902184;0,995968893;2;12;13;negative regulation of circadian rhythm
GO:0042321;0,902184;0,995968893;2;12;13;negative regulation of circadian sleep/wake cycle, sleep
GO:0052697;0,902355;0,995968893;3;5;5;xenobiotic glucuronidation
GO:0052696;0,902355;0,995968893;3;5;5;flavonoid glucuronidation
GO:0051552;0,902355;0,995968893;4;5;5;flavone metabolic process
GO:0034436;0,902433;0,995968893;1;1;1;glycoprotein transport
GO:0034437;0,902433;0,995968893;1;1;1;glycoprotein transporter activity
GO:0009720;0,902433;0,995968893;1;1;1;detection of hormone stimulus
GO:0034040;0,902433;0,995968893;1;1;1;lipid-transporting ATPase activity
GO:0034041;0,902433;0,995968893;1;1;1;sterol-transporting ATPase activity
GO:0005759;0,902629;0,995968893;108;243;265;mitochondrial matrix
GO:0072536;0,902712;0,995968893;1;2;2;interleukin-23 receptor complex
GO:0006659;0,902772;0,995968893;2;5;5;phosphatidylserine biosynthetic process
GO:0007409;0,902787;0,995968893;71;117;129;axonogenesis
GO:0007100;0,9028;0,995968893;1;2;2;mitotic centrosome separation
GO:0009117;0,902855;0,995968893;297;657;707;nucleotide metabolic process
GO:0006753;0,902855;0,995968893;297;657;707;nucleoside phosphate metabolic process
GO:0006586;0,902864;0,995968893;19;30;35;indolalkylamine metabolic process
GO:0042430;0,902864;0,995968893;19;30;35;indole-containing compound metabolic process
GO:0046620;0,902927;0,995968893;19;49;56;regulation of organ growth
GO:0005643;0,902936;0,995968893;36;79;81;nuclear pore
GO:0016706;0,902965;0,995968893;25;53;61;oxidoreductase activity, acting on paired donors, with incorporation or reduction of molecular oxygen, 2-oxoglutarate as one donor, and incorporation of one atom each of oxygen into both donors
GO:0002429;0,902979;0,995968893;64;123;205;immune response-activating cell surface receptor signaling pathway
GO:0030506;0,903096;0,995968893;3;7;8;ankyrin binding
GO:0051492;0,903111;0,995968893;16;28;30;regulation of stress fiber assembly
GO:0034656;0,903137;0,995968893;173;382;402;nucleobase, nucleoside and nucleotide catabolic process
GO:0034655;0,903137;0,995968893;173;382;402;nucleobase, nucleoside, nucleotide and nucleic acid catabolic process
GO:0009201;0,903267;0,995968893;45;110;121;ribonucleoside triphosphate biosynthetic process
GO:0030730;0,903331;0,995968893;1;3;9;sequestering of triglyceride
GO:0001707;0,903366;0,995968893;17;39;42;mesoderm formation
GO:0042417;0,90342;0,995968893;21;37;40;dopamine metabolic process
GO:0030210;0,903423;0,995968893;5;5;5;heparin biosynthetic process
GO:0044420;0,903431;0,995968893;122;212;230;extracellular matrix part
GO:0008094;0,903555;0,995968893;34;62;63;DNA-dependent ATPase activity
GO:0019730;0,903625;0,995968893;2;4;7;antimicrobial humoral response
GO:0033989;0,903736;0,995968893;1;1;1;3alpha,7alpha,12alpha-trihydroxy-5beta-cholest-24-enoyl-CoA hydratase activity
GO:0004574;0,903754;0,995968893;1;1;1;oligo-1,6-glucosidase activity
GO:0004575;0,903754;0,995968893;1;1;1;sucrose alpha-glucosidase activity
GO:0004564;0,903754;0,995968893;1;1;1;beta-fructofuranosidase activity
GO:0001046;0,903768;0,995968893;4;21;22;core promoter sequence-specific DNA binding
GO:0050772;0,903884;0,995968893;28;67;69;positive regulation of axonogenesis
GO:0001830;0,903907;0,995968893;1;1;1;trophectodermal cell fate commitment
GO:0043234;0,90398;0,995968893;1691;3510;4024;protein complex
GO:0085029;0,904029;0,995968893;4;7;9;extracellular matrix assembly
GO:0032393;0,90413;0,995968893;2;15;45;MHC class I receptor activity
GO:0002053;0,904177;0,995968893;11;27;29;positive regulation of mesenchymal cell proliferation
GO:0005078;0,904282;0,995968893;2;5;5;MAP-kinase scaffold activity
GO:0030317;0,904496;0,995968893;8;23;25;sperm motility
GO:0045663;0,904613;0,995968893;4;11;12;positive regulation of myoblast differentiation
GO:0050654;0,904821;0,995968893;4;7;7;chondroitin sulfate proteoglycan metabolic process
GO:0000826;0,904923;0,995968893;2;7;8;inositol pyrophosphate synthase activity
GO:0000828;0,904923;0,995968893;2;7;8;inositol hexakisphosphate kinase activity
GO:0000832;0,904923;0,995968893;2;7;8;inositol hexakisphosphate 5-kinase activity
GO:0052724;0,904923;0,995968893;2;7;8;inositol hexakisphosphate 3-kinase activity
GO:0052723;0,904923;0,995968893;2;7;8;inositol hexakisphosphate 1-kinase activity
GO:0050706;0,904941;0,995968893;7;23;23;regulation of interleukin-1 beta secretion
GO:0051693;0,905129;0,995968893;17;32;33;actin filament capping
GO:0070506;0,905255;0,995968893;2;2;2;high-density lipoprotein particle receptor activity
GO:0019219;0,905264;0,995968893;1814;3957;4389;regulation of nucleobase, nucleoside, nucleotide and nucleic acid metabolic process
GO:0051293;0,905359;0,995968893;10;18;20;establishment of spindle localization
GO:0008080;0,905376;0,995968893;23;58;79;N-acetyltransferase activity
GO:0050379;0,905599;0,995968893;1;1;1;UDP-glucuronate 5'-epimerase activity
GO:0010944;0,90562;0,995968893;1;7;7;negative regulation of transcription by competitive promoter binding
GO:0008318;0,905659;0,995968893;1;8;9;protein prenyltransferase activity
GO:0051338;0,90566;0,995968893;324;708;753;regulation of transferase activity
GO:0042987;0,905729;0,995968893;4;14;14;amyloid precursor protein catabolic process
GO:0006987;0,905975;0,995968893;1;2;2;activation of signaling protein activity involved in unfolded protein response
GO:0017053;0,906045;0,995968893;31;62;69;transcriptional repressor complex
GO:0051615;0,906047;0,995968893;1;1;1;histamine uptake
GO:0009154;0,906217;0,995968893;130;300;317;purine ribonucleotide catabolic process
GO:0045061;0,906288;0,995968893;7;18;24;thymic T cell selection
GO:0051445;0,906316;0,995968893;6;21;21;regulation of meiotic cell cycle
GO:0050851;0,906861;0,995968893;62;118;197;antigen receptor-mediated signaling pathway
GO:0045726;0,906883;0,995968893;1;1;3;positive regulation of integrin biosynthetic process
GO:0010693;0,906883;0,995968893;1;1;1;negative regulation of alkaline phosphatase activity
GO:0009008;0,907046;0,995968893;5;9;9;DNA-methyltransferase activity
GO:0090116;0,907054;0,995968893;4;8;8;C-5 methylation of cytosine
GO:0003886;0,907054;0,995968893;4;8;8;DNA (cytosine-5-)-methyltransferase activity
GO:0032776;0,907054;0,995968893;4;8;8;DNA methylation on cytosine
GO:0022600;0,907074;0,995968893;12;45;46;digestive system process
GO:0046716;0,907127;0,995968893;9;25;26;muscle cell homeostasis
GO:0001609;0,907177;0,995968893;2;8;8;adenosine receptor activity, G-protein coupled
GO:0015936;0,907343;0,995968893;4;14;14;coenzyme A metabolic process
GO:0019103;0,907428;0,995968893;1;7;8;pyrimidine nucleotide binding
GO:0009191;0,90748;0,995968893;1;4;4;ribonucleoside diphosphate catabolic process
GO:0009134;0,90748;0,995968893;1;4;4;nucleoside diphosphate catabolic process
GO:0003257;0,907506;0,995968893;1;1;1;positive regulation of transcription from RNA polymerase II promoter involved in myocardial precursor cell differentiation
GO:0003256;0,907506;0,995968893;1;1;1;regulation of transcription from RNA polymerase II promoter involved in myocardial precursor cell differentiation
GO:0019884;0,907583;0,995968893;2;7;13;antigen processing and presentation of exogenous antigen
GO:0004842;0,907613;0,995968893;141;276;304;ubiquitin-protein ligase activity
GO:0005795;0,907622;0,995968893;20;38;40;Golgi stack
GO:0047238;0,907639;0,995968893;5;6;6;glucuronosyl-N-acetylgalactosaminyl-proteoglycan 4-beta-N-acetylgalactosaminyltransferase activity
GO:0004373;0,907643;0,995968893;1;2;2;glycogen (starch) synthase activity
GO:0048679;0,907722;0,995968893;9;18;18;regulation of axon regeneration
GO:0070570;0,907722;0,995968893;9;18;18;regulation of neuron projection regeneration
GO:0071108;0,907764;0,995968893;9;18;18;protein K48-linked deubiquitination
GO:0035376;0,907789;0,995968893;2;6;6;sterol import
GO:0035382;0,907789;0,995968893;2;6;6;sterol transmembrane transport
GO:0070508;0,907789;0,995968893;2;6;6;cholesterol import
GO:0032232;0,907907;0,995968893;5;7;8;negative regulation of actin filament bundle assembly
GO:0016167;0,907932;0,995968893;2;2;2;glial cell-derived neurotrophic factor receptor activity
GO:0035860;0,907932;0,995968893;2;2;2;glial cell-derived neurotrophic factor receptor signaling pathway
GO:0007443;0,907979;0,995968893;1;1;1;Malpighian tubule morphogenesis
GO:0007528;0,908066;0,995968893;16;25;25;neuromuscular junction development
GO:0034391;0,908152;0,995968893;2;8;8;regulation of smooth muscle cell apoptosis
GO:0051225;0,908154;0,995968893;18;35;45;spindle assembly
GO:0048636;0,908366;0,995968893;4;8;8;positive regulation of muscle organ development
GO:0045844;0,908366;0,995968893;4;8;8;positive regulation of striated muscle tissue development
GO:0015181;0,908378;0,995968893;2;3;5;arginine transmembrane transporter activity
GO:0007080;0,908433;0,995968893;4;13;13;mitotic metaphase plate congression
GO:0000738;0,908454;0,995968893;3;6;11;DNA catabolic process, exonucleolytic
GO:0042834;0,908468;0,995968893;2;11;11;peptidoglycan binding
GO:0048660;0,908473;0,995968893;22;85;105;regulation of smooth muscle cell proliferation
GO:0008526;0,908599;0,995968893;3;6;6;phosphatidylinositol transporter activity
GO:0031597;0,908659;0,995968893;1;1;1;cytosolic proteasome complex
GO:0031626;0,908659;0,995968893;1;1;1;beta-endorphin binding
GO:0030427;0,908698;0,995968893;49;85;94;site of polarized growth
GO:0030426;0,908698;0,995968893;49;85;94;growth cone
GO:0007099;0,908903;0,995968893;2;7;8;centriole replication
GO:0005026;0,909033;0,995968893;1;2;2;transforming growth factor beta receptor activity, type II
GO:0000444;0,909039;0,995968893;1;6;6;MIS12/MIND type complex
GO:0007281;0,909078;0,995968893;45;100;106;germ cell development
GO:0010815;0,909169;0,995968893;2;3;3;bradykinin catabolic process
GO:0005092;0,909275;0,995968893;1;6;7;GDP-dissociation inhibitor activity
GO:0051496;0,909429;0,995968893;9;18;19;positive regulation of stress fiber assembly
GO:0060527;0,909571;0,995968893;8;12;12;prostate epithelial cord arborization involved in prostate glandular acinus morphogenesis
GO:0031177;0,909612;0,995968893;1;3;3;phosphopantetheine binding
GO:0034602;0,909648;0,995968893;1;1;1;oxoglutarate dehydrogenase (NAD+) activity
GO:0060669;0,90965;0,995968893;1;2;2;embryonic placenta morphogenesis
GO:0033754;0,909865;0,995968893;1;2;2;indoleamine 2,3-dioxygenase activity
GO:0004833;0,909865;0,995968893;1;2;3;tryptophan 2,3-dioxygenase activity
GO:0003677;0,909874;0,995968893;1165;2795;3114;DNA binding
GO:0016572;0,909949;0,995968893;8;15;15;histone phosphorylation
GO:0005218;0,910044;0,995968893;5;7;8;intracellular ligand-gated calcium channel activity
GO:0008595;0,910177;0,995968893;4;14;14;anterior/posterior axis specification, embryo
GO:0047298;0,910205;0,995968893;3;3;3;(S)-3-amino-2-methylpropionate transaminase activity
GO:0032145;0,910205;0,995968893;3;3;3;succinate-semialdehyde dehydrogenase binding
GO:0032144;0,910205;0,995968893;3;3;3;4-aminobutyrate transaminase complex
GO:0003867;0,910205;0,995968893;3;3;3;4-aminobutyrate transaminase activity
GO:0016773;0,910236;0,995968893;544;928;1021;phosphotransferase activity, alcohol group as acceptor
GO:0014741;0,91038;0,995968893;2;11;12;negative regulation of muscle hypertrophy
GO:0004157;0,910427;0,995968893;3;4;4;dihydropyrimidinase activity
GO:0008633;0,91043;0,995968893;16;47;48;activation of pro-apoptotic gene products
GO:0009203;0,910548;0,995968893;127;295;311;ribonucleoside triphosphate catabolic process
GO:0009207;0,910548;0,995968893;127;295;311;purine ribonucleoside triphosphate catabolic process
GO:0010165;0,910563;0,995968893;8;19;20;response to X-ray
GO:0005089;0,910565;0,995968893;66;93;99;Rho guanyl-nucleotide exchange factor activity
GO:0009145;0,910611;0,995968893;45;109;120;purine nucleoside triphosphate biosynthetic process
GO:0048676;0,910642;0,995968893;1;6;6;axon extension involved in development
GO:0030719;0,910667;0,995968893;1;4;4;P granule organization
GO:0001772;0,910751;0,995968893;5;16;18;immunological synapse
GO:0000126;0,910864;0,995968893;1;1;1;transcription factor TFIIIB complex
GO:0070256;0,910938;0,995968893;1;4;4;negative regulation of mucus secretion
GO:0042323;0,910938;0,995968893;1;4;4;negative regulation of circadian sleep/wake cycle, non-REM sleep
GO:0051010;0,911062;0,995968893;14;18;18;microtubule plus-end binding
GO:0032272;0,911295;0,995968893;25;46;53;negative regulation of protein polymerization
GO:0030388;0,911371;0,995968893;2;11;11;fructose 1,6-bisphosphate metabolic process
GO:0009895;0,911463;0,995968893;30;83;97;negative regulation of catabolic process
GO:0033276;0,911489;0,995968893;6;22;23;transcription factor TFTC complex
GO:0090190;0,911495;0,995968893;4;19;21;positive regulation of branching involved in ureteric bud morphogenesis
GO:0007252;0,911508;0,995968893;5;10;12;I-kappaB phosphorylation
GO:0035068;0,911579;0,995968893;2;3;3;micro-ribonucleoprotein complex
GO:0032266;0,911611;0,995968893;8;13;14;phosphatidylinositol-3-phosphate binding
GO:0003953;0,911657;0,995968893;1;2;2;NAD+ nucleosidase activity
GO:0009310;0,911681;0,995968893;63;134;159;amine catabolic process
GO:0060413;0,911768;0,995968893;2;6;6;atrial septum morphogenesis
GO:0000729;0,911868;0,995968893;2;4;9;DNA double-strand break processing
GO:0031000;0,912225;0,995968893;7;13;13;response to caffeine
GO:0044257;0,912404;0,995968893;4;12;18;cellular protein catabolic process
GO:0045879;0,912411;0,995968893;5;11;12;negative regulation of smoothened signaling pathway
GO:0007618;0,912449;0,995968893;3;4;5;mating
GO:0007620;0,912449;0,995968893;3;4;4;copulation
GO:0090222;0,912531;0,995968893;1;1;1;centrosome-templated microtubule nucleation
GO:0046475;0,912676;0,995968893;4;10;11;glycerophospholipid catabolic process
GO:0060041;0,912766;0,995968893;27;65;69;retina development in camera-type eye
GO:0016405;0,912774;0,995968893;5;8;8;CoA-ligase activity
GO:0061001;0,912868;0,995968893;10;17;17;regulation of dendritic spine morphogenesis
GO:0003846;0,912998;0,995968893;1;5;5;2-acylglycerol O-acyltransferase activity
GO:0005521;0,913043;0,995968893;4;12;12;lamin binding
GO:0008294;0,913148;0,995968893;5;6;6;calcium- and calmodulin-responsive adenylate cyclase activity
GO:0030144;0,913404;0,995968893;3;3;3;alpha-1,6-mannosylglycoprotein 6-beta-N-acetylglucosaminyltransferase activity
GO:0060664;0,913445;0,995968893;3;9;15;epithelial cell proliferation involved in salivary gland morphogenesis
GO:0046058;0,913506;0,995968893;18;33;36;cAMP metabolic process
GO:0051208;0,913564;0,995968893;1;3;3;sequestering of calcium ion
GO:0048313;0,913639;0,995968893;1;1;1;Golgi inheritance
GO:0048308;0,913639;0,995968893;1;1;1;organelle inheritance
GO:0004728;0,913639;0,995968893;1;1;1;receptor signaling protein tyrosine phosphatase activity
GO:0070647;0,913661;0,995968893;251;507;556;protein modification by small protein conjugation or removal
GO:0031683;0,913669;0,995968893;2;7;8;G-protein beta/gamma-subunit complex binding
GO:0043112;0,913704;0,995968893;25;54;64;receptor metabolic process
GO:0047131;0,913858;0,995968893;1;3;3;saccharopine dehydrogenase (NAD+, L-glutamate-forming) activity
GO:0004753;0,913858;0,995968893;1;3;3;saccharopine dehydrogenase activity
GO:0005542;0,913864;0,995968893;5;23;24;folic acid binding
GO:0071987;0,913873;0,995968893;2;2;2;WD40-repeat domain binding
GO:0043022;0,913911;0,995968893;7;26;35;ribosome binding
GO:0040001;0,913966;0,995968893;8;16;17;establishment of mitotic spindle localization
GO:0031262;0,913995;0,995968893;1;5;5;Ndc80 complex
GO:0043923;0,914054;0,995968893;6;16;16;positive regulation by host of viral transcription
GO:0070192;0,914165;0,995968893;8;20;27;chromosome organization involved in meiosis
GO:0015893;0,914194;0,995968893;4;15;16;drug transport
GO:0006835;0,914228;0,995968893;7;14;15;dicarboxylic acid transport
GO:0007021;0,914256;0,995968893;1;4;4;tubulin complex assembly
GO:0071236;0,914261;0,995968893;3;7;7;cellular response to antibiotic
GO:0050434;0,914288;0,995968893;23;70;86;positive regulation of viral transcription
GO:0006119;0,914327;0,995968893;2;10;10;oxidative phosphorylation
GO:0009081;0,914345;0,995968893;13;26;27;branched chain family amino acid metabolic process
GO:0060026;0,914667;0,995968893;3;9;9;convergent extension
GO:0032929;0,914715;0,995968893;1;4;4;negative regulation of superoxide anion generation
GO:0009744;0,914718;0,995968893;3;13;14;response to sucrose stimulus
GO:0006198;0,914718;0,995968893;7;13;15;cAMP catabolic process
GO:0034285;0,914718;0,995968893;3;13;14;response to disaccharide stimulus
GO:0015055;0,914746;0,995968893;1;1;1;secretin receptor activity
GO:0010976;0,914825;0,995968893;25;54;54;positive regulation of neuron projection development
GO:0035173;0,914987;0,995968893;7;13;13;histone kinase activity
GO:0016903;0,915375;0,995968893;21;49;51;oxidoreductase activity, acting on the aldehyde or oxo group of donors
GO:0015798;0,915499;0,995968893;1;2;2;myo-inositol transport
GO:0070853;0,915634;0,995968893;1;1;1;myosin VI binding
GO:0033782;0,915746;0,995968893;1;1;1;24-hydroxycholesterol 7alpha-hydroxylase activity
GO:0008387;0,915746;0,995968893;1;1;1;steroid 7-alpha-hydroxylase activity
GO:0071956;0,915802;0,995968893;3;7;7;cellular component maintenance at cellular level
GO:0006397;0,916095;0,995968893;174;432;518;mRNA processing
GO:0060058;0,916115;0,995968893;2;4;4;positive regulation of apoptosis involved in mammary gland involution
GO:0060119;0,916186;0,995968893;6;10;10;inner ear receptor cell development
GO:0007176;0,916191;0,995968893;13;33;33;regulation of epidermal growth factor-activated receptor activity
GO:0071863;0,916431;0,995968893;3;3;3;regulation of cell proliferation in bone marrow
GO:0071865;0,916431;0,995968893;3;3;3;regulation of apoptosis in bone marrow
GO:0071864;0,916431;0,995968893;3;3;3;positive regulation of cell proliferation in bone marrow
GO:0071866;0,916431;0,995968893;3;3;3;negative regulation of apoptosis in bone marrow
GO:0071071;0,916526;0,995968893;1;5;5;regulation of phospholipid biosynthetic process
GO:0030223;0,916534;0,995968893;3;4;4;neutrophil differentiation
GO:0071899;0,916566;0,995968893;3;4;4;negative regulation of estrogen receptor binding
GO:0071898;0,916566;0,995968893;3;4;4;regulation of estrogen receptor binding
GO:0031205;0,916591;0,995968893;1;2;2;endoplasmic reticulum Sec complex
GO:0070300;0,916672;0,995968893;2;2;2;phosphatidic acid binding
GO:0006465;0,916749;0,995968893;3;9;9;signal peptide processing
GO:0031441;0,916954;0,995968893;1;1;1;negative regulation of mRNA 3'-end processing
GO:0004721;0,916966;0,995968893;102;193;210;phosphoprotein phosphatase activity
GO:0034110;0,917035;0,995968893;2;7;7;regulation of homotypic cell-cell adhesion
GO:0010468;0,917088;0,995968893;1725;3852;4279;regulation of gene expression
GO:0019048;0,9171;0,995968893;13;38;61;virus-host interaction
GO:0002857;0,917139;0,995968893;2;6;6;positive regulation of natural killer cell mediated immune response to tumor cell
GO:0002858;0,917139;0,995968893;2;6;6;regulation of natural killer cell mediated cytotoxicity directed against tumor cell target
GO:0002855;0,917139;0,995968893;2;6;6;regulation of natural killer cell mediated immune response to tumor cell
GO:0002860;0,917139;0,995968893;2;6;6;positive regulation of natural killer cell mediated cytotoxicity directed against tumor cell target
GO:0050704;0,917142;0,995968893;7;26;26;regulation of interleukin-1 secretion
GO:0006104;0,917143;0,995968893;2;4;4;succinyl-CoA metabolic process
GO:0031463;0,917211;0,995968893;3;10;11;Cul3-RING ubiquitin ligase complex
GO:0021592;0,917481;0,995968893;2;2;2;fourth ventricle development
GO:0021678;0,917481;0,995968893;2;2;2;third ventricle development
GO:0008757;0,917556;0,995968893;60;119;131;S-adenosylmethionine-dependent methyltransferase activity
GO:0031090;0,917643;0,995968893;1219;2572;3008;organelle membrane
GO:0015362;0,917731;0,995968893;1;1;1;high affinity sodium:dicarboxylate symporter activity
GO:0043555;0,917785;0,995968893;3;10;10;regulation of translation in response to stress
GO:0009214;0,917918;0,995968893;8;15;17;cyclic nucleotide catabolic process
GO:0004416;0,918119;0,995968893;1;3;3;hydroxyacylglutathione hydrolase activity
GO:0051581;0,91812;0,995968893;4;6;6;negative regulation of neurotransmitter uptake
GO:0051612;0,91812;0,995968893;4;6;6;negative regulation of serotonin uptake
GO:0051611;0,91812;0,995968893;4;6;6;regulation of serotonin uptake
GO:0010452;0,918193;0,995968893;3;4;5;histone H3-K36 methylation
GO:0034384;0,918328;0,995968893;2;11;17;high-density lipoprotein particle clearance
GO:0060372;0,918351;0,995968893;1;1;1;regulation of atrial cardiomyocyte membrane repolarization
GO:0061153;0,918411;0,995968893;1;1;3;trachea gland development
GO:0042159;0,918437;0,995968893;2;5;5;lipoprotein catabolic process
GO:0060054;0,918444;0,995968893;2;4;4;positive regulation of epithelial cell proliferation involved in wound healing
GO:0005789;0,918469;0,995968893;389;825;1009;endoplasmic reticulum membrane
GO:0015807;0,91848;0,995968893;7;16;17;L-amino acid transport
GO:0043549;0,918535;0,995968893;313;684;727;regulation of kinase activity
GO:0032790;0,918658;0,995968893;1;8;8;ribosome disassembly
GO:0030432;0,918713;0,995968893;2;8;9;peristalsis
GO:0010921;0,918736;0,995968893;16;28;29;regulation of phosphatase activity
GO:0035019;0,918749;0,995968893;10;31;37;somatic stem cell maintenance
GO:0030220;0,918759;0,995968893;3;5;6;platelet formation
GO:0070588;0,918809;0,995968893;30;44;50;calcium ion transmembrane transport
GO:0002328;0,918838;0,995968893;3;7;7;pro-B cell differentiation
GO:0019861;0,919023;0,995968893;25;62;65;flagellum
GO:0033871;0,919035;0,995968893;1;1;1;[heparan sulfate]-glucosamine 3-sulfotransferase 2 activity
GO:0050832;0,919226;0,995968893;1;15;17;defense response to fungus
GO:0090066;0,919279;0,995968893;81;190;204;regulation of anatomical structure size
GO:0004065;0,919279;0,995968893;9;15;20;arylsulfatase activity
GO:0047045;0,91928;0,995968893;1;3;3;testosterone 17-beta-dehydrogenase (NADP+) activity
GO:0000209;0,919319;0,995968893;90;193;216;protein polyubiquitination
GO:0060325;0,919432;0,995968893;12;29;30;face morphogenesis
GO:0004118;0,919435;0,995968893;4;4;4;cGMP-stimulated cyclic-nucleotide phosphodiesterase activity
GO:0004197;0,919447;0,995968893;46;100;105;cysteine-type endopeptidase activity
GO:0021695;0,919727;0,995968893;1;4;4;cerebellar cortex development
GO:0050510;0,919739;0,995968893;2;4;4;N-acetylgalactosaminyl-proteoglycan 3-beta-glucuronosyltransferase activity
GO:0032387;0,919799;0,995968893;28;66;76;negative regulation of intracellular transport
GO:0048538;0,919937;0,995968893;14;33;33;thymus development
GO:0006269;0,919985;0,995968893;1;3;3;DNA replication, synthesis of RNA primer
GO:0034742;0,920359;0,995968893;3;7;7;APC-Axin-1-beta-catenin complex
GO:0050916;0,920379;0,995968893;1;3;3;sensory perception of sweet taste
GO:0009063;0,920433;0,995968893;56;115;139;cellular amino acid catabolic process
GO:0032799;0,920508;0,995968893;1;2;2;low-density lipoprotein receptor particle metabolic process
GO:0005905;0,920589;0,995968893;28;53;57;coated pit
GO:0035814;0,920919;0,995968893;1;5;7;negative regulation of renal sodium excretion
GO:0090312;0,920923;0,995968893;4;9;9;positive regulation of protein deacetylation
GO:0019964;0,921139;0,995968893;1;3;3;interferon-gamma binding
GO:0016048;0,92141;0,995968893;2;9;9;detection of temperature stimulus
GO:0016447;0,92147;0,995968893;8;21;23;somatic recombination of immunoglobulin gene segments
GO:0009142;0,921495;0,995968893;46;112;123;nucleoside triphosphate biosynthetic process
GO:0070494;0,921564;0,995968893;3;3;3;regulation of thrombin receptor signaling pathway
GO:0070495;0,921564;0,995968893;3;3;3;negative regulation of thrombin receptor signaling pathway
GO:0051585;0,921564;0,995968893;3;3;3;negative regulation of dopamine uptake
GO:0001956;0,921564;0,995968893;3;4;4;positive regulation of neurotransmitter secretion
GO:0051622;0,921564;0,995968893;3;3;3;negative regulation of norepinephrine uptake
GO:0051621;0,921564;0,995968893;3;3;3;regulation of norepinephrine uptake
GO:0051945;0,921564;0,995968893;3;3;3;negative regulation of catecholamine uptake involved in synaptic transmission
GO:0050812;0,921564;0,995968893;3;3;3;regulation of acyl-CoA biosynthetic process
GO:0002572;0,921582;0,995968893;1;1;1;pro-T cell differentiation
GO:0042094;0,921598;0,995968893;1;2;2;interleukin-2 biosynthetic process
GO:0008354;0,92178;0,995968893;3;7;7;germ cell migration
GO:0032933;0,922032;0,995968893;1;4;4;SREBP-mediated signaling pathway
GO:0034451;0,922057;0,995968893;3;9;14;centriolar satellite
GO:0032119;0,922243;0,995968893;1;3;3;sequestering of zinc ion
GO:0016291;0,922262;0,995968893;4;12;12;acyl-CoA thioesterase activity
GO:0008278;0,922301;0,995968893;4;12;16;cohesin complex
GO:0070461;0,922346;0,995968893;13;38;39;SAGA-type complex
GO:0008140;0,922369;0,995968893;2;9;9;cAMP response element binding protein binding
GO:0016338;0,922541;0,995968893;4;33;34;calcium-independent cell-cell adhesion
GO:0007185;0,922592;0,995968893;8;10;10;transmembrane receptor protein tyrosine phosphatase signaling pathway
GO:0009292;0,922606;0,995968893;1;2;2;genetic transfer
GO:0009294;0,922606;0,995968893;1;2;2;DNA mediated transformation
GO:0032926;0,922659;0,995968893;4;8;8;negative regulation of activin receptor signaling pathway
GO:0005657;0,922738;0,995968893;7;20;21;replication fork
GO:0010040;0,922826;0,995968893;3;5;5;response to iron(II) ion
GO:0005605;0,922834;0,995968893;5;17;18;basal lamina
GO:0016829;0,922856;0,995968893;85;195;205;lyase activity
GO:0032777;0,922857;0,995968893;1;3;3;Piccolo NuA4 histone acetyltransferase complex
GO:0051734;0,922925;0,995968893;1;3;3;ATP-dependent polynucleotide kinase activity
GO:0051733;0,922925;0,995968893;1;3;3;polydeoxyribonucleotide kinase activity
GO:0046404;0,922925;0,995968893;1;3;3;ATP-dependent polydeoxyribonucleotide 5'-hydroxyl-kinase activity
GO:0019441;0,92296;0,995968893;4;8;9;tryptophan catabolic process to kynurenine
GO:0060160;0,923107;0,995968893;1;2;2;negative regulation of dopamine receptor signaling pathway
GO:0045662;0,923183;0,995968893;2;9;11;negative regulation of myoblast differentiation
GO:0042346;0,923212;0,995968893;4;20;29;positive regulation of NF-kappaB import into nucleus
GO:0030195;0,92322;0,995968893;10;34;35;negative regulation of blood coagulation
GO:0015802;0,923318;0,995968893;2;8;8;basic amino acid transport
GO:0048569;0,923362;0,995968893;2;4;4;post-embryonic organ development
GO:0042800;0,923397;0,995968893;3;7;8;histone methyltransferase activity (H3-K4 specific)
GO:0009261;0,923401;0,995968893;130;302;319;ribonucleotide catabolic process
GO:0019511;0,923465;0,995968893;4;8;8;peptidyl-proline hydroxylation
GO:0030904;0,923496;0,995968893;1;4;4;retromer complex
GO:0001883;0,923592;0,995968893;1;8;8;purine nucleoside binding
GO:0070938;0,923681;0,995968893;3;5;5;contractile ring
GO:0045335;0,923759;0,995968893;3;11;14;phagocytic vesicle
GO:0031077;0,923853;0,995968893;1;3;3;post-embryonic camera-type eye development
GO:0030275;0,923899;0,995968893;12;21;22;LRR domain binding
GO:0032856;0,923933;0,995968893;14;30;31;activation of Ras GTPase activity
GO:0033202;0,923955;0,995968893;5;16;16;DNA helicase complex
GO:0031011;0,923955;0,995968893;5;16;16;Ino80 complex
GO:0010556;0,924389;0,995968893;1670;3720;4146;regulation of macromolecule biosynthetic process
GO:0042107;0,92443;0,995968893;5;23;26;cytokine metabolic process
GO:0031332;0,924441;0,995968893;5;9;9;RNAi effector complex
GO:0016442;0,924441;0,995968893;5;9;9;RNA-induced silencing complex
GO:0005595;0,924502;0,995968893;1;1;1;collagen type XII
GO:0002444;0,924747;0,995968893;3;9;9;myeloid leukocyte mediated immunity
GO:0043185;0,924816;0,995968893;1;1;2;vascular endothelial growth factor receptor 3 binding
GO:0005579;0,924882;0,995968893;5;8;8;membrane attack complex
GO:0043499;0,925178;0,995968893;5;22;23;eukaryotic cell surface binding
GO:0032435;0,925221;0,995968893;2;17;20;negative regulation of proteasomal ubiquitin-dependent protein catabolic process
GO:0090077;0,925369;0,995968893;1;3;3;foam cell differentiation
GO:0010742;0,925369;0,995968893;1;3;3;macrophage derived foam cell differentiation
GO:0005109;0,925445;0,995968893;7;20;21;frizzled binding
GO:0000268;0,925574;0,995968893;3;7;7;peroxisome targeting sequence binding
GO:0043092;0,925696;0,995968893;4;9;9;L-amino acid import
GO:0019471;0,925786;0,995968893;3;7;7;4-hydroxyproline metabolic process
GO:0018401;0,925786;0,995968893;3;7;7;peptidyl-proline hydroxylation to 4-hydroxy-L-proline
GO:0016234;0,925791;0,995968893;14;37;52;inclusion body
GO:0014002;0,926218;0,995968893;4;10;12;astrocyte development
GO:0030935;0,9265;0,995968893;6;6;8;sheet-forming collagen
GO:0004656;0,926592;0,995968893;3;8;8;procollagen-proline 4-dioxygenase activity
GO:0031545;0,926592;0,995968893;3;8;8;peptidyl-proline 4-dioxygenase activity
GO:0010866;0,926594;0,995968893;3;15;15;regulation of triglyceride biosynthetic process
GO:0060484;0,926699;0,995968893;3;7;7;lung-associated mesenchyme development
GO:0003032;0,926748;0,995968893;2;8;8;detection of oxygen
GO:0051668;0,926753;0,995968893;7;19;24;localization within membrane
GO:0016529;0,926836;0,995968893;18;38;39;sarcoplasmic reticulum
GO:0009948;0,927061;0,995968893;10;34;36;anterior/posterior axis specification
GO:0051381;0,927224;0,995968893;2;3;3;histamine binding
GO:0051877;0,927545;0,995968893;1;4;4;pigment granule aggregation in cell center
GO:0005138;0,927583;0,995968893;1;5;5;interleukin-6 receptor binding
GO:0008469;0,927676;0,995968893;3;11;11;histone-arginine N-methyltransferase activity
GO:0003729;0,927682;0,995968893;42;111;121;mRNA binding
GO:0044298;0,927761;0,995968893;2;7;8;cell body membrane
GO:0032809;0,927761;0,995968893;2;7;8;neuronal cell body membrane
GO:0046069;0,927819;0,995968893;3;4;4;cGMP catabolic process
GO:0043647;0,927956;0,995968893;7;15;17;inositol phosphate metabolic process
GO:0030127;0,92796;0,995968893;7;14;15;COPII vesicle coat
GO:2000659;0,92801;0,995968893;2;4;5;regulation of interleukin-1-mediated signaling pathway
GO:0019858;0,928038;0,995968893;2;3;3;cytosine metabolic process
GO:0031941;0,928121;0,995968893;4;9;11;filamentous actin
GO:0060339;0,928258;0,995968893;1;1;1;negative regulation of type I interferon-mediated signaling pathway
GO:0032454;0,928321;0,995968893;3;4;7;histone demethylase activity (H3-K9 specific)
GO:0031998;0,928332;0,995968893;8;20;20;regulation of fatty acid beta-oxidation
GO:0044248;0,928477;0,995968893;658;1404;1534;cellular catabolic process
GO:0060039;0,928576;0,995968893;6;12;12;pericardium development
GO:0042105;0,928855;0,995968893;1;3;3;alpha-beta T cell receptor complex
GO:0030029;0,928933;0,995968893;202;378;414;actin filament-based process
GO:0071918;0,928949;0,995968893;1;4;4;urea transmembrane transport
GO:0060045;0,929036;0,995968893;6;13;14;positive regulation of cardiac muscle cell proliferation
GO:0033081;0,929041;0,995968893;6;20;20;regulation of T cell differentiation in thymus
GO:0008260;0,929135;0,995968893;1;2;2;3-oxoacid CoA-transferase activity
GO:0008410;0,929135;0,995968893;1;2;2;CoA-transferase activity
GO:0072298;0,929175;0,995968893;2;8;10;regulation of metanephric glomerulus development
GO:0016289;0,929256;0,995968893;6;15;16;CoA hydrolase activity
GO:0033089;0,929263;0,995968893;3;7;7;positive regulation of T cell differentiation in thymus
GO:0051289;0,929404;0,995968893;18;49;52;protein homotetramerization
GO:2000319;0,929434;0,995968893;1;4;4;regulation of T-helper 17 cell differentiation
GO:2000318;0,929434;0,995968893;1;4;4;positive regulation of T-helper 17 type immune response
GO:2000316;0,929434;0,995968893;1;4;4;regulation of T-helper 17 type immune response
GO:2000328;0,929434;0,995968893;1;4;4;regulation of T-helper 17 cell lineage commitment
GO:2000330;0,929434;0,995968893;1;4;4;positive regulation of T-helper 17 cell lineage commitment
GO:0003682;0,929447;0,995968893;121;265;308;chromatin binding
GO:0051081;0,929449;0,995968893;1;3;3;nuclear envelope disassembly
GO:0030397;0,929449;0,995968893;1;3;3;membrane disassembly
GO:0012502;0,929469;0,995968893;218;466;525;induction of programmed cell death
GO:0071714;0,929559;0,995968893;1;1;1;icosanoid transmembrane transporter activity
GO:0015132;0,929559;0,995968893;1;1;1;prostaglandin transmembrane transporter activity
GO:0043983;0,929637;0,995968893;2;6;9;histone H4-K12 acetylation
GO:0034212;0,929642;0,995968893;1;8;21;peptide N-acetyltransferase activity
GO:0043547;0,929645;0,995968893;89;156;169;positive regulation of GTPase activity
GO:0008467;0,929681;0,995968893;3;7;7;[heparan sulfate]-glucosamine 3-sulfotransferase 1 activity
GO:0051295;0,929751;0,995968893;2;2;3;establishment of meiotic spindle localization
GO:0032796;0,929773;0,995968893;1;1;1;uropod organization
GO:0010559;0,929811;0,995968893;13;25;26;regulation of glycoprotein biosynthetic process
GO:0030136;0,929912;0,995968893;62;119;135;clathrin-coated vesicle
GO:0031957;0,929948;0,995968893;3;7;7;very long-chain fatty acid-CoA ligase activity
GO:0008556;0,930037;0,995968893;3;12;13;potassium-transporting ATPase activity
GO:0070551;0,930206;0,995968893;1;1;1;endoribonuclease activity, cleaving siRNA-paired mRNA
GO:0048791;0,930221;0,995968893;1;2;3;calcium ion-dependent exocytosis of neurotransmitter
GO:0015937;0,930269;0,995968893;2;10;10;coenzyme A biosynthetic process
GO:0051294;0,930421;0,995968893;7;14;15;establishment of spindle orientation
GO:0000132;0,930421;0,995968893;7;14;15;establishment of mitotic spindle orientation
GO:0045059;0,93047;0,995968893;3;8;14;positive thymic T cell selection
GO:0042520;0,930511;0,995968893;1;4;4;positive regulation of tyrosine phosphorylation of Stat4 protein
GO:0042519;0,930511;0,995968893;1;4;4;regulation of tyrosine phosphorylation of Stat4 protein
GO:0090202;0,930522;0,995968893;1;1;2;gene looping
GO:0071733;0,930522;0,995968893;1;1;2;transcriptional activation by promoter-enhancer looping
GO:0003195;0,930522;0,995968893;1;1;1;tricuspid valve formation
GO:0003192;0,930522;0,995968893;1;1;1;mitral valve formation
GO:0010724;0,930522;0,995968893;1;1;2;regulation of definitive erythrocyte differentiation
GO:0002295;0,930522;0,995968893;1;1;1;T-helper cell lineage commitment
GO:0045403;0,930522;0,995968893;1;1;1;negative regulation of interleukin-4 biosynthetic process
GO:0060377;0,930522;0,995968893;1;1;1;negative regulation of mast cell differentiation
GO:0021766;0,930732;0,995968893;20;43;44;hippocampus development
GO:2000779;0,93078;0,995968893;2;8;8;regulation of double-strand break repair
GO:0010569;0,93078;0,995968893;2;8;8;regulation of double-strand break repair via homologous recombination
GO:0044179;0,930878;0,995968893;1;2;2;hemolysis in other organism
GO:0001907;0,930878;0,995968893;1;2;2;killing by symbiont of host cells
GO:0052332;0,930878;0,995968893;1;2;2;modification by organism of cell membrane in other organism involved in symbiotic interaction
GO:0052331;0,930878;0,995968893;1;2;2;hemolysis in other organism involved in symbiotic interaction
GO:0001897;0,930878;0,995968893;1;2;2;cytolysis by symbiont of host cells
GO:0044004;0,930878;0,995968893;1;2;2;disruption by symbiont of host cells
GO:0051715;0,930878;0,995968893;1;2;2;cytolysis in other organism
GO:0051801;0,930878;0,995968893;1;2;2;cytolysis in other organism involved in symbiotic interaction
GO:0052188;0,930878;0,995968893;1;2;2;modification of cellular component in other organism involved in symbiotic interaction
GO:0052185;0,930878;0,995968893;1;2;2;modification of structure of other organism involved in symbiotic interaction
GO:0052111;0,930878;0,995968893;1;2;2;modification by symbiont of host structure
GO:0052043;0,930878;0,995968893;1;2;2;modification by symbiont of host cellular component
GO:0052025;0,930878;0,995968893;1;2;2;modification by symbiont of host cell membrane
GO:0019836;0,930878;0,995968893;1;2;2;hemolysis by symbiont of host erythrocytes
GO:0051450;0,930959;0,995968893;1;3;3;myoblast proliferation
GO:0004826;0,93104;0,995968893;3;6;6;phenylalanine-tRNA ligase activity
GO:0046349;0,931116;0,995968893;2;7;7;amino sugar biosynthetic process
GO:0034969;0,931245;0,995968893;3;12;12;histone arginine methylation
GO:0009166;0,931353;0,995968893;154;351;370;nucleotide catabolic process
GO:0034123;0,93146;0,995968893;2;12;19;positive regulation of toll-like receptor signaling pathway
GO:0031465;0,931521;0,995968893;1;3;4;Cul4B-RING ubiquitin ligase complex
GO:0060087;0,931524;0,995968893;1;5;5;relaxation of vascular smooth muscle
GO:0004379;0,931547;0,995968893;1;2;2;glycylpeptide N-tetradecanoyltransferase activity
GO:0019107;0,931547;0,995968893;1;2;2;myristoyltransferase activity
GO:0006499;0,931547;0,995968893;1;2;2;N-terminal protein myristoylation
GO:0018377;0,931547;0,995968893;1;2;2;protein myristoylation
GO:0010666;0,931748;0,995968893;1;2;2;positive regulation of cardiac muscle cell apoptosis
GO:0010663;0,931748;0,995968893;1;2;2;positive regulation of striated muscle cell apoptosis
GO:0012506;0,931784;0,995968893;167;324;389;vesicle membrane
GO:0030617;0,9318;0,995968893;1;2;2;transforming growth factor beta receptor, inhibitory cytoplasmic mediator activity
GO:0043130;0,931853;0,995968893;25;57;66;ubiquitin binding
GO:0031519;0,931861;0,995968893;14;35;45;PcG protein complex
GO:0046128;0,93189;0,995968893;22;51;53;purine ribonucleoside metabolic process
GO:0009441;0,932026;0,995968893;1;2;2;glycolate metabolic process
GO:0008705;0,932036;0,995968893;1;1;1;methionine synthase activity
GO:0042084;0,932036;0,995968893;1;1;1;5-methyltetrahydrofolate-dependent methyltransferase activity
GO:0051571;0,932075;0,995968893;2;6;9;positive regulation of histone H3-K4 methylation
GO:0004692;0,932141;0,995968893;7;7;8;cGMP-dependent protein kinase activity
GO:0060427;0,932146;0,995968893;1;1;1;lung connective tissue development
GO:0060658;0,932146;0,995968893;1;1;1;nipple morphogenesis
GO:0030331;0,932285;0,995968893;17;32;36;estrogen receptor binding
GO:0007569;0,932297;0,995968893;25;77;83;cell aging
GO:0004971;0,932503;0,995968893;3;3;5;alpha-amino-3-hydroxy-5-methyl-4-isoxazole propionate selective glutamate receptor activity
GO:0006306;0,932592;0,995968893;22;45;49;DNA methylation
GO:0006305;0,932592;0,995968893;22;45;49;DNA alkylation
GO:0009987;0,932772;0,995968893;6603;13668;15266;cellular process
GO:0005287;0,932784;0,995968893;1;2;2;high affinity basic amino acid transmembrane transporter activity
GO:0005289;0,932784;0,995968893;1;2;2;high affinity arginine transmembrane transporter activity
GO:0015189;0,932784;0,995968893;1;2;4;L-lysine transmembrane transporter activity
GO:0022607;0,932799;0,995968893;654;1369;1552;cellular component assembly
GO:0030036;0,932808;0,995968893;182;326;356;actin cytoskeleton organization
GO:0044433;0,932859;0,995968893;204;402;479;cytoplasmic vesicle part
GO:0005105;0,933034;0,995968893;1;6;6;type 1 fibroblast growth factor receptor binding
GO:0005665;0,933052;0,995968893;3;16;16;DNA-directed RNA polymerase II, core complex
GO:0009410;0,933213;0,995968893;1;6;6;response to xenobiotic stimulus
GO:0003334;0,933279;0,995968893;1;5;5;keratinocyte development
GO:0005165;0,933454;0,995968893;1;3;3;neurotrophin receptor binding
GO:0017085;0,933494;0,995968893;6;17;17;response to insecticide
GO:0009804;0,933583;0,995968893;2;6;6;coumarin metabolic process
GO:0014012;0,933599;0,995968893;3;10;10;peripheral nervous system axon regeneration
GO:0035246;0,933655;0,995968893;5;13;13;peptidyl-arginine N-methylation
GO:0090280;0,933703;0,995968893;1;6;6;positive regulation of calcium ion import
GO:0007289;0,933757;0,995968893;1;7;7;spermatid nucleus differentiation
GO:0048385;0,933827;0,995968893;7;21;21;regulation of retinoic acid receptor signaling pathway
GO:0060075;0,934121;0,995968893;1;3;3;regulation of resting membrane potential
GO:2000114;0,934162;0,995968893;3;10;10;regulation of establishment of cell polarity
GO:0018343;0,93423;0,995968893;1;4;4;protein farnesylation
GO:0048736;0,934242;0,995968893;8;19;21;appendage development
GO:0060173;0,934242;0,995968893;8;19;21;limb development
GO:0005114;0,934329;0,995968893;3;7;7;type II transforming growth factor beta receptor binding
GO:0030031;0,934428;0,995968893;78;139;145;cell projection assembly
GO:0031400;0,934489;0,995968893;75;206;224;negative regulation of protein modification process
GO:0070562;0,934571;0,995968893;2;5;5;regulation of vitamin D receptor signaling pathway
GO:0005720;0,934653;0,995968893;13;31;37;nuclear heterochromatin
GO:0032271;0,934723;0,995968893;52;112;123;regulation of protein polymerization
GO:0015871;0,934753;0,995968893;2;5;5;choline transport
GO:0003188;0,93483;0,995968893;1;2;4;heart valve formation
GO:0003015;0,934836;0,995968893;4;10;10;heart process
GO:0032450;0,934866;0,995968893;1;3;4;maltose alpha-glucosidase activity
GO:0000239;0,935087;0,995968893;2;8;11;pachytene
GO:0043409;0,93513;0,995968893;24;65;70;negative regulation of MAPKKK cascade
GO:0033603;0,935256;0,995968893;2;7;7;positive regulation of dopamine secretion
GO:0016778;0,935261;0,995968893;2;4;6;diphosphotransferase activity
GO:0004749;0,935274;0,995968893;1;3;5;ribose phosphate diphosphokinase activity
GO:0021940;0,935353;0,995968893;2;4;4;positive regulation of cerebellar granule cell precursor proliferation
GO:0051880;0,935356;0,995968893;2;3;3;G-quadruplex DNA binding
GO:0009590;0,935395;0,995968893;1;2;2;detection of gravity
GO:0006663;0,935521;0,995968893;2;4;4;platelet activating factor biosynthetic process
GO:0051170;0,935543;0,995968893;43;85;93;nuclear import
GO:0060562;0,935548;0,995968893;14;33;34;epithelial tube morphogenesis
GO:0030548;0,935594;0,995968893;1;5;5;acetylcholine receptor regulator activity
GO:0061188;0,935604;0,995968893;1;1;4;negative regulation of chromatin silencing at rDNA
GO:0061187;0,935604;0,995968893;1;1;4;regulation of chromatin silencing at rDNA
GO:0016595;0,935712;0,995968893;10;13;13;glutamate binding
GO:0045627;0,93572;0,995968893;2;7;7;positive regulation of T-helper 1 cell differentiation
GO:0032147;0,935762;0,995968893;99;189;207;activation of protein kinase activity
GO:0008608;0,935807;0,995968893;2;13;13;attachment of spindle microtubules to kinetochore
GO:0070083;0,93587;0,995968893;4;8;8;clathrin sculpted monoamine transport vesicle membrane
GO:0016878;0,935993;0,995968893;11;22;22;acid-thiol ligase activity
GO:0006368;0,936132;0,995968893;25;82;99;transcription elongation from RNA polymerase II promoter
GO:0048014;0,936152;0,995968893;2;2;2;Tie receptor signaling pathway
GO:0042998;0,936318;0,995968893;1;1;1;positive regulation of Golgi to plasma membrane protein transport
GO:0071253;0,936318;0,995968893;1;1;1;connexin binding
GO:0032480;0,936358;0,995968893;14;48;49;negative regulation of type I interferon production
GO:0034056;0,936376;0,995968893;6;7;7;estrogen response element binding
GO:0002837;0,936391;0,995968893;2;8;9;regulation of immune response to tumor cell
GO:0002839;0,936391;0,995968893;2;8;9;positive regulation of immune response to tumor cell
GO:0002834;0,936391;0,995968893;2;8;9;regulation of response to tumor cell
GO:0002833;0,936391;0,995968893;2;8;9;positive regulation of response to biotic stimulus
GO:0002836;0,936391;0,995968893;2;8;9;positive regulation of response to tumor cell
GO:0055117;0,936393;0,995968893;10;20;20;regulation of cardiac muscle contraction
GO:0048865;0,936421;0,995968893;1;1;1;stem cell fate commitment
GO:0014813;0,936421;0,995968893;1;1;1;satellite cell commitment
GO:0010164;0,93653;0,995968893;3;4;4;response to cesium ion
GO:0046037;0,936626;0,995968893;2;8;9;GMP metabolic process
GO:0031625;0,936645;0,995968893;72;157;194;ubiquitin protein ligase binding
GO:2000134;0,936811;0,995968893;2;7;7;negative regulation of G1/S transition of mitotic cell cycle
GO:0035520;0,936937;0,995968893;2;5;5;monoubiquitinated protein deubiquitination
GO:0016741;0,936966;0,995968893;107;244;259;transferase activity, transferring one-carbon groups
GO:0035501;0,937143;0,995968893;1;1;1;MH1 domain binding
GO:0035500;0,937143;0,995968893;1;1;1;MH2 domain binding
GO:0031052;0,937143;0,995968893;1;1;1;chromosome breakage
GO:0003131;0,937143;0,995968893;1;1;1;mesodermal-endodermal cell signaling
GO:2000685;0,937143;0,995968893;1;1;1;positive regulation of cellular response to X-ray
GO:0035987;0,937143;0,995968893;1;1;1;endodermal cell differentiation
GO:0035978;0,937143;0,995968893;1;1;1;histone H2A-S139 phosphorylation
GO:0019783;0,93718;0,995968893;27;55;62;small conjugating protein-specific protease activity
GO:0003006;0,937227;0,995968893;161;363;395;developmental process involved in reproduction
GO:0016702;0,937349;0,995968893;38;87;101;oxidoreductase activity, acting on single donors with incorporation of molecular oxygen, incorporation of two atoms of oxygen
GO:0051213;0,937349;0,995968893;38;87;101;dioxygenase activity
GO:0032182;0,937413;0,995968893;27;60;69;small conjugating protein binding
GO:0008623;0,937414;0,995968893;1;3;3;chromatin accessibility complex
GO:0051147;0,937433;0,995968893;40;93;105;regulation of muscle cell differentiation
GO:0010633;0,937547;0,995968893;4;4;4;negative regulation of epithelial cell migration
GO:0006139;0,93775;0,995968893;1492;3424;3836;nucleobase, nucleoside, nucleotide and nucleic acid metabolic process
GO:0031329;0,937752;0,995968893;225;443;480;regulation of cellular catabolic process
GO:0004051;0,937767;0,995968893;1;2;2;arachidonate 5-lipoxygenase activity
GO:0018195;0,937793;0,995968893;8;18;18;peptidyl-arginine modification
GO:0019798;0,937813;0,995968893;4;11;11;procollagen-proline dioxygenase activity
GO:0050922;0,937875;0,995968893;12;19;19;negative regulation of chemotaxis
GO:0005890;0,937878;0,995968893;3;9;9;sodium:potassium-exchanging ATPase complex
GO:2000112;0,937888;0,995968893;1642;3653;4065;regulation of cellular macromolecule biosynthetic process
GO:0006917;0,937903;0,995968893;216;464;523;induction of apoptosis
GO:0010867;0,937942;0,995968893;1;10;10;positive regulation of triglyceride biosynthetic process
GO:0050928;0,938;0,995968893;1;1;1;negative regulation of positive chemotaxis
GO:0045764;0,938026;0,995968893;1;6;6;positive regulation of cellular amino acid metabolic process
GO:0035148;0,938069;0,995968893;41;84;90;tube formation
GO:0001947;0,938076;0,995968893;15;38;39;heart looping
GO:0015298;0,938079;0,995968893;19;31;35;solute:cation antiporter activity
GO:0016857;0,938115;0,995968893;4;10;13;racemase and epimerase activity, acting on carbohydrates and derivatives
GO:0042278;0,938235;0,995968893;24;57;59;purine nucleoside metabolic process
GO:0006244;0,938355;0,995968893;1;9;9;pyrimidine nucleotide catabolic process
GO:0034330;0,938455;0,995968893;120;211;223;cell junction organization
GO:0050265;0,938643;0,995968893;2;5;5;RNA uridylyltransferase activity
GO:0035098;0,938678;0,995968893;5;14;16;ESC/E(Z) complex
GO:0060706;0,938813;0,995968893;3;19;19;cell differentiation involved in embryonic placenta development
GO:0006435;0,938844;0,995968893;1;3;3;threonyl-tRNA aminoacylation
GO:0004829;0,938844;0,995968893;1;3;3;threonine-tRNA ligase activity
GO:0051919;0,938865;0,995968893;1;5;5;positive regulation of fibrinolysis
GO:0010746;0,938872;0,995968893;2;11;11;regulation of plasma membrane long-chain fatty acid transport
GO:0019829;0,938918;0,995968893;20;43;47;cation-transporting ATPase activity
GO:0007164;0,93904;0,995968893;4;11;11;establishment of tissue polarity
GO:0034244;0,939108;0,995968893;1;3;3;negative regulation of transcription elongation from RNA polymerase II promoter
GO:0031406;0,939114;0,995968893;94;204;237;carboxylic acid binding
GO:0010824;0,939175;0,995968893;5;16;17;regulation of centrosome duplication
GO:0042641;0,939186;0,995968893;28;53;58;actomyosin
GO:0030030;0,939273;0,995968893;265;480;530;cell projection organization
GO:0070061;0,939283;0,995968893;2;10;11;fructose binding
GO:0031117;0,939284;0,995968893;1;3;3;positive regulation of microtubule depolymerization
GO:0060442;0,939302;0,995968893;8;15;15;branching involved in prostate gland morphogenesis
GO:0006527;0,939343;0,995968893;3;12;31;arginine catabolic process
GO:0043486;0,939383;0,995968893;11;42;53;histone exchange
GO:0047555;0,939391;0,995968893;8;13;13;3',5'-cyclic-GMP phosphodiesterase activity
GO:0043205;0,939473;0,995968893;7;13;13;fibril
GO:0008210;0,93952;0,995968893;9;27;33;estrogen metabolic process
GO:0010954;0,939594;0,995968893;2;5;5;positive regulation of protein processing
GO:0030318;0,939634;0,995968893;11;23;28;melanocyte differentiation
GO:0046137;0,939854;0,995968893;1;7;7;negative regulation of vitamin metabolic process
GO:0010957;0,939854;0,995968893;1;7;7;negative regulation of vitamin D biosynthetic process
GO:0000266;0,939907;0,995968893;4;12;12;mitochondrial fission
GO:0015014;0,939946;0,995968893;7;7;7;heparan sulfate proteoglycan biosynthetic process, polysaccharide chain biosynthetic process
GO:0072136;0,939949;0,995968893;1;2;2;metanephric mesenchymal cell proliferation involved in metanephros development
GO:0072135;0,939949;0,995968893;1;2;2;kidney mesenchymal cell proliferation
GO:0016701;0,940117;0,995968893;38;88;102;oxidoreductase activity, acting on single donors with incorporation of molecular oxygen
GO:0015432;0,940173;0,995968893;1;1;1;bile acid-exporting ATPase activity
GO:0008554;0,940173;0,995968893;1;1;1;sodium-exporting ATPase activity, phosphorylative mechanism
GO:0007352;0,940177;0,995968893;2;5;5;zygotic specification of dorsal/ventral axis
GO:0045986;0,940184;0,995968893;1;9;9;negative regulation of smooth muscle contraction
GO:0032210;0,940219;0,995968893;3;7;8;regulation of telomere maintenance via telomerase
GO:0018193;0,940369;0,995968893;265;525;576;peptidyl-amino acid modification
GO:0030186;0,940418;0,995968893;3;5;7;melatonin metabolic process
GO:0018410;0,940583;0,995968893;16;41;42;C-terminal protein amino acid modification
GO:0033600;0,940585;0,995968893;2;6;6;negative regulation of mammary gland epithelial cell proliferation
GO:0045182;0,940677;0,995968893;8;30;37;translation regulator activity
GO:0032269;0,940798;0,995968893;110;298;333;negative regulation of cellular protein metabolic process
GO:0060712;0,940868;0,995968893;2;4;4;spongiotrophoblast layer development
GO:0048592;0,941097;0,995968893;16;35;41;eye morphogenesis
GO:0030130;0,941146;0,995968893;5;11;11;clathrin coat of trans-Golgi network vesicle
GO:0071168;0,941207;0,995968893;1;3;5;protein localization to chromatin
GO:2000251;0,941231;0,995968893;1;4;4;positive regulation of actin cytoskeleton reorganization
GO:0042692;0,941265;0,995968893;53;109;115;muscle cell differentiation
GO:0044332;0,941398;0,995968893;2;3;3;Wnt receptor signaling pathway involved in dorsal/ventral axis specification
GO:0004114;0,941401;0,995968893;26;37;39;3',5'-cyclic-nucleotide phosphodiesterase activity
GO:0030332;0,941473;0,995968893;9;18;18;cyclin binding
GO:0046501;0,941479;0,995968893;1;5;5;protoporphyrinogen IX metabolic process
GO:0051291;0,941711;0,995968893;35;71;72;protein heterooligomerization
GO:0044262;0,941746;0,995968893;248;566;616;cellular carbohydrate metabolic process
GO:0030135;0,941787;0,995968893;67;131;147;coated vesicle
GO:0016445;0,941854;0,995968893;10;27;29;somatic diversification of immunoglobulins
GO:0031058;0,941912;0,995968893;13;31;36;positive regulation of histone modification
GO:0033157;0,942009;0,995968893;63;149;176;regulation of intracellular protein transport
GO:0043242;0,94201;0,995968893;28;50;64;negative regulation of protein complex disassembly
GO:0033695;0,942067;0,995968893;1;4;4;oxidoreductase activity, acting on CH or CH2 groups, quinone or similar compound as acceptor
GO:0034875;0,942067;0,995968893;1;4;4;caffeine oxidase activity
GO:0035064;0,942154;0,995968893;16;38;43;methylated histone residue binding
GO:0003923;0,942283;0,995968893;1;1;1;GPI-anchor transamidase activity
GO:0022824;0,942368;0,995968893;2;3;6;transmitter-gated ion channel activity
GO:0022835;0,942368;0,995968893;2;3;6;transmitter-gated channel activity
GO:0052695;0,942415;0,995968893;5;11;11;cellular glucuronidation
GO:0009922;0,942436;0,995968893;3;5;5;fatty acid elongase activity
GO:0044419;0,942451;0,995968893;208;446;549;interspecies interaction between organisms
GO:0052633;0,942749;0,995968893;1;3;3;isocitrate hydro-lyase (cis-aconitate-forming) activity
GO:0052632;0,942749;0,995968893;1;3;3;citrate hydro-lyase (cis-aconitate-forming) activity
GO:0003994;0,942749;0,995968893;1;3;3;aconitate hydratase activity
GO:0034993;0,942805;0,995968893;5;11;12;SUN-KASH complex
GO:0015333;0,94286;0,995968893;1;2;2;peptide:hydrogen symporter activity
GO:0022897;0,94286;0,995968893;1;2;2;proton-dependent peptide secondary active transmembrane transporter activity
GO:0018216;0,94286;0,995968893;5;14;14;peptidyl-arginine methylation
GO:0016273;0,94286;0,995968893;5;14;14;arginine N-methyltransferase activity
GO:0016274;0,94286;0,995968893;5;14;14;protein-arginine N-methyltransferase activity
GO:0015299;0,942905;0,995968893;9;15;18;solute:hydrogen antiporter activity
GO:0065003;0,942961;0,995968893;387;901;1042;macromolecular complex assembly
GO:0031579;0,943035;0,995968893;2;9;9;membrane raft organization
GO:0048248;0,943053;0,995968893;1;1;1;CXCR3 chemokine receptor binding
GO:0002518;0,943053;0,995968893;1;1;1;lymphocyte chemotaxis across high endothelial venule
GO:0035754;0,943053;0,995968893;1;1;1;B cell chemotaxis
GO:0035768;0,943053;0,995968893;1;1;1;endothelial cell chemotaxis to fibroblast growth factor
GO:0035766;0,943053;0,995968893;1;1;1;cell chemotaxis to fibroblast growth factor
GO:0031724;0,943053;0,995968893;1;1;1;CXCR5 chemokine receptor binding
GO:0001675;0,943126;0,995968893;3;6;6;acrosome assembly
GO:0010792;0,943275;0,995968893;1;3;7;DNA double-strand break processing involved in repair via single-strand annealing
GO:0046930;0,943313;0,995968893;45;101;103;pore complex
GO:2000648;0,943363;0,995968893;1;2;2;positive regulation of stem cell proliferation
GO:0072091;0,943363;0,995968893;1;2;2;regulation of stem cell proliferation
GO:0000012;0,943452;0,995968893;3;10;10;single strand break repair
GO:0034464;0,943471;0,995968893;3;8;8;BBSome
GO:0005768;0,943493;0,995968893;254;503;634;endosome
GO:0032407;0,943585;0,995968893;1;3;3;MutSalpha complex binding
GO:0051406;0,943747;0,995968893;4;4;4;beta-actinin binding
GO:0046398;0,944062;0,995968893;4;6;6;UDP-glucuronate metabolic process
GO:0008406;0,944071;0,995968893;35;97;105;gonad development
GO:0006420;0,944102;0,995968893;1;3;3;arginyl-tRNA aminoacylation
GO:0004814;0,944102;0,995968893;1;3;3;arginine-tRNA ligase activity
GO:0006687;0,944115;0,995968893;18;45;48;glycosphingolipid metabolic process
GO:0046399;0,944188;0,995968893;1;3;3;glucuronate biosynthetic process
GO:0006065;0,944188;0,995968893;1;3;3;UDP-glucuronate biosynthetic process
GO:0050701;0,944207;0,995968893;2;13;13;interleukin-1 secretion
GO:0043401;0,944223;0,995968893;16;28;28;steroid hormone mediated signaling pathway
GO:0072357;0,944235;0,995968893;3;11;17;PTW/PP1 phosphatase complex
GO:0005513;0,944246;0,995968893;11;15;15;detection of calcium ion
GO:0007192;0,944311;0,995968893;1;1;1;activation of adenylate cyclase activity by serotonin receptor signaling pathway
GO:0046822;0,944315;0,995968893;65;155;182;regulation of nucleocytoplasmic transport
GO:0035725;0,944407;0,995968893;9;15;17;sodium ion transmembrane transport
GO:0032876;0,944492;0,995968893;2;4;8;negative regulation of DNA endoreduplication
GO:0032875;0,944492;0,995968893;2;4;8;regulation of DNA endoreduplication
GO:0000340;0,944525;0,995968893;1;2;2;RNA 7-methylguanosine cap binding
GO:0072039;0,944608;0,995968893;2;3;4;regulation of mesenchymal stem cell apoptosis involved in nephron morphogenesis
GO:0072040;0,944608;0,995968893;2;3;4;negative regulation of mesenchymal stem cell apoptosis involved in nephron morphogenesis
GO:0005085;0,94462;0,995968893;121;188;204;guanyl-nucleotide exchange factor activity
GO:0071397;0,944673;0,995968893;2;8;8;cellular response to cholesterol
GO:0060255;0,944688;0,995968893;2162;4740;5235;regulation of macromolecule metabolic process
GO:2000059;0,944789;0,995968893;1;3;3;negative regulation of protein ubiquitination involved in ubiquitin-dependent protein catabolic process
GO:0031143;0,944903;0,995968893;4;9;9;pseudopodium
GO:0072345;0,944953;0,995968893;1;3;3;NAADP-sensitive calcium-release channel activity
GO:0001881;0,945003;0,995968893;1;4;4;receptor recycling
GO:0042813;0,945147;0,995968893;1;6;6;Wnt-activated receptor activity
GO:0030835;0,945155;0,995968893;17;33;34;negative regulation of actin filament depolymerization
GO:0051495;0,945185;0,995968893;39;98;101;positive regulation of cytoskeleton organization
GO:0010770;0,945276;0,995968893;14;30;31;positive regulation of cell morphogenesis involved in differentiation
GO:0070634;0,945371;0,995968893;1;3;3;transepithelial ammonium transport
GO:0004366;0,945478;0,995968893;2;8;8;glycerol-3-phosphate O-acyltransferase activity
GO:0016233;0,945536;0,995968893;1;3;4;telomere capping
GO:0051299;0,945671;0,995968893;1;4;4;centrosome separation
GO:0006195;0,945764;0,995968893;144;329;348;purine nucleotide catabolic process
GO:0060306;0,945814;0,995968893;1;3;3;regulation of membrane repolarization
GO:0060307;0,945814;0,995968893;1;3;3;regulation of ventricular cardiomyocyte membrane repolarization
GO:0060219;0,945885;0,995968893;4;6;6;camera-type eye photoreceptor cell differentiation
GO:0009881;0,94595;0,995968893;3;13;16;photoreceptor activity
GO:0030118;0,945977;0,995968893;8;17;17;clathrin coat
GO:0060368;0,946047;0,995968893;2;3;3;regulation of Fc receptor mediated stimulatory signaling pathway
GO:0034452;0,94618;0,995968893;3;4;5;dynactin binding
GO:0030656;0,946246;0,995968893;1;9;15;regulation of vitamin metabolic process
GO:0060556;0,946246;0,995968893;1;9;15;regulation of vitamin D biosynthetic process
GO:0018024;0,9463;0,995968893;22;40;48;histone-lysine N-methyltransferase activity
GO:0004139;0,946363;0,995968893;1;1;1;deoxyribose-phosphate aldolase activity
GO:0060988;0,946386;0,995968893;1;1;1;lipid tube assembly
GO:0007004;0,946576;0,995968893;5;10;12;telomere maintenance via telomerase
GO:0032785;0,946743;0,995968893;1;4;5;negative regulation of transcription elongation, DNA-dependent
GO:0000079;0,94676;0,995968893;29;103;108;regulation of cyclin-dependent protein kinase activity
GO:0002537;0,946866;0,995968893;1;3;3;nitric oxide production involved in inflammatory response
GO:0030125;0,946888;0,995968893;6;14;14;clathrin vesicle coat
GO:0061028;0,946917;0,995968893;2;4;4;establishment of endothelial barrier
GO:0000287;0,946998;0,995968893;110;205;220;magnesium ion binding
GO:0043297;0,947048;0,995968893;2;4;4;apical junction assembly
GO:0051220;0,947059;0,995968893;4;18;27;cytoplasmic sequestering of protein
GO:0006498;0,947098;0,995968893;1;3;3;N-terminal protein lipidation
GO:0043525;0,947146;0,995968893;17;53;59;positive regulation of neuron apoptosis
GO:0046853;0,947149;0,995968893;1;2;2;inositol or phosphatidylinositol phosphorylation
GO:0061000;0,947179;0,995968893;2;3;3;negative regulation of dendritic spine development
GO:0061002;0,947179;0,995968893;2;3;3;negative regulation of dendritic spine morphogenesis
GO:0031114;0,947329;0,995968893;9;16;29;regulation of microtubule depolymerization
GO:0070838;0,947349;0,995968893;96;178;204;divalent metal ion transport
GO:0002115;0,947354;0,995968893;2;3;4;store-operated calcium entry
GO:0042759;0,947511;0,995968893;5;5;7;long-chain fatty acid biosynthetic process
GO:0071360;0,947523;0,995968893;1;7;7;cellular response to exogenous dsRNA
GO:0072511;0,94753;0,995968893;97;181;207;divalent inorganic cation transport
GO:0070728;0,947628;0,995968893;2;3;4;leucine binding
GO:0016417;0,947662;0,995968893;2;7;7;S-acyltransferase activity
GO:0045603;0,947802;0,995968893;2;12;13;positive regulation of endothelial cell differentiation
GO:0050897;0,947845;0,995968893;1;6;6;cobalt ion binding
GO:0046975;0,947852;0,995968893;2;3;4;histone methyltransferase activity (H3-K36 specific)
GO:0042887;0,94788;0,995968893;1;5;5;amide transmembrane transporter activity
GO:0015204;0,94788;0,995968893;1;5;5;urea transmembrane transporter activity
GO:0032873;0,947947;0,995968893;1;3;5;negative regulation of stress-activated MAPK cascade
GO:0046826;0,947972;0,995968893;1;5;5;negative regulation of protein export from nucleus
GO:0005778;0,948226;0,995968893;19;51;55;peroxisomal membrane
GO:0031903;0,948226;0,995968893;19;51;55;microbody membrane
GO:0040033;0,948314;0,995968893;3;8;8;negative regulation of translation, ncRNA-mediated
GO:0035278;0,948314;0,995968893;3;8;8;negative regulation of translation involved in gene silencing by miRNA
GO:0045974;0,948314;0,995968893;3;8;8;regulation of translation, ncRNA-mediated
GO:0009247;0,948441;0,995968893;10;29;29;glycolipid biosynthetic process
GO:0008333;0,948457;0,995968893;12;28;30;endosome to lysosome transport
GO:0004679;0,948515;0,995968893;2;5;5;AMP-activated protein kinase activity
GO:0051604;0,948564;0,995968893;41;103;109;protein maturation
GO:0008629;0,948606;0,995968893;48;127;138;induction of apoptosis by intracellular signals
GO:0007178;0,948657;0,995968893;56;126;147;transmembrane receptor protein serine/threonine kinase signaling pathway
GO:0010642;0,948664;0,995968893;4;10;10;negative regulation of platelet-derived growth factor receptor signaling pathway
GO:0007010;0,948676;0,995968893;335;614;672;cytoskeleton organization
GO:0090085;0,948705;0,995968893;1;3;3;regulation of protein deubiquitination
GO:0048387;0,948728;0,995968893;2;16;16;negative regulation of retinoic acid receptor signaling pathway
GO:0070886;0,948732;0,995968893;1;2;2;positive regulation of calcineurin-NFAT signaling pathway
GO:0030669;0,948847;0,995968893;1;5;5;clathrin-coated endocytic vesicle membrane
GO:0007184;0,948915;0,995968893;4;7;7;SMAD protein import into nucleus
GO:0015501;0,948932;0,995968893;2;2;2;glutamate:sodium symporter activity
GO:0045176;0,949004;0,995968893;5;10;12;apical protein localization
GO:0007256;0,94902;0,995968893;2;4;4;activation of JNKK activity
GO:0070358;0,949045;0,995968893;1;2;2;actin polymerization-dependent cell motility
GO:0016881;0,949089;0,995968893;175;339;373;acid-amino acid ligase activity
GO:0019897;0,949148;0,995968893;39;82;84;extrinsic to plasma membrane
GO:0033147;0,949159;0,995968893;1;1;1;negative regulation of estrogen receptor signaling pathway
GO:0005875;0,949251;0,995968893;58;115;133;microtubule associated complex
GO:0005315;0,949347;0,995968893;2;4;4;inorganic phosphate transmembrane transporter activity
GO:0000103;0,949374;0,995968893;2;3;3;sulfate assimilation
GO:0007435;0,949385;0,995968893;3;6;6;salivary gland morphogenesis
GO:0033036;0,949408;0,995968893;144;289;318;macromolecule localization
GO:0010611;0,949467;0,995968893;6;19;20;regulation of cardiac muscle hypertrophy
GO:0033240;0,949509;0,995968893;1;7;9;positive regulation of cellular amine metabolic process
GO:0000099;0,949522;0,995968893;2;5;5;sulfur amino acid transmembrane transporter activity
GO:0015184;0,949522;0,995968893;2;5;5;L-cystine transmembrane transporter activity
GO:0060529;0,949602;0,995968893;3;3;3;squamous basal epithelial stem cell differentiation involved in prostate gland acinus development
GO:0005604;0,949623;0,995968893;52;83;86;basement membrane
GO:0090402;0,949647;0,995968893;1;3;4;oncogene-induced senescence
GO:0060998;0,949797;0,995968893;16;26;26;regulation of dendritic spine development
GO:0060737;0,949916;0,995968893;6;7;7;prostate gland morphogenetic growth
GO:0060523;0,949916;0,995968893;6;7;7;prostate epithelial cord elongation
GO:0042975;0,950042;0,995968893;3;10;11;peroxisome proliferator activated receptor binding
GO:0034205;0,95014;0,995968893;1;3;3;beta-amyloid formation
GO:0016278;0,95018;0,995968893;23;43;51;lysine N-methyltransferase activity
GO:0016279;0,95018;0,995968893;23;43;51;protein-lysine N-methyltransferase activity
GO:0044087;0,950193;0,995968893;157;312;348;regulation of cellular component biogenesis
GO:0021847;0,950319;0,995968893;2;2;2;ventricular zone neuroblast division
GO:0021769;0,950319;0,995968893;2;2;2;orbitofrontal cortex development
GO:0035604;0,950319;0,995968893;2;2;2;fibroblast growth factor receptor signaling pathway involved in positive regulation of cell proliferation in bone marrow
GO:0035603;0,950319;0,995968893;2;2;2;fibroblast growth factor receptor signaling pathway involved in hemopoiesis
GO:0035602;0,950319;0,995968893;2;2;2;fibroblast growth factor receptor signaling pathway involved in negative regulation of apoptosis in bone marrow
GO:0035607;0,950319;0,995968893;2;2;2;fibroblast growth factor receptor signaling pathway involved in orbitofrontal cortex development
GO:0003149;0,950319;0,995968893;2;2;2;membranous septum morphogenesis
GO:0015931;0,950373;0,995968893;73;183;225;nucleobase, nucleoside, nucleotide and nucleic acid transport
GO:0006259;0,950413;0,995968893;340;788;892;DNA metabolic process
GO:0000089;0,95055;0,995968893;3;7;7;mitotic metaphase
GO:0060916;0,950569;0,995968893;2;3;3;mesenchymal cell proliferation involved in lung development
GO:0043515;0,950586;0,995968893;2;4;4;kinetochore binding
GO:0009205;0,950672;0,995968893;176;399;424;purine ribonucleoside triphosphate metabolic process
GO:0043631;0,950755;0,995968893;9;23;25;RNA polyadenylation
GO:2000690;0,950779;0,995968893;2;3;3;regulation of cardiac muscle cell myoblast differentiation
GO:2000691;0,950779;0,995968893;2;3;3;negative regulation of cardiac muscle cell myoblast differentiation
GO:0051892;0,950779;0,995968893;2;3;3;negative regulation of cardioblast differentiation
GO:0004064;0,950782;0,995968893;1;5;6;arylesterase activity
GO:0034243;0,951018;0,995968893;2;5;6;regulation of transcription elongation from RNA polymerase II promoter
GO:0032965;0,951037;0,995968893;4;18;21;regulation of collagen biosynthetic process
GO:0006346;0,951074;0,995968893;2;5;5;methylation-dependent chromatin silencing
GO:0071495;0,951137;0,995968893;256;518;548;cellular response to endogenous stimulus
GO:0017120;0,951192;0,995968893;1;1;1;polyphosphatidylinositol phosphatase activity
GO:0045197;0,951229;0,995968893;5;12;12;establishment or maintenance of epithelial cell apical/basal polarity
GO:0002072;0,951432;0,995968893;1;2;3;optic cup morphogenesis involved in camera-type eye development
GO:0046320;0,9515;0,995968893;23;52;52;regulation of fatty acid oxidation
GO:0043073;0,95152;0,995968893;5;17;18;germ cell nucleus
GO:0002709;0,951539;0,995968893;8;27;31;regulation of T cell mediated immunity
GO:0005516;0,951576;0,995968893;115;179;202;calmodulin binding
GO:0047023;0,951779;0,995968893;2;8;8;androsterone dehydrogenase activity
GO:0008282;0,951814;0,995968893;1;3;3;ATP-sensitive potassium channel complex
GO:0050718;0,952042;0,995968893;6;18;18;positive regulation of interleukin-1 beta secretion
GO:0005606;0,952046;0,995968893;6;7;7;laminin-1 complex
GO:0043014;0,95211;0,995968893;9;25;32;alpha-tubulin binding
GO:0006508;0,95218;0,995968893;423;887;970;proteolysis
GO:0031315;0,952199;0,995968893;1;1;1;extrinsic to mitochondrial outer membrane
GO:0004672;0,952221;0,995968893;460;783;868;protein kinase activity
GO:0033602;0,952249;0,995968893;1;5;10;negative regulation of dopamine secretion
GO:0007598;0,952255;0,995968893;1;6;8;blood coagulation, extrinsic pathway
GO:0016620;0,952325;0,995968893;14;38;39;oxidoreductase activity, acting on the aldehyde or oxo group of donors, NAD or NADP as acceptor
GO:0005251;0,952348;0,995968893;6;19;20;delayed rectifier potassium channel activity
GO:0008934;0,952423;0,995968893;1;4;4;inositol monophosphate phosphatase activity
GO:0032420;0,95247;0,995968893;11;19;20;stereocilium
GO:0019882;0,952475;0,995968893;43;141;284;antigen processing and presentation
GO:0007098;0,95251;0,995968893;1;7;8;centrosome cycle
GO:0090074;0,952544;0,995968893;1;1;1;negative regulation of protein homodimerization activity
GO:0071394;0,952643;0,995968893;1;2;2;cellular response to testosterone stimulus
GO:0006278;0,952653;0,995968893;5;11;13;RNA-dependent DNA replication
GO:0032725;0,952709;0,995968893;1;5;5;positive regulation of granulocyte macrophage colony-stimulating factor production
GO:0032786;0,952717;0,995968893;3;9;10;positive regulation of transcription elongation, DNA-dependent
GO:0001882;0,95278;0,995968893;8;21;22;nucleoside binding
GO:0004690;0,952803;0,995968893;11;18;20;cyclic nucleotide-dependent protein kinase activity
GO:2000105;0,952966;0,995968893;2;2;2;positive regulation of DNA-dependent DNA replication
GO:0010571;0,952966;0,995968893;2;2;2;positive regulation of DNA replication involved in S phase
GO:0051883;0,953078;0,995968893;1;7;7;killing of cells in other organism involved in symbiotic interaction
GO:0051818;0,953078;0,995968893;1;7;7;disruption of cells of other organism involved in symbiotic interaction
GO:0048268;0,953159;0,995968893;4;6;7;clathrin coat assembly
GO:0021993;0,953172;0,995968893;1;1;1;initiation of neural tube closure
GO:0050931;0,953236;0,995968893;11;25;30;pigment cell differentiation
GO:0072385;0,953297;0,995968893;2;3;3;minus-end-directed organelle transport along microtubule
GO:0035357;0,953318;0,995968893;1;1;1;peroxisome proliferator activated receptor signaling pathway
GO:0071277;0,953346;0,995968893;5;19;19;cellular response to calcium ion
GO:0051494;0,953392;0,995968893;42;76;98;negative regulation of cytoskeleton organization
GO:0008609;0,953401;0,995968893;1;1;1;alkylglycerone-phosphate synthase activity
GO:0000801;0,953515;0,995968893;2;5;5;central element
GO:0050682;0,953588;0,995968893;2;2;3;AF-2 domain binding
GO:0045346;0,953654;0,995968893;4;13;14;regulation of MHC class II biosynthetic process
GO:0051895;0,953664;0,995968893;1;4;6;negative regulation of focal adhesion assembly
GO:0007196;0,953785;0,995968893;2;2;2;inhibition of adenylate cyclase activity by metabotropic glutamate receptor signaling pathway
GO:0004030;0,953903;0,995968893;1;8;8;aldehyde dehydrogenase [NAD(P)+] activity
GO:0034187;0,953926;0,995968893;2;3;3;apolipoprotein E binding
GO:0002193;0,953928;0,995968893;2;4;4;MAML1-RBP-Jkappa- ICN1 complex
GO:0004360;0,953941;0,995968893;1;2;2;glutamine-fructose-6-phosphate transaminase (isomerizing) activity
GO:0032580;0,953946;0,995968893;40;92;94;Golgi cisterna membrane
GO:0016499;0,95401;0,995968893;1;3;3;orexin receptor activity
GO:0005587;0,954036;0,995968893;4;4;6;collagen type IV
GO:0000339;0,95404;0,995968893;4;11;11;RNA cap binding
GO:0090192;0,954047;0,995968893;3;13;15;regulation of glomerulus development
GO:0043090;0,954248;0,995968893;4;14;14;amino acid import
GO:0065007;0,954297;0,995968893;4857;10087;11318;biological regulation
GO:0010922;0,954373;0,995968893;5;9;10;positive regulation of phosphatase activity
GO:0051238;0,954415;0,995968893;2;10;11;sequestering of metal ion
GO:0032549;0,954476;0,995968893;2;5;5;ribonucleoside binding
GO:0006468;0,95464;0,995968893;413;747;839;protein phosphorylation
GO:0048551;0,954724;0,995968893;4;9;10;metalloenzyme inhibitor activity
GO:0008191;0,954724;0,995968893;4;9;10;metalloendopeptidase inhibitor activity
GO:0007130;0,95473;0,995968893;4;13;19;synaptonemal complex assembly
GO:0006620;0,954737;0,995968893;1;1;1;posttranslational protein targeting to membrane
GO:0060558;0,954756;0,995968893;2;10;16;regulation of calcidiol 1-monooxygenase activity
GO:0000014;0,954782;0,995968893;2;4;4;single-stranded DNA specific endodeoxyribonuclease activity
GO:0043325;0,954814;0,995968893;6;16;17;phosphatidylinositol-3,4-bisphosphate binding
GO:0046434;0,954889;0,995968893;3;9;10;organophosphate catabolic process
GO:0051085;0,954941;0,995968893;1;11;17;chaperone mediated protein folding requiring cofactor
GO:0005932;0,955117;0,995968893;29;56;61;microtubule basal body
GO:0008559;0,955184;0,995968893;2;3;3;xenobiotic-transporting ATPase activity
GO:0042058;0,955194;0,995968893;42;94;95;regulation of epidermal growth factor receptor signaling pathway
GO:0000932;0,955205;0,995968893;15;43;47;cytoplasmic mRNA processing body
GO:0050656;0,955207;0,995968893;3;9;10;3'-phosphoadenosine 5'-phosphosulfate binding
GO:0017112;0,955285;0,995968893;2;6;6;Rab guanyl-nucleotide exchange factor activity
GO:0010800;0,955294;0,995968893;2;8;9;positive regulation of peptidyl-threonine phosphorylation
GO:0001574;0,955319;0,995968893;3;8;8;ganglioside biosynthetic process
GO:0004503;0,955335;0,995968893;1;1;1;monophenol monooxygenase activity
GO:0016831;0,955419;0,995968893;14;40;41;carboxy-lyase activity
GO:0004142;0,955419;0,995968893;1;3;3;diacylglycerol cholinephosphotransferase activity
GO:0033017;0,955422;0,995968893;13;24;25;sarcoplasmic reticulum membrane
GO:0010535;0,955445;0,995968893;1;7;7;positive regulation of activation of JAK2 kinase activity
GO:0010534;0,955445;0,995968893;1;7;7;regulation of activation of JAK2 kinase activity
GO:0007597;0,955457;0,995968893;4;17;22;blood coagulation, intrinsic pathway
GO:0016247;0,955466;0,995968893;33;80;80;channel regulator activity
GO:0045661;0,955557;0,995968893;5;19;22;regulation of myoblast differentiation
GO:0009156;0,955601;0,995968893;10;29;31;ribonucleoside monophosphate biosynthetic process
GO:0045778;0,955647;0,995968893;25;51;52;positive regulation of ossification
GO:0004567;0,955714;0,995968893;1;1;1;beta-mannosidase activity
GO:0003206;0,955773;0,995968893;5;17;18;cardiac chamber morphogenesis
GO:0043394;0,955781;0,995968893;6;14;16;proteoglycan binding
GO:0008209;0,955853;0,995968893;17;40;46;androgen metabolic process
GO:0050509;0,955887;0,995968893;3;3;3;N-acetylglucosaminyl-proteoglycan 4-beta-glucuronosyltransferase activity
GO:0042328;0,955887;0,995968893;3;3;3;heparan sulfate N-acetylglucosaminyltransferase activity
GO:0018894;0,95602;0,995968893;3;10;10;dibenzo-p-dioxin metabolic process
GO:0071436;0,95607;0,995968893;7;9;11;sodium ion export
GO:0033018;0,956081;0,995968893;1;6;8;sarcoplasmic reticulum lumen
GO:0043296;0,956297;0,995968893;3;5;6;apical junction complex
GO:0051260;0,956301;0,995968893;82;179;189;protein homooligomerization
GO:0031735;0,956365;0,995968893;1;3;3;CCR10 chemokine receptor binding
GO:0004487;0,956389;0,995968893;2;3;3;methylenetetrahydrofolate dehydrogenase (NAD+) activity
GO:0043495;0,956391;0,995968893;1;3;4;protein anchor
GO:0048709;0,956521;0,995968893;6;20;20;oligodendrocyte differentiation
GO:0006855;0,956546;0,995968893;1;7;8;drug transmembrane transport
GO:0032841;0,956628;0,995968893;2;2;2;calcitonin binding
GO:0042581;0,95667;0,995968893;3;16;17;specific granule
GO:0042587;0,956709;0,995968893;1;9;9;glycogen granule
GO:0035564;0,956733;0,995968893;2;3;5;regulation of kidney size
GO:0016421;0,956747;0,995968893;6;8;9;CoA carboxylase activity
GO:0004708;0,956959;0,995968893;8;15;18;MAP kinase kinase activity
GO:0017147;0,95696;0,995968893;6;15;15;Wnt-protein binding
GO:0046581;0,957045;0,995968893;2;4;4;intercellular canaliculus
GO:2000774;0,957103;0,995968893;1;4;5;positive regulation of cellular senescence
GO:0035985;0,957103;0,995968893;1;4;5;senescence-associated heterochromatin focus
GO:0035986;0,957103;0,995968893;1;4;5;senescence-associated heterochromatin focus formation
GO:0005161;0,957128;0,995968893;5;14;16;platelet-derived growth factor receptor binding
GO:0032817;0,957138;0,995968893;3;8;8;regulation of natural killer cell proliferation
GO:0051974;0,957184;0,995968893;3;11;12;negative regulation of telomerase activity
GO:0017110;0,9572;0,995968893;2;10;10;nucleoside-diphosphatase activity
GO:0009791;0,957209;0,995968893;40;88;92;post-embryonic development
GO:0032367;0,957277;0,995968893;2;4;4;intracellular cholesterol transport
GO:0032366;0,957277;0,995968893;2;4;4;intracellular sterol transport
GO:0019719;0,957326;0,995968893;1;1;1;smooth microsome
GO:0008276;0,957433;0,995968893;38;82;90;protein methyltransferase activity
GO:0001302;0,957433;0,995968893;1;6;6;replicative cell aging
GO:0035102;0,957646;0,995968893;3;13;19;PRC1 complex
GO:0042296;0,957677;0,995968893;3;5;5;ISG15 ligase activity
GO:0070373;0,957742;0,995968893;3;24;26;negative regulation of ERK1 and ERK2 cascade
GO:0060686;0,957745;0,995968893;1;5;5;negative regulation of prostatic bud formation
GO:0030837;0,957763;0,995968893;19;39;46;negative regulation of actin filament polymerization
GO:0005019;0,957942;0,995968893;2;3;3;platelet-derived growth factor beta-receptor activity
GO:0014910;0,957957;0,995968893;15;37;38;regulation of smooth muscle cell migration
GO:0003828;0,957961;0,995968893;3;5;5;alpha-N-acetylneuraminate alpha-2,8-sialyltransferase activity
GO:0021987;0,957968;0,995968893;22;46;48;cerebral cortex development
GO:0008762;0,958012;0,995968893;3;6;6;UDP-N-acetylmuramate dehydrogenase activity
GO:0035005;0,95806;0,995968893;2;3;3;phosphatidylinositol-4-phosphate 3-kinase activity
GO:0009068;0,958113;0,995968893;7;18;20;aspartate family amino acid catabolic process
GO:0003696;0,958256;0,995968893;1;8;8;satellite DNA binding
GO:0009199;0,9585;0,995968893;176;401;426;ribonucleoside triphosphate metabolic process
GO:0060668;0,958574;0,995968893;1;1;1;regulation of branching involved in salivary gland morphogenesis by extracellular matrix-epithelial cell signaling
GO:0009123;0,958637;0,995968893;48;100;109;nucleoside monophosphate metabolic process
GO:0032878;0,958652;0,995968893;4;12;12;regulation of establishment or maintenance of cell polarity
GO:0043570;0,958655;0,995968893;3;4;4;maintenance of DNA repeat elements
GO:0050716;0,958678;0,995968893;6;21;21;positive regulation of interleukin-1 secretion
GO:0007586;0,958809;0,995968893;19;69;78;digestion
GO:0010572;0,958858;0,995968893;1;4;5;positive regulation of platelet activation
GO:0042428;0,958898;0,995968893;8;11;13;serotonin metabolic process
GO:0051537;0,958962;0,995968893;6;23;23;2 iron, 2 sulfur cluster binding
GO:0032757;0,958998;0,995968893;4;22;23;positive regulation of interleukin-8 production
GO:0051233;0,958999;0,995968893;5;12;13;spindle midzone
GO:0045767;0,95901;0,995968893;32;70;75;regulation of anti-apoptosis
GO:0030347;0,959032;0,995968893;1;3;3;syntaxin-2 binding
GO:0031323;0,959034;0,995968893;2317;5038;5608;regulation of cellular metabolic process
GO:0045768;0,959052;0,995968893;28;59;64;positive regulation of anti-apoptosis
GO:0035279;0,959064;0,995968893;1;4;5;mRNA cleavage involved in gene silencing by miRNA
GO:0031543;0,959142;0,995968893;4;12;12;peptidyl-proline dioxygenase activity
GO:0007131;0,959174;0,995968893;10;24;27;reciprocal meiotic recombination
GO:0035825;0,959174;0,995968893;10;24;27;reciprocal DNA recombination
GO:0006333;0,959184;0,995968893;16;57;70;chromatin assembly or disassembly
GO:0072523;0,959232;0,995968893;150;338;358;purine-containing compound catabolic process
GO:0051539;0,959237;0,995968893;12;30;31;4 iron, 4 sulfur cluster binding
GO:0032508;0,959347;0,995968893;5;16;18;DNA duplex unwinding
GO:0071438;0,95939;0,995968893;1;2;3;invadopodium membrane
GO:0008308;0,959485;0,995968893;7;29;61;voltage-gated anion channel activity
GO:0006605;0,95957;0,995968893;121;268;279;protein targeting
GO:0090199;0,959572;0,995968893;6;23;24;regulation of release of cytochrome c from mitochondria
GO:0035050;0,959617;0,995968893;2;17;17;embryonic heart tube development
GO:0019887;0,959657;0,995968893;62;153;157;protein kinase regulator activity
GO:0071673;0,959688;0,995968893;3;3;3;positive regulation of smooth muscle cell chemotaxis
GO:0070536;0,959751;0,995968893;7;17;18;protein K63-linked deubiquitination
GO:0010563;0,959783;0,995968893;37;102;108;negative regulation of phosphorus metabolic process
GO:0045936;0,959783;0,995968893;37;102;108;negative regulation of phosphate metabolic process
GO:0006906;0,959788;0,995968893;8;19;20;vesicle fusion
GO:0050794;0,95982;0,995968893;4340;9037;10149;regulation of cellular process
GO:0071203;0,95992;0,995968893;4;13;18;WASH complex
GO:0060753;0,960055;0,995968893;1;5;6;regulation of mast cell chemotaxis
GO:0060754;0,960055;0,995968893;1;5;6;positive regulation of mast cell chemotaxis
GO:0008298;0,960064;0,995968893;2;6;6;intracellular mRNA localization
GO:0010822;0,960182;0,995968893;4;16;16;positive regulation of mitochondrion organization
GO:0044065;0,960291;0,995968893;8;14;14;regulation of respiratory system process
GO:0002087;0,960296;0,995968893;7;13;13;regulation of respiratory gaseous exchange by neurological system process
GO:0005746;0,960326;0,995968893;5;18;19;mitochondrial respiratory chain
GO:0000346;0,960359;0,995968893;1;11;33;transcription export complex
GO:0046784;0,960359;0,995968893;1;11;33;intronless viral mRNA export from host nucleus
GO:0008494;0,960568;0,995968893;1;8;15;translation activator activity
GO:0030866;0,960576;0,995968893;10;19;19;cortical actin cytoskeleton organization
GO:0047617;0,960612;0,995968893;1;1;1;acyl-CoA hydrolase activity
GO:0045910;0,960622;0,995968893;4;9;9;negative regulation of DNA recombination
GO:0072300;0,960668;0,995968893;1;3;5;positive regulation of metanephric glomerulus development
GO:0072216;0,960668;0,995968893;1;3;5;positive regulation of metanephros development
GO:0045727;0,960726;0,995968893;17;59;77;positive regulation of translation
GO:0043046;0,960776;0,995968893;9;19;19;DNA methylation involved in gamete generation
GO:0030176;0,960786;0,995968893;25;77;133;integral to endoplasmic reticulum membrane
GO:0005582;0,960932;0,995968893;1;1;1;collagen type XV
GO:0035251;0,960933;0,995968893;4;9;11;UDP-glucosyltransferase activity
GO:0051018;0,960994;0,995968893;11;21;24;protein kinase A binding
GO:0060441;0,961003;0,995968893;2;10;10;epithelial tube branching involved in lung morphogenesis
GO:0008088;0,961049;0,995968893;9;18;19;axon cargo transport
GO:0018879;0,961099;0,995968893;3;7;7;biphenyl metabolic process
GO:0004033;0,961102;0,995968893;5;23;23;aldo-keto reductase (NADP) activity
GO:0090184;0,961115;0,995968893;2;11;13;positive regulation of kidney development
GO:0048333;0,961203;0,995968893;1;6;6;mesodermal cell differentiation
GO:0090193;0,961236;0,995968893;1;4;6;positive regulation of glomerulus development
GO:0010576;0,961263;0,995968893;4;10;11;metalloenzyme regulator activity
GO:0070934;0,961283;0,995968893;1;5;5;CRD-mediated mRNA stabilization
GO:0070937;0,961283;0,995968893;1;5;5;CRD-mediated mRNA stability complex
GO:0009141;0,961344;0,995968893;182;412;438;nucleoside triphosphate metabolic process
GO:0032370;0,961358;0,995968893;6;26;27;positive regulation of lipid transport
GO:0050673;0,961359;0,995968893;26;59;67;epithelial cell proliferation
GO:0002331;0,961439;0,995968893;1;3;3;pre-B cell allelic exclusion
GO:0016340;0,961485;0,995968893;1;1;1;calcium-dependent cell-matrix adhesion
GO:0017111;0,961511;0,995968893;433;859;975;nucleoside-triphosphatase activity
GO:0001573;0,961696;0,995968893;5;14;14;ganglioside metabolic process
GO:0015459;0,961778;0,995968893;17;39;39;potassium channel regulator activity
GO:0060740;0,961796;0,995968893;16;30;31;prostate gland epithelium morphogenesis
GO:0034770;0,961813;0,995968893;1;1;2;histone H4-K20 methylation
GO:0004004;0,961872;0,995968893;6;22;46;ATP-dependent RNA helicase activity
GO:0034483;0,961934;0,995968893;8;15;15;heparan sulfate sulfotransferase activity
GO:0004505;0,961944;0,995968893;1;3;3;phenylalanine 4-monooxygenase activity
GO:0004774;0,962009;0,995968893;2;4;4;succinate-CoA ligase activity
GO:0004775;0,962064;0,995968893;1;3;3;succinate-CoA ligase (ADP-forming) activity
GO:0007206;0,962087;0,995968893;3;3;3;activation of phospholipase C activity by metabotropic glutamate receptor signaling pathway
GO:0071418;0,962118;0,995968893;21;45;55;cellular response to amine stimulus
GO:0006662;0,962291;0,995968893;59;131;171;glycerol ether metabolic process
GO:0051718;0,962353;0,995968893;1;3;3;DNA (cytosine-5-)-methyltransferase activity, acting on CpG substrates
GO:0010424;0,962353;0,995968893;1;3;3;DNA methylation on cytosine within a CG sequence
GO:0030120;0,962357;0,995968893;18;40;41;vesicle coat
GO:0071229;0,96243;0,995968893;22;48;58;cellular response to acid
GO:0030838;0,962439;0,995968893;12;38;40;positive regulation of actin filament polymerization
GO:0046684;0,962498;0,995968893;2;4;4;response to pyrethroid
GO:0033858;0,962622;0,995968893;1;1;1;N-acetylgalactosamine kinase activity
GO:0008142;0,962693;0,995968893;1;2;2;oxysterol binding
GO:0030659;0,962694;0,995968893;153;304;368;cytoplasmic vesicle membrane
GO:0034723;0,962742;0,995968893;1;4;4;DNA replication-dependent nucleosome organization
GO:0030285;0,962764;0,995968893;2;2;4;integral to synaptic vesicle membrane
GO:0009144;0,962827;0,995968893;177;403;428;purine nucleoside triphosphate metabolic process
GO:0033814;0,962832;0,995968893;1;1;1;propanoyl-CoA C-acyltransferase activity
GO:0009798;0,962956;0,995968893;24;60;63;axis specification
GO:0021854;0,962973;0,995968893;3;11;13;hypothalamus development
GO:0070884;0,963048;0,995968893;1;6;6;regulation of calcineurin-NFAT signaling pathway
GO:0006824;0,963065;0,995968893;1;7;7;cobalt ion transport
GO:0005851;0,963091;0,995968893;1;4;5;eukaryotic translation initiation factor 2B complex
GO:0032301;0,963096;0,995968893;1;2;2;MutSalpha complex
GO:0045236;0,963096;0,995968893;2;5;5;CXCR chemokine receptor binding
GO:0060463;0,963201;0,995968893;2;6;6;lung lobe morphogenesis
GO:0034098;0,963345;0,995968893;2;4;4;Cdc48p-Npl4p-Ufd1p AAA ATPase complex
GO:0030027;0,963383;0,995968893;67;118;128;lamellipodium
GO:2000036;0,963436;0,995968893;4;6;7;regulation of stem cell maintenance
GO:0035014;0,963457;0,995968893;3;8;8;phosphatidylinositol 3-kinase regulator activity
GO:0009608;0,963521;0,995968893;1;3;3;response to symbiont
GO:0009602;0,963521;0,995968893;1;3;3;detection of symbiont
GO:0009597;0,963521;0,995968893;1;3;3;detection of virus
GO:0003917;0,963551;0,995968893;1;4;4;DNA topoisomerase type I activity
GO:0030119;0,963643;0,995968893;16;42;43;AP-type membrane coat adaptor complex
GO:0048814;0,963658;0,995968893;21;41;43;regulation of dendrite morphogenesis
GO:0016567;0,963715;0,995968893;189;392;431;protein ubiquitination
GO:0032392;0,963837;0,995968893;5;17;19;DNA geometric change
GO:0042306;0,963841;0,995968893;51;127;154;regulation of protein import into nucleus
GO:0034501;0,963881;0,995968893;1;6;6;protein localization to kinetochore
GO:0043259;0,963909;0,995968893;2;3;3;laminin-10 complex
GO:0016286;0,96393;0,995968893;3;4;4;small conductance calcium-activated potassium channel activity
GO:0015645;0,964017;0,995968893;9;21;23;fatty acid ligase activity
GO:0008168;0,964178;0,995968893;102;238;252;methyltransferase activity
GO:0051135;0,964207;0,995968893;1;5;5;positive regulation of NK T cell activation
GO:0051133;0,964207;0,995968893;1;5;5;regulation of NK T cell activation
GO:0060479;0,964212;0,995968893;6;15;16;lung cell differentiation
GO:0060487;0,964212;0,995968893;6;15;16;lung epithelial cell differentiation
GO:0016342;0,964375;0,995968893;4;12;12;catenin complex
GO:0005224;0,964467;0,995968893;1;1;1;ATP-binding and phosphorylation-dependent chloride channel activity
GO:0005260;0,964467;0,995968893;1;1;1;channel-conductance-controlling ATPase activity
GO:0002504;0,964681;0,995968893;6;17;85;antigen processing and presentation of peptide or polysaccharide antigen via MHC class II
GO:0021874;0,964709;0,995968893;1;1;1;Wnt receptor signaling pathway involved in forebrain neuroblast division
GO:0021943;0,964709;0,995968893;1;1;1;formation of radial glial scaffolds
GO:0014029;0,964709;0,995968893;1;1;1;neural crest formation
GO:2000051;0,964709;0,995968893;1;1;1;negative regulation of non-canonical Wnt receptor signaling pathway
GO:2000055;0,964709;0,995968893;1;1;1;positive regulation of Wnt receptor signaling pathway involved in dorsal/ventral axis specification
GO:2000149;0,964709;0,995968893;1;1;1;negative regulation of planar cell polarity pathway involved in ventricular septum morphogenesis
GO:2000148;0,964709;0,995968893;1;1;1;regulation of planar cell polarity pathway involved in ventricular septum morphogenesis
GO:2000151;0,964709;0,995968893;1;1;1;negative regulation of planar cell polarity pathway involved in cardiac muscle tissue morphogenesis
GO:2000150;0,964709;0,995968893;1;1;1;regulation of planar cell polarity pathway involved in cardiac muscle tissue morphogenesis
GO:2000168;0,964709;0,995968893;1;1;1;negative regulation of planar cell polarity pathway involved in neural tube closure
GO:2000167;0,964709;0,995968893;1;1;1;regulation of planar cell polarity pathway involved in neural tube closure
GO:2000166;0,964709;0,995968893;1;1;1;negative regulation of planar cell polarity pathway involved in pericardium morphogenesis
GO:2000165;0,964709;0,995968893;1;1;1;regulation of planar cell polarity pathway involved in pericardium morphogenesis
GO:2000159;0,964709;0,995968893;1;1;1;regulation of planar cell polarity pathway involved in heart morphogenesis
GO:2000161;0,964709;0,995968893;1;1;1;regulation of planar cell polarity pathway involved in cardiac right atrium morphogenesis
GO:2000162;0,964709;0,995968893;1;1;1;negative regulation of planar cell polarity pathway involved in cardiac right atrium morphogenesis
GO:2000163;0,964709;0,995968893;1;1;1;regulation of planar cell polarity pathway involved in outflow tract morphogenesis
GO:2000164;0,964709;0,995968893;1;1;1;negative regulation of planar cell polarity pathway involved in outflow tract morphogenesis
GO:2000160;0,964709;0,995968893;1;1;1;negative regulation of planar cell polarity pathway involved in heart morphogenesis
GO:0071936;0,964709;0,995968893;1;1;1;coreceptor activity involved in Wnt receptor signaling pathway
GO:0061310;0,964709;0,995968893;1;1;1;canonical Wnt receptor signaling pathway involved in cardiac neural crest cell differentiation involved in heart development
GO:0061324;0,964709;0,995968893;1;1;1;canonical Wnt receptor signaling pathway involved in positive regulation of cardiac outflow tract cell proliferation
GO:0007009;0,964717;0,995968893;12;32;32;plasma membrane organization
GO:0071602;0,9649;0,995968893;1;1;1;phytosphingosine biosynthetic process
GO:0070774;0,9649;0,995968893;1;1;1;phytoceramidase activity
GO:0006671;0,9649;0,995968893;1;1;1;phytosphingosine metabolic process
GO:0010640;0,96496;0,995968893;4;13;13;regulation of platelet-derived growth factor receptor signaling pathway
GO:0042733;0,96499;0,995968893;18;41;44;embryonic digit morphogenesis
GO:0016208;0,965004;0,995968893;21;36;37;AMP binding
GO:0033121;0,965013;0,995968893;141;260;280;regulation of purine nucleotide catabolic process
GO:0030811;0,965013;0,995968893;141;260;280;regulation of nucleotide catabolic process
GO:0035426;0,965065;0,995968893;1;2;3;extracellular matrix-cell signaling
GO:0048738;0,965071;0,995968893;5;16;18;cardiac muscle tissue development
GO:0043501;0,965088;0,995968893;2;8;8;skeletal muscle adaptation
GO:0002430;0,965114;0,995968893;1;3;3;complement receptor mediated signaling pathway
GO:0004875;0,965114;0,995968893;1;3;3;complement receptor activity
GO:0015842;0,965123;0,995968893;2;4;4;synaptic vesicle amine transport
GO:0007141;0,965126;0,995968893;2;14;15;male meiosis I
GO:0051303;0,965201;0,995968893;7;19;20;establishment of chromosome localization
GO:0047499;0,965263;0,995968893;2;8;8;calcium-independent phospholipase A2 activity
GO:0021861;0,965266;0,995968893;2;3;3;forebrain radial glial cell differentiation
GO:0060047;0,965276;0,995968893;2;8;8;heart contraction
GO:0018206;0,965555;0,995968893;2;7;7;peptidyl-methionine modification
GO:0070375;0,965616;0,995968893;2;5;5;BMK cascade
GO:0016310;0,965629;0,995968893;445;827;922;phosphorylation
GO:0051297;0,965647;0,995968893;18;45;51;centrosome organization
GO:0032231;0,965692;0,995968893;18;33;35;regulation of actin filament bundle assembly
GO:0006493;0,965841;0,995968893;14;36;37;protein O-linked glycosylation
GO:0034596;0,965849;0,995968893;2;2;2;phosphatidylinositol phosphate 4-phosphatase activity
GO:0034597;0,965849;0,995968893;2;2;2;phosphatidylinositol-4,5-bisphosphate 4-phosphatase activity
GO:0016316;0,965849;0,995968893;2;2;2;phosphatidylinositol-3,4-bisphosphate 4-phosphatase activity
GO:0050982;0,965865;0,995968893;7;16;16;detection of mechanical stimulus
GO:0010661;0,966027;0,995968893;1;6;6;positive regulation of muscle cell apoptosis
GO:0021692;0,966133;0,995968893;2;2;2;cerebellar Purkinje cell layer morphogenesis
GO:0045299;0,966133;0,995968893;2;2;2;otolith mineralization
GO:0019207;0,966362;0,995968893;71;169;173;kinase regulator activity
GO:0004467;0,966375;0,995968893;7;17;19;long-chain fatty acid-CoA ligase activity
GO:0048585;0,966378;0,995968893;320;698;742;negative regulation of response to stimulus
GO:0045322;0,96646;0,995968893;1;4;5;unmethylated CpG binding
GO:0060438;0,966489;0,995968893;1;4;4;trachea development
GO:0048155;0,966509;0,995968893;5;16;21;S100 alpha binding
GO:0071800;0,966608;0,995968893;1;1;1;podosome assembly
GO:0030139;0,966621;0,995968893;24;53;59;endocytic vesicle
GO:0006613;0,966627;0,995968893;2;13;13;cotranslational protein targeting to membrane
GO:0000164;0,966649;0,995968893;1;7;7;protein phosphatase type 1 complex
GO:0090230;0,966682;0,995968893;2;3;3;regulation of centromere complex assembly
GO:0050691;0,966841;0,995968893;6;21;23;regulation of defense response to virus by host
GO:0060688;0,966849;0,995968893;20;46;55;regulation of morphogenesis of a branching structure
GO:0039003;0,966961;0,995968893;1;2;3;pronephric field specification
GO:2000592;0,966961;0,995968893;1;2;3;regulation of metanephric DCT cell differentiation
GO:2000594;0,966961;0,995968893;1;2;3;positive regulation of metanephric DCT cell differentiation
GO:0072304;0,966961;0,995968893;1;2;3;regulation of mesenchymal stem cell apoptosis involved in metanephric nephron morphogenesis
GO:0072305;0,966961;0,995968893;1;2;3;negative regulation of mesenchymal stem cell apoptosis involved in metanephric nephron morphogenesis
GO:0072004;0,966961;0,995968893;1;2;3;kidney field specification
GO:0031657;0,966964;0,995968893;3;8;8;regulation of cyclin-dependent protein kinase activity involved in G1/S
GO:0035088;0,967125;0,995968893;6;17;17;establishment or maintenance of apical/basal cell polarity
GO:0061245;0,967125;0,995968893;6;17;17;establishment or maintenance of bipolar cell polarity
GO:0019208;0,967139;0,995968893;46;76;93;phosphatase regulator activity
GO:0051248;0,967145;0,995968893;124;343;382;negative regulation of protein metabolic process
GO:0010825;0,96722;0,995968893;1;1;1;positive regulation of centrosome duplication
GO:0045859;0,967306;0,995968893;294;659;700;regulation of protein kinase activity
GO:0008285;0,96738;0,995968893;245;600;685;negative regulation of cell proliferation
GO:0008429;0,967471;0,995968893;3;13;14;phosphatidylethanolamine binding
GO:0010457;0,967571;0,995968893;1;4;4;centriole-centriole cohesion
GO:0002244;0,96761;0,995968893;9;26;26;hemopoietic progenitor cell differentiation
GO:0005131;0,967755;0,995968893;2;5;5;growth hormone receptor binding
GO:0034728;0,967839;0,995968893;33;155;188;nucleosome organization
GO:0034261;0,967941;0,995968893;1;8;8;negative regulation of Ras GTPase activity
GO:2000258;0,968045;0,995968893;1;3;4;negative regulation of protein activation cascade
GO:0045916;0,968045;0,995968893;1;3;4;negative regulation of complement activation
GO:0032386;0,968143;0,995968893;76;187;214;regulation of intracellular transport
GO:0035063;0,968156;0,995968893;3;3;3;nuclear speck organization
GO:0017056;0,968188;0,995968893;2;6;7;structural constituent of nuclear pore
GO:0035337;0,968222;0,995968893;14;29;32;fatty-acyl-CoA metabolic process
GO:0071616;0,968222;0,995968893;14;29;32;acyl-CoA biosynthetic process
GO:0035384;0,968222;0,995968893;14;29;32;thioester biosynthetic process
GO:0046949;0,968222;0,995968893;14;29;32;fatty-acyl-CoA biosynthetic process
GO:0045298;0,968272;0,995968893;1;1;1;tubulin complex
GO:0009434;0,968273;0,995968893;13;29;32;microtubule-based flagellum
GO:0048041;0,968296;0,995968893;14;20;20;focal adhesion assembly
GO:0019870;0,968386;0,995968893;1;3;3;potassium channel inhibitor activity
GO:0006429;0,968469;0,995968893;2;3;3;leucyl-tRNA aminoacylation
GO:0004823;0,968469;0,995968893;2;3;3;leucine-tRNA ligase activity
GO:0030514;0,968474;0,995968893;12;26;26;negative regulation of BMP signaling pathway
GO:0031434;0,968526;0,995968893;3;9;11;mitogen-activated protein kinase kinase binding
GO:0005049;0,968538;0,995968893;1;3;3;nuclear export signal receptor activity
GO:0003208;0,968545;0,995968893;4;15;16;cardiac ventricle morphogenesis
GO:0034594;0,968598;0,995968893;2;3;3;phosphatidylinositol trisphosphate phosphatase activity
GO:0071385;0,968639;0,995968893;11;35;36;cellular response to glucocorticoid stimulus
GO:0071384;0,968639;0,995968893;11;35;36;cellular response to corticosteroid stimulus
GO:0021957;0,968684;0,995968893;3;3;3;corticospinal tract morphogenesis
GO:0005072;0,968729;0,995968893;7;15;15;transforming growth factor beta receptor, cytoplasmic mediator activity
GO:0042977;0,968758;0,995968893;3;3;3;activation of JAK2 kinase activity
GO:0007288;0,968774;0,995968893;1;4;4;sperm axoneme assembly
GO:0035084;0,968774;0,995968893;1;4;4;flagellar axoneme assembly
GO:0030131;0,968853;0,995968893;15;41;41;clathrin adaptor complex
GO:0052314;0,968887;0,995968893;1;3;3;phytoalexin metabolic process
GO:0004594;0,968917;0,995968893;1;4;4;pantothenate kinase activity
GO:0051298;0,96892;0,995968893;6;13;13;centrosome duplication
GO:0042524;0,968921;0,995968893;1;3;3;negative regulation of tyrosine phosphorylation of Stat5 protein
GO:0050789;0,968954;0,995968893;4576;9550;10728;regulation of biological process
GO:0004622;0,96914;0,995968893;8;22;22;lysophospholipase activity
GO:0034666;0,969174;0,995968893;1;1;1;alpha2-beta1 integrin complex
GO:0042326;0,969214;0,995968893;34;97;100;negative regulation of phosphorylation
GO:0004222;0,969284;0,995968893;59;121;125;metalloendopeptidase activity
GO:0034454;0,969361;0,995968893;1;2;2;microtubule anchoring at centrosome
GO:0008186;0,969438;0,995968893;6;23;47;RNA-dependent ATPase activity
GO:0071564;0,969469;0,995968893;6;14;14;npBAF complex
GO:0070193;0,969482;0,995968893;4;16;22;synaptonemal complex organization
GO:0030292;0,969494;0,995968893;1;4;4;protein tyrosine kinase inhibitor activity
GO:0043492;0,969521;0,995968893;65;119;145;ATPase activity, coupled to movement of substances
GO:0050104;0,969572;0,995968893;1;1;1;L-gulonate 3-dehydrogenase activity
GO:0006650;0,969597;0,995968893;62;150;198;glycerophospholipid metabolic process
GO:0030234;0,969654;0,995968893;594;1131;1249;enzyme regulator activity
GO:0009894;0,969672;0,995968893;250;497;537;regulation of catabolic process
GO:0045786;0,969696;0,995968893;139;328;345;negative regulation of cell cycle
GO:0003308;0,96977;0,995968893;1;3;3;negative regulation of Wnt receptor signaling pathway involved in heart development
GO:0044335;0,969823;0,995968893;1;2;2;canonical Wnt receptor signaling pathway involved in neural crest cell differentiation
GO:0031931;0,969897;0,995968893;2;2;2;TORC1 complex
GO:0001025;0,969897;0,995968893;2;2;2;RNA polymerase III transcription factor binding
GO:0001156;0,969897;0,995968893;2;2;2;TFIIIC-class transcription factor binding
GO:0070438;0,9699;0,995968893;1;1;1;mTOR-FKBP12-rapamycin complex
GO:0043610;0,9699;0,995968893;1;1;1;regulation of carbohydrate utilization
GO:0004385;0,969946;0,995968893;7;16;20;guanylate kinase activity
GO:0001959;0,970011;0,995968893;30;100;141;regulation of cytokine-mediated signaling pathway
GO:0032280;0,970025;0,995968893;6;6;6;symmetric synapse
GO:0005593;0,970089;0,995968893;6;10;10;FACIT collagen
GO:0005172;0,970197;0,995968893;1;4;6;vascular endothelial growth factor receptor binding
GO:0007207;0,970225;0,995968893;6;8;8;activation of phospholipase C activity by muscarinic acetylcholine receptor signaling pathway
GO:0035519;0,970226;0,995968893;1;4;4;protein K29-linked ubiquitination
GO:0032279;0,970232;0,995968893;8;13;15;asymmetric synapse
GO:0014732;0,970409;0,995968893;1;5;5;skeletal muscle atrophy
GO:0014891;0,970409;0,995968893;1;5;5;striated muscle atrophy
GO:0072534;0,970431;0,995968893;3;3;3;perineuronal net
GO:2000136;0,970489;0,995968893;1;4;4;regulation of cell proliferation involved in heart morphogenesis
GO:0000156;0,970521;0,995968893;3;3;3;two-component response regulator activity
GO:0002921;0,970557;0,995968893;1;4;5;negative regulation of humoral immune response
GO:0071044;0,970625;0,995968893;4;11;11;histone mRNA catabolic process
GO:0005921;0,97065;0,995968893;3;19;20;gap junction
GO:0008898;0,970719;0,995968893;1;3;3;homocysteine S-methyltransferase activity
GO:0043044;0,970781;0,995968893;12;45;57;ATP-dependent chromatin remodeling
GO:0005229;0,97081;0,995968893;2;3;3;intracellular calcium activated chloride channel activity
GO:0048699;0,970995;0,995968893;5;11;11;generation of neurons
GO:0016854;0,97101;0,995968893;5;19;22;racemase and epimerase activity
GO:0005591;0,971149;0,995968893;2;2;2;collagen type VIII
GO:0005598;0,971149;0,995968893;2;2;2;short-chain collagen
GO:0051382;0,971263;0,995968893;1;4;4;kinetochore assembly
GO:0004468;0,97135;0,995968893;14;27;32;lysine N-acetyltransferase activity
GO:0004402;0,97135;0,995968893;14;27;32;histone acetyltransferase activity
GO:0045722;0,971519;0,995968893;2;5;5;positive regulation of gluconeogenesis
GO:0045134;0,971557;0,995968893;1;5;5;uridine-diphosphatase activity
GO:0016558;0,971594;0,995968893;2;8;8;protein import into peroxisome matrix
GO:0042448;0,971692;0,995968893;4;17;17;progesterone metabolic process
GO:0060049;0,971744;0,995968893;1;4;4;regulation of protein glycosylation
GO:0010769;0,971763;0,995968893;97;192;197;regulation of cell morphogenesis involved in differentiation
GO:0015399;0,971801;0,995968893;67;130;158;primary active transmembrane transporter activity
GO:0015405;0,971801;0,995968893;67;130;158;P-P-bond-hydrolysis-driven transmembrane transporter activity
GO:0044237;0,971964;0,995968893;3509;7530;8369;cellular metabolic process
GO:0048662;0,971972;0,995968893;4;33;35;negative regulation of smooth muscle cell proliferation
GO:0040023;0,972043;0,995968893;5;10;10;establishment of nucleus localization
GO:0006649;0,972044;0,995968893;1;1;1;phospholipid transfer to membrane
GO:0006641;0,972171;0,995968893;42;100;139;triglyceride metabolic process
GO:0031638;0,972186;0,995968893;2;11;11;zymogen activation
GO:0035335;0,972199;0,995968893;38;72;78;peptidyl-tyrosine dephosphorylation
GO:0033076;0,972289;0,995968893;1;4;4;isoquinoline alkaloid metabolic process
GO:2000249;0,972295;0,995968893;2;7;7;regulation of actin cytoskeleton reorganization
GO:0043951;0,972407;0,995968893;2;5;5;negative regulation of cAMP-mediated signaling
GO:0030346;0,972424;0,995968893;3;6;7;protein phosphatase 2B binding
GO:0035914;0,972472;0,995968893;3;11;11;skeletal muscle cell differentiation
GO:0061304;0,972484;0,995968893;1;2;2;retinal blood vessel morphogenesis
GO:0061299;0,972484;0,995968893;1;2;2;retina vasculature morphogenesis in camera-type eye
GO:2000124;0,972496;0,995968893;3;5;5;regulation of endocannabinoid signaling pathway
GO:0018904;0,972542;0,995968893;62;141;181;organic ether metabolic process
GO:0006888;0,972561;0,995968893;24;58;61;ER to Golgi vesicle-mediated transport
GO:0010614;0,972615;0,995968893;1;10;11;negative regulation of cardiac muscle hypertrophy
GO:0006112;0,972651;0,995968893;82;170;221;energy reserve metabolic process
GO:0016485;0,972656;0,995968893;36;92;98;protein processing
GO:0005384;0,972671;0,995968893;3;9;9;manganese ion transmembrane transporter activity
GO:0051117;0,972712;0,995968893;12;29;33;ATPase binding
GO:0019432;0,972735;0,995968893;20;49;88;triglyceride biosynthetic process
GO:0046499;0,972746;0,995968893;1;4;4;S-adenosylmethioninamine metabolic process
GO:0072307;0,972786;0,995968893;1;4;5;regulation of metanephric nephron tubule epithelial cell differentiation
GO:0016314;0,972786;0,995968893;1;2;2;phosphatidylinositol-3,4,5-trisphosphate 3-phosphatase activity
GO:0051540;0,972956;0,995968893;22;61;62;metal cluster binding
GO:0051536;0,972956;0,995968893;22;61;62;iron-sulfur cluster binding
GO:0001727;0,973012;0,995968893;23;46;47;lipid kinase activity
GO:0008376;0,973032;0,995968893;24;42;44;acetylgalactosaminyltransferase activity
GO:0003009;0,973042;0,995968893;2;24;30;skeletal muscle contraction
GO:0032259;0,973049;0,995968893;68;156;167;methylation
GO:0003674;0,973067;0,995968893;8348;17863;20083;molecular_function
GO:0014033;0,973082;0,995968893;2;5;5;neural crest cell differentiation
GO:0009312;0,973085;0,995968893;15;60;65;oligosaccharide biosynthetic process
GO:0030688;0,973145;0,995968893;1;3;3;preribosome, small subunit precursor
GO:0072289;0,973293;0,995968893;1;4;5;metanephric nephron tubule formation
GO:0004177;0,973365;0,995968893;15;31;34;aminopeptidase activity
GO:0005914;0,973388;0,995968893;1;1;1;spot adherens junction
GO:0006997;0,973557;0,995968893;19;42;44;nucleus organization
GO:0080090;0,973594;0,995968893;2271;4951;5470;regulation of primary metabolic process
GO:0031227;0,973595;0,995968893;35;98;155;intrinsic to endoplasmic reticulum membrane
GO:0019585;0,973661;0,995968893;9;19;19;glucuronate metabolic process
GO:0006063;0,973661;0,995968893;9;19;19;uronic acid metabolic process
GO:0042427;0,973662;0,995968893;2;4;4;serotonin biosynthetic process
GO:0060759;0,973747;0,995968893;30;103;144;regulation of response to cytokine stimulus
GO:0070287;0,97377;0,995968893;1;1;1;ferritin receptor activity
GO:0045741;0,97385;0,995968893;4;13;13;positive regulation of epidermal growth factor-activated receptor activity
GO:0060318;0,973922;0,995968893;2;2;2;definitive erythrocyte differentiation
GO:0051894;0,973962;0,995968893;4;8;8;positive regulation of focal adhesion assembly
GO:0016514;0,973994;0,995968893;8;21;21;SWI/SNF complex
GO:0035909;0,974055;0,995968893;1;4;4;aorta morphogenesis
GO:0080025;0,974081;0,995968893;5;10;10;phosphatidylinositol-3,5-bisphosphate binding
GO:0003085;0,974135;0,995968893;2;7;8;negative regulation of systemic arterial blood pressure
GO:0005826;0,974201;0,995968893;2;4;4;actomyosin contractile ring
GO:0031975;0,974237;0,995968893;67;152;206;envelope
GO:0031967;0,974237;0,995968893;67;152;206;organelle envelope
GO:0070447;0,974273;0,995968893;1;2;2;positive regulation of oligodendrocyte progenitor proliferation
GO:0070445;0,974273;0,995968893;1;2;2;regulation of oligodendrocyte progenitor proliferation
GO:0001893;0,974324;0,995968893;1;4;4;maternal placenta development
GO:0007097;0,974343;0,995968893;3;8;8;nuclear migration
GO:0032928;0,974343;0,995968893;1;8;8;regulation of superoxide anion generation
GO:0030299;0,974453;0,995968893;3;10;10;intestinal cholesterol absorption
GO:0060638;0,974614;0,995968893;3;12;12;mesenchymal-epithelial cell signaling
GO:0045950;0,97466;0,995968893;1;2;2;negative regulation of mitotic recombination
GO:0030539;0,974682;0,995968893;6;16;16;male genitalia development
GO:0006401;0,974715;0,995968893;52;134;151;RNA catabolic process
GO:0009260;0,974715;0,995968893;57;141;154;ribonucleotide biosynthetic process
GO:0019212;0,974791;0,995968893;16;32;45;phosphatase inhibitor activity
GO:0030035;0,974874;0,995968893;18;28;32;microspike assembly
GO:0030315;0,974896;0,995968893;22;34;35;T-tubule
GO:0035338;0,974907;0,995968893;13;27;30;long-chain fatty-acyl-CoA biosynthetic process
GO:0035336;0,974907;0,995968893;13;27;30;long-chain fatty-acyl-CoA metabolic process
GO:0007431;0,975013;0,995968893;1;3;3;salivary gland development
GO:0014888;0,975015;0,995968893;3;10;10;striated muscle adaptation
GO:0090169;0,975036;0,995968893;1;2;2;regulation of spindle assembly
GO:0090234;0,975036;0,995968893;1;2;2;regulation of kinetochore assembly
GO:0016570;0,975055;0,995968893;126;261;294;histone modification
GO:0035020;0,975138;0,995968893;3;13;13;regulation of Rac protein signal transduction
GO:0043008;0,975141;0,995968893;1;9;27;ATP-dependent protein binding
GO:0032212;0,975155;0,995968893;2;3;4;positive regulation of telomere maintenance via telomerase
GO:0033783;0,975168;0,995968893;1;1;1;25-hydroxycholesterol 7alpha-hydroxylase activity
GO:0003307;0,975168;0,995968893;1;4;10;regulation of Wnt receptor signaling pathway involved in heart development
GO:0071824;0,975178;0,995968893;36;161;195;protein-DNA complex subunit organization
GO:0043687;0,975298;0,995968893;74;181;192;post-translational protein modification
GO:0072134;0,975386;0,995968893;1;3;3;nephrogenic mesenchyme morphogenesis
GO:0003229;0,975418;0,995968893;1;5;5;ventricular cardiac muscle tissue development
GO:0060821;0,97543;0,995968893;1;1;1;inactivation of X chromosome by DNA methylation
GO:0071684;0,975446;0,995968893;1;4;4;organism emergence from protective structure
GO:0001835;0,975446;0,995968893;1;4;4;blastocyst hatching
GO:0035188;0,975446;0,995968893;1;4;4;hatching
GO:0009152;0,975513;0,995968893;54;135;146;purine ribonucleotide biosynthetic process
GO:0009790;0,975539;0,995968893;140;311;336;embryo development
GO:0052656;0,97563;0,995968893;1;2;2;L-isoleucine transaminase activity
GO:0052654;0,97563;0,995968893;1;2;2;L-leucine transaminase activity
GO:0052655;0,97563;0,995968893;1;2;2;L-valine transaminase activity
GO:0004084;0,97563;0,995968893;1;2;2;branched-chain-amino-acid transaminase activity
GO:0009082;0,97563;0,995968893;1;2;2;branched chain family amino acid biosynthetic process
GO:0051656;0,975649;0,995968893;32;66;73;establishment of organelle localization
GO:0015980;0,975656;0,995968893;97;208;261;energy derivation by oxidation of organic compounds
GO:0060340;0,975746;0,995968893;1;5;5;positive regulation of type I interferon-mediated signaling pathway
GO:0035786;0,975795;0,995968893;1;1;1;protein complex oligomerization
GO:0005594;0,975951;0,995968893;1;3;3;collagen type IX
GO:0051089;0,975953;0,995968893;1;1;1;constitutive protein ectodomain proteolysis
GO:0030618;0,976008;0,995968893;4;9;9;transforming growth factor beta receptor, pathway-specific cytoplasmic mediator activity
GO:0006851;0,976032;0,995968893;1;2;2;mitochondrial calcium ion transport
GO:0015811;0,976104;0,995968893;1;4;4;L-cystine transport
GO:0000101;0,976104;0,995968893;1;4;4;sulfur amino acid transport
GO:0007169;0,976213;0,995968893;339;622;671;transmembrane receptor protein tyrosine kinase signaling pathway
GO:0006638;0,976235;0,995968893;49;111;151;neutral lipid metabolic process
GO:0051493;0,976257;0,995968893;128;266;294;regulation of cytoskeleton organization
GO:0090109;0,976414;0,995968893;10;17;19;regulation of cell-substrate junction assembly
GO:0051893;0,976414;0,995968893;10;17;19;regulation of focal adhesion assembly
GO:0002678;0,976417;0,995968893;1;5;15;positive regulation of chronic inflammatory response
GO:0016242;0,976462;0,995968893;1;3;3;negative regulation of macroautophagy
GO:0046488;0,976527;0,995968893;31;74;81;phosphatidylinositol metabolic process
GO:0042996;0,976561;0,995968893;1;3;3;regulation of Golgi to plasma membrane protein transport
GO:0047372;0,976577;0,995968893;4;9;9;acylglycerol lipase activity
GO:0034199;0,976598;0,995968893;12;23;23;activation of protein kinase A activity
GO:0060710;0,97664;0,995968893;2;5;5;chorio-allantoic fusion
GO:0010216;0,976679;0,995968893;1;4;4;maintenance of DNA methylation
GO:0033169;0,976734;0,995968893;3;9;12;histone H3-K9 demethylation
GO:0030429;0,976772;0,995968893;2;2;2;kynureninase activity
GO:0034516;0,976772;0,995968893;2;2;2;response to vitamin B6
GO:0019442;0,976772;0,995968893;2;2;3;tryptophan catabolic process to acetyl-CoA
GO:0043420;0,976772;0,995968893;2;2;2;anthranilate metabolic process
GO:0010107;0,976786;0,995968893;1;4;4;potassium ion import
GO:0042054;0,976796;0,995968893;26;53;61;histone methyltransferase activity
GO:0043045;0,976851;0,995968893;1;6;6;DNA methylation involved in embryo development
GO:0035242;0,97687;0,995968893;2;6;6;protein-arginine omega-N asymmetric methyltransferase activity
GO:0048854;0,97687;0,995968893;7;14;15;brain morphogenesis
GO:0005219;0,976906;0,995968893;3;3;3;ryanodine-sensitive calcium-release channel activity
GO:0033123;0,976943;0,995968893;5;5;5;positive regulation of purine nucleotide catabolic process
GO:0033126;0,976943;0,995968893;5;5;5;positive regulation of GTP catabolic process
GO:0030813;0,976943;0,995968893;5;5;5;positive regulation of nucleotide catabolic process
GO:0060596;0,976958;0,995968893;1;3;4;mammary placode formation
GO:0016018;0,976961;0,995968893;1;7;7;cyclosporin A binding
GO:0044422;0,976968;0,995968893;3248;7044;7996;organelle part
GO:0019374;0,976984;0,995968893;1;12;12;galactolipid metabolic process
GO:0006681;0,976984;0,995968893;1;12;12;galactosylceramide metabolic process
GO:0001739;0,977049;0,995968893;1;5;10;sex chromatin
GO:0007163;0,977074;0,995968893;41;76;78;establishment or maintenance of cell polarity
GO:0031300;0,977108;0,995968893;88;215;277;intrinsic to organelle membrane
GO:0042626;0,977149;0,995968893;63;117;143;ATPase activity, coupled to transmembrane movement of substances
GO:0004864;0,977157;0,995968893;15;30;43;protein phosphatase inhibitor activity
GO:0016496;0,977204;0,995968893;1;1;1;substance P receptor activity
GO:0008104;0,97722;0,995968893;125;254;277;protein localization
GO:0032968;0,977321;0,995968893;1;3;4;positive regulation of transcription elongation from RNA polymerase II promoter
GO:0071417;0,977335;0,995968893;21;46;56;cellular response to organic nitrogen
GO:0046034;0,977345;0,995968893;76;167;180;ATP metabolic process
GO:0061162;0,97737;0,995968893;2;7;7;establishment of monopolar cell polarity
GO:0061339;0,97737;0,995968893;2;7;7;establishment or maintenance of monopolar cell polarity
GO:0007096;0,977374;0,995968893;2;12;12;regulation of exit from mitosis
GO:0030947;0,977399;0,995968893;8;18;20;regulation of vascular endothelial growth factor receptor signaling pathway
GO:0006561;0,977449;0,995968893;1;9;9;proline biosynthetic process
GO:0016820;0,977583;0,995968893;63;118;150;hydrolase activity, acting on acid anhydrides, catalyzing transmembrane movement of substances
GO:0008287;0,977603;0,995968893;32;60;69;protein serine/threonine phosphatase complex
GO:0065002;0,977631;0,995968893;1;8;8;intracellular protein transmembrane transport
GO:0071806;0,977631;0,995968893;1;8;8;protein transmembrane transport
GO:0032414;0,97766;0,995968893;12;25;26;positive regulation of ion transmembrane transporter activity
GO:0034625;0,977666;0,995968893;2;5;5;fatty acid elongation, monounsaturated fatty acid
GO:0031098;0,977725;0,995968893;41;105;120;stress-activated protein kinase signaling cascade
GO:0016818;0,977751;0,995968893;452;896;1019;hydrolase activity, acting on acid anhydrides, in phosphorus-containing anhydrides
GO:0060972;0,977803;0,995968893;1;2;2;left/right pattern formation
GO:0060971;0,977803;0,995968893;1;2;2;embryonic heart tube left/right pattern formation
GO:0004691;0,977836;0,995968893;4;11;12;cAMP-dependent protein kinase activity
GO:0072521;0,978017;0,995968893;251;568;605;purine-containing compound metabolic process
GO:0032137;0,978077;0,995968893;1;2;2;guanine/thymine mispair binding
GO:0070904;0,978123;0,995968893;2;3;3;transepithelial L-ascorbic acid transport
GO:0070890;0,978123;0,995968893;2;3;3;sodium-dependent L-ascorbate transmembrane transporter activity
GO:0015882;0,978123;0,995968893;2;3;3;L-ascorbic acid transport
GO:0008520;0,978123;0,995968893;2;3;3;L-ascorbate:sodium symporter activity
GO:0015229;0,978123;0,995968893;2;3;3;L-ascorbic acid transporter activity
GO:0046796;0,978165;0,995968893;1;5;5;viral genome transport in host cell
GO:0043083;0,978258;0,995968893;1;8;11;synaptic cleft
GO:0042986;0,978288;0,995968893;1;2;2;positive regulation of amyloid precursor protein biosynthetic process
GO:0015631;0,978329;0,995968893;84;166;185;tubulin binding
GO:0010966;0,97839;0,995968893;1;3;3;regulation of phosphate transport
GO:0009127;0,978392;0,995968893;7;25;25;purine nucleoside monophosphate biosynthetic process
GO:0009168;0,978392;0,995968893;7;25;25;purine ribonucleoside monophosphate biosynthetic process
GO:0004339;0,978465;0,995968893;1;1;5;glucan 1,4-alpha-glucosidase activity
GO:0006004;0,97852;0,995968893;8;22;22;fucose metabolic process
GO:0050663;0,978563;0,995968893;5;24;24;cytokine secretion
GO:0016817;0,978569;0,995968893;452;899;1028;hydrolase activity, acting on acid anhydrides
GO:0010996;0,978589;0,995968893;1;2;2;response to auditory stimulus
GO:0045199;0,978598;0,995968893;1;1;1;maintenance of epithelial cell apical/basal polarity
GO:0072131;0,97864;0,995968893;1;4;4;kidney mesenchyme morphogenesis
GO:0072133;0,97864;0,995968893;1;4;4;metanephric mesenchyme morphogenesis
GO:0016579;0,978647;0,995968893;32;67;76;protein deubiquitination
GO:0035106;0,978681;0,995968893;1;2;3;operant conditioning
GO:0001729;0,978688;0,995968893;1;2;2;ceramide kinase activity
GO:0050815;0,978745;0,995968893;2;6;6;phosphoserine binding
GO:0016035;0,978838;0,995968893;2;6;6;zeta DNA polymerase complex
GO:2000773;0,978842;0,995968893;2;2;2;negative regulation of cellular senescence
GO:0043697;0,978842;0,995968893;2;2;2;cell dedifferentiation
GO:0043696;0,978842;0,995968893;2;2;2;dedifferentiation
GO:0000087;0,978847;0,995968893;48;115;126;M phase of mitotic cell cycle
GO:0042976;0,978901;0,995968893;4;6;6;activation of Janus kinase activity
GO:0003159;0,978903;0,995968893;1;9;9;morphogenesis of an endothelium
GO:0061154;0,978903;0,995968893;1;9;9;endothelial tube morphogenesis
GO:0046934;0,978944;0,995968893;6;14;14;phosphatidylinositol-4,5-bisphosphate 3-kinase activity
GO:0050773;0,978961;0,995968893;33;66;68;regulation of dendrite development
GO:0003323;0,978961;0,995968893;2;3;3;type B pancreatic cell development
GO:0016462;0,978979;0,995968893;450;893;1016;pyrophosphatase activity
GO:0072362;0,978985;0,995968893;1;1;1;regulation of glycolysis by negative regulation of transcription from RNA polymerase II promoter
GO:0072368;0,978985;0,995968893;1;1;1;regulation of lipid transport by negative regulation of transcription from RNA polymerase II promoter
GO:0030552;0,97906;0,995968893;15;25;26;cAMP binding
GO:0010224;0,979109;0,995968893;3;9;9;response to UV-B
GO:0045109;0,979117;0,995968893;1;7;8;intermediate filament organization
GO:0043423;0,979132;0,995968893;2;4;4;3-phosphoinositide-dependent protein kinase binding
GO:0090316;0,979152;0,995968893;27;70;88;positive regulation of intracellular protein transport
GO:0045932;0,979168;0,995968893;3;17;17;negative regulation of muscle contraction
GO:2000109;0,97923;0,995968893;1;3;3;regulation of macrophage apoptosis
GO:0071459;0,979289;0,995968893;1;2;2;protein localization to chromosome, centromeric region
GO:0002645;0,979388;0,995968893;2;6;6;positive regulation of tolerance induction
GO:0002643;0,979388;0,995968893;2;6;6;regulation of tolerance induction
GO:0018196;0,979425;0,995968893;49;123;133;peptidyl-asparagine modification
GO:0018279;0,979425;0,995968893;49;123;133;protein N-linked glycosylation via asparagine
GO:0010560;0,979458;0,995968893;4;12;12;positive regulation of glycoprotein biosynthetic process
GO:0031628;0,979554;0,995968893;1;2;2;opioid receptor binding
GO:0015993;0,979582;0,995968893;2;3;3;molecular hydrogen transport
GO:0007032;0,979627;0,995968893;9;27;27;endosome organization
GO:0045347;0,979627;0,995968893;2;8;8;negative regulation of MHC class II biosynthetic process
GO:0016758;0,979644;0,995968893;100;224;240;transferase activity, transferring hexosyl groups
GO:0005017;0,979647;0,995968893;2;4;4;platelet-derived growth factor-activated receptor activity
GO:0046847;0,979722;0,995968893;17;27;31;filopodium assembly
GO:0019002;0,97976;0,995968893;14;21;22;GMP binding
GO:0051313;0,979791;0,995968893;3;15;15;attachment of spindle microtubules to chromosome
GO:0071930;0,979815;0,995968893;1;2;2;negative regulation of transcription involved in G1/S phase of mitotic cell cycle
GO:0043010;0,979887;0,995968893;10;37;39;camera-type eye development
GO:0045601;0,979907;0,995968893;3;15;17;regulation of endothelial cell differentiation
GO:0007221;0,979909;0,995968893;1;4;4;positive regulation of transcription of Notch receptor target
GO:0000236;0,97991;0,995968893;44;107;118;mitotic prometaphase
GO:0051013;0,980002;0,995968893;1;4;4;microtubule severing
GO:0072221;0,980034;0,995968893;1;4;5;metanephric distal convoluted tubule development
GO:0072025;0,980034;0,995968893;1;4;5;distal convoluted tubule development
GO:0030518;0,980111;0,995968893;47;105;119;steroid hormone receptor signaling pathway
GO:0002361;0,980117;0,995968893;1;2;2;CD4-positive, CD25-positive, alpha-beta regulatory T cell differentiation
GO:0008291;0,980172;0,995968893;1;9;9;acetylcholine metabolic process
GO:0042491;0,980174;0,995968893;8;13;19;auditory receptor cell differentiation
GO:0035791;0,980228;0,995968893;2;5;5;platelet-derived growth factor receptor-beta signaling pathway
GO:0006639;0,980231;0,995968893;46;108;148;acylglycerol metabolic process
GO:0005929;0,980246;0,995968893;104;193;207;cilium
GO:0051648;0,980409;0,995968893;12;21;23;vesicle localization
GO:0035189;0,980441;0,995968893;1;3;3;Rb-E2F complex
GO:0004992;0,980486;0,995968893;2;5;5;platelet activating factor receptor activity
GO:0048593;0,980516;0,995968893;7;18;24;camera-type eye morphogenesis
GO:0042100;0,980532;0,995968893;5;15;17;B cell proliferation
GO:0030504;0,980606;0,995968893;1;1;1;inorganic diphosphate transmembrane transporter activity
GO:0031065;0,980625;0,995968893;3;6;6;positive regulation of histone deacetylation
GO:0010975;0,980685;0,995968893;109;221;227;regulation of neuron projection development
GO:0031122;0,980755;0,995968893;9;17;17;cytoplasmic microtubule organization
GO:0002495;0,980771;0,995968893;2;8;14;antigen processing and presentation of peptide antigen via MHC class II
GO:0023057;0,980792;0,995968893;283;614;651;negative regulation of signaling
GO:0030117;0,980879;0,995968893;31;68;69;membrane coat
GO:0001848;0,981;0,995968893;1;8;16;complement binding
GO:0071545;0,981111;0,995968893;2;5;6;inositol phosphate catabolic process
GO:0046855;0,981111;0,995968893;2;5;5;inositol phosphate dephosphorylation
GO:0046838;0,981111;0,995968893;2;5;5;phosphorylated carbohydrate dephosphorylation
GO:0005515;0,981159;0,995968893;3976;8158;9100;protein binding
GO:0034643;0,981177;0,995968893;2;5;7;establishment of mitochondrion localization, microtubule-mediated
GO:0047497;0,981177;0,995968893;2;5;7;mitochondrion transport along microtubule
GO:0034190;0,981183;0,995968893;1;7;7;apolipoprotein receptor binding
GO:0051383;0,981185;0,995968893;1;5;5;kinetochore organization
GO:0030226;0,98119;0,995968893;1;1;1;apolipoprotein receptor activity
GO:0038027;0,98119;0,995968893;1;1;1;apolipoprotein A-I-mediated signaling pathway
GO:0034188;0,98119;0,995968893;1;1;1;apolipoprotein A-I receptor activity
GO:0019605;0,981259;0,995968893;1;8;8;butyrate metabolic process
GO:0030573;0,981268;0,995968893;1;3;3;bile acid catabolic process
GO:0031134;0,981291;0,995968893;1;2;2;sister chromatid biorientation
GO:0030865;0,981296;0,995968893;10;20;20;cortical cytoskeleton organization
GO:0000070;0,98131;0,995968893;5;20;23;mitotic sister chromatid segregation
GO:0046219;0,981333;0,995968893;2;6;8;indolalkylamine biosynthetic process
GO:0042435;0,981333;0,995968893;2;6;8;indole-containing compound biosynthetic process
GO:2000345;0,981399;0,995968893;1;3;3;regulation of hepatocyte proliferation
GO:0060896;0,9814;0,995968893;1;1;2;neural plate pattern specification
GO:0021998;0,9814;0,995968893;1;1;2;neural plate mediolateral regionalization
GO:0048378;0,9814;0,995968893;1;1;2;regulation of lateral mesodermal cell fate specification
GO:0048352;0,9814;0,995968893;1;1;2;paraxial mesoderm structural organization
GO:0048338;0,9814;0,995968893;1;1;2;mesoderm structural organization
GO:0003272;0,9814;0,995968893;1;1;2;endocardial cushion formation
GO:0045545;0,981511;0,995968893;2;10;10;syndecan binding
GO:0005622;0,981514;0,995968893;1030;2332;2681;intracellular
GO:0006098;0,981564;0,995968893;3;13;16;pentose-phosphate shunt
GO:0009161;0,981608;0,995968893;12;34;37;ribonucleoside monophosphate metabolic process
GO:0004427;0,981616;0,995968893;2;4;4;inorganic diphosphatase activity
GO:0043314;0,981667;0,995968893;2;2;2;negative regulation of neutrophil degranulation
GO:0006754;0,981737;0,995968893;37;89;99;ATP biosynthetic process
GO:0051561;0,981773;0,995968893;2;3;3;elevation of mitochondrial calcium ion concentration
GO:0051560;0,981773;0,995968893;2;3;3;mitochondrial calcium ion homeostasis
GO:0032324;0,981787;0,995968893;2;9;9;molybdopterin cofactor biosynthetic process
GO:0051189;0,981787;0,995968893;2;9;9;prosthetic group metabolic process
GO:0043545;0,981787;0,995968893;2;9;9;molybdopterin cofactor metabolic process
GO:0006777;0,981787;0,995968893;2;9;9;Mo-molybdopterin cofactor biosynthetic process
GO:0019720;0,981787;0,995968893;2;9;9;Mo-molybdopterin cofactor metabolic process
GO:0006470;0,981873;0,995968893;76;136;147;protein dephosphorylation
GO:0008607;0,981937;0,995968893;3;4;4;phosphorylase kinase regulator activity
GO:0046578;0,981979;0,995968893;106;176;183;regulation of Ras protein signal transduction
GO:0048488;0,981985;0,995968893;7;12;13;synaptic vesicle endocytosis
GO:0043268;0,981987;0,995968893;2;8;9;positive regulation of potassium ion transport
GO:0032819;0,982016;0,995968893;2;7;7;positive regulation of natural killer cell proliferation
GO:0010868;0,982045;0,995968893;1;3;3;negative regulation of triglyceride biosynthetic process
GO:0032224;0,982048;0,995968893;1;3;3;positive regulation of synaptic transmission, cholinergic
GO:0030478;0,98205;0,995968893;1;1;1;actin cap
GO:0008636;0,982077;0,995968893;1;1;1;activation of caspase activity by protein phosphorylation
GO:0035409;0,982077;0,995968893;1;1;1;histone H3-Y41 phosphorylation
GO:0035406;0,982077;0,995968893;1;1;1;histone-tyrosine phosphorylation
GO:0035400;0,982077;0,995968893;1;1;1;histone tyrosine kinase activity
GO:0035401;0,982077;0,995968893;1;1;1;histone kinase activity (H3-Y41 specific)
GO:0010648;0,982137;0,995968893;283;615;652;negative regulation of cell communication
GO:0044428;0,982168;0,995968893;1226;2742;3132;nuclear part
GO:0048066;0,982172;0,995968893;5;12;13;developmental pigmentation
GO:0046599;0,982216;0,995968893;2;10;11;regulation of centriole replication
GO:0060914;0,982238;0,995968893;1;2;3;heart formation
GO:0030834;0,982254;0,995968893;17;37;38;regulation of actin filament depolymerization
GO:0050435;0,982254;0,995968893;4;11;11;beta-amyloid metabolic process
GO:2001016;0,9823;0,995968893;1;5;5;positive regulation of skeletal muscle cell differentiation
GO:0048012;0,982399;0,995968893;3;6;6;hepatocyte growth factor receptor signaling pathway
GO:0008066;0,982582;0,995968893;26;33;41;glutamate receptor activity
GO:0072348;0,982635;0,995968893;2;6;6;sulfur compound transport
GO:0034237;0,982683;0,995968893;5;9;10;protein kinase A regulatory subunit binding
GO:0004674;0,982694;0,995968893;315;547;603;protein serine/threonine kinase activity
GO:0032008;0,982698;0,995968893;3;12;13;positive regulation of TOR signaling cascade
GO:0090162;0,982746;0,995968893;2;6;6;establishment of epithelial cell polarity
GO:0016726;0,982799;0,995968893;1;2;2;oxidoreductase activity, acting on CH or CH2 groups, NAD or NADP as acceptor
GO:0004854;0,982799;0,995968893;1;2;2;xanthine dehydrogenase activity
GO:0010506;0,982811;0,995968893;13;24;25;regulation of autophagy
GO:0048368;0,982843;0,995968893;1;2;3;lateral mesoderm development
GO:0021636;0,982844;0,995968893;4;4;4;trigeminal nerve morphogenesis
GO:0060301;0,982847;0,995968893;2;2;2;positive regulation of cytokine activity
GO:0060300;0,982856;0,995968893;2;3;3;regulation of cytokine activity
GO:0051155;0,982933;0,995968893;3;12;20;positive regulation of striated muscle cell differentiation
GO:0005694;0,982946;0,995968893;153;417;477;chromosome
GO:0016973;0,983026;0,995968893;1;5;7;poly(A)+ mRNA export from nucleus
GO:0000279;0,983029;0,995968893;49;117;128;M phase
GO:0051130;0,98305;0,995968893;229;495;525;positive regulation of cellular component organization
GO:0051028;0,983064;0,995968893;52;134;172;mRNA transport
GO:0008511;0,983069;0,995968893;1;2;2;sodium:potassium:chloride symporter activity
GO:0008454;0,983074;0,995968893;1;6;6;alpha-1,3-mannosylglycoprotein 4-beta-N-acetylglucosaminyltransferase activity
GO:0051149;0,983079;0,995968893;23;58;67;positive regulation of muscle cell differentiation
GO:0050858;0,983115;0,995968893;4;13;14;negative regulation of antigen receptor-mediated signaling pathway
GO:0050860;0,983115;0,995968893;4;13;14;negative regulation of T cell receptor signaling pathway
GO:0051016;0,98312;0,995968893;4;11;11;barbed-end actin filament capping
GO:0060338;0,983147;0,995968893;5;38;40;regulation of type I interferon-mediated signaling pathway
GO:0006047;0,983212;0,995968893;3;13;14;UDP-N-acetylglucosamine metabolic process
GO:0072108;0,983232;0,995968893;1;5;6;positive regulation of mesenchymal to epithelial transition involved in metanephros morphogenesis
GO:0030276;0,983444;0,995968893;9;13;15;clathrin binding
GO:0031301;0,983451;0,995968893;74;188;249;integral to organelle membrane
GO:0071671;0,983493;0,995968893;3;4;4;regulation of smooth muscle cell chemotaxis
GO:0016327;0,983686;0,995968893;3;12;12;apicolateral plasma membrane
GO:0016740;0,983694;0,995968893;1130;2204;2463;transferase activity
GO:0004394;0,983765;0,995968893;1;1;1;heparan sulfate 2-O-sulfotransferase activity
GO:0008234;0,983803;0,995968893;80;168;186;cysteine-type peptidase activity
GO:0060711;0,983863;0,995968893;2;4;5;labyrinthine layer development
GO:0032543;0,983871;0,995968893;1;4;4;mitochondrial translation
GO:0043142;0,983902;0,995968893;1;4;4;single-stranded DNA-dependent ATPase activity
GO:0008568;0,98392;0,995968893;2;4;4;microtubule-severing ATPase activity
GO:0043618;0,983946;0,995968893;4;11;11;regulation of transcription from RNA polymerase II promoter in response to stress
GO:0051301;0,983955;0,995968893;163;372;401;cell division
GO:0046460;0,983958;0,995968893;22;54;94;neutral lipid biosynthetic process
GO:0046463;0,983958;0,995968893;22;54;94;acylglycerol biosynthetic process
GO:0009950;0,98396;0,995968893;4;12;13;dorsal/ventral axis specification
GO:0033692;0,984003;0,995968893;15;33;37;cellular polysaccharide biosynthetic process
GO:0045499;0,984021;0,995968893;4;5;5;chemorepellent activity
GO:0002676;0,984045;0,995968893;1;8;18;regulation of chronic inflammatory response
GO:0007126;0,984069;0,995968893;39;102;117;meiosis
GO:0034380;0,98408;0,995968893;1;8;14;high-density lipoprotein particle assembly
GO:0003350;0,984084;0,995968893;2;3;3;pulmonary myocardium development
GO:0009083;0,984281;0,995968893;9;21;22;branched chain family amino acid catabolic process
GO:0035962;0,98431;0,995968893;2;3;3;response to interleukin-13
GO:0035722;0,98431;0,995968893;2;3;3;interleukin-12-mediated signaling pathway
GO:0071349;0,98431;0,995968893;2;3;3;cellular response to interleukin-12
GO:0046920;0,984346;0,995968893;2;10;10;alpha(1,3)-fucosyltransferase activity
GO:0003339;0,984385;0,995968893;1;6;7;regulation of mesenchymal to epithelial transition involved in metanephros morphogenesis
GO:0004857;0,984419;0,995968893;141;368;398;enzyme inhibitor activity
GO:0006337;0,984448;0,995968893;6;23;24;nucleosome disassembly
GO:0032986;0,984448;0,995968893;6;23;24;protein-DNA complex disassembly
GO:0022038;0,984465;0,995968893;3;7;7;corpus callosum development
GO:0051045;0,984561;0,995968893;1;4;6;negative regulation of membrane protein ectodomain proteolysis
GO:0006990;0,984564;0,995968893;1;1;1;positive regulation of transcription from RNA polymerase II promoter involved in unfolded protein response
GO:0033124;0,984568;0,995968893;127;230;245;regulation of GTP catabolic process
GO:0004375;0,984575;0,995968893;1;1;1;glycine dehydrogenase (decarboxylating) activity
GO:0016642;0,984575;0,995968893;1;1;1;oxidoreductase activity, acting on the CH-NH2 group of donors, disulfide as acceptor
GO:0032211;0,984708;0,995968893;1;5;6;negative regulation of telomere maintenance via telomerase
GO:0048382;0,98472;0,995968893;1;2;3;mesendoderm development
GO:0051642;0,984724;0,995968893;4;10;10;centrosome localization
GO:0008907;0,984761;0,995968893;1;1;1;integrase activity
GO:0007276;0,984788;0,995968893;166;386;457;gamete generation
GO:0005635;0,984795;0,995968893;62;138;185;nuclear envelope
GO:0004689;0,984852;0,995968893;1;3;6;phosphorylase kinase activity
GO:0005964;0,984852;0,995968893;1;3;6;phosphorylase kinase complex
GO:0016197;0,984857;0,995968893;56;131;143;endosome transport
GO:0045736;0,984897;0,995968893;6;27;27;negative regulation of cyclin-dependent protein kinase activity
GO:0018342;0,984985;0,995968893;1;8;9;protein prenylation
GO:0071559;0,985063;0,995968893;10;34;38;response to transforming growth factor beta stimulus
GO:0021533;0,985085;0,995968893;8;18;19;cell differentiation in hindbrain
GO:0016877;0,98513;0,995968893;19;40;42;ligase activity, forming carbon-sulfur bonds
GO:0050816;0,985375;0,995968893;1;3;3;phosphothreonine binding
GO:0010523;0,985386;0,995968893;1;4;4;negative regulation of calcium ion transport into cytosol
GO:0032510;0,985399;0,995968893;2;3;3;endosome to lysosome transport via multivesicular body sorting pathway
GO:0033364;0,985399;0,995968893;2;3;3;mast cell secretory granule organization
GO:0045070;0,985438;0,995968893;5;13;13;positive regulation of viral genome replication
GO:0033158;0,985445;0,995968893;3;18;18;regulation of protein import into nucleus, translocation
GO:0034373;0,985457;0,995968893;2;2;2;intermediate-density lipoprotein particle remodeling
GO:0035588;0,985462;0,995968893;1;1;1;G-protein coupled purinergic receptor signaling pathway
GO:0001973;0,985462;0,995968893;1;1;1;adenosine receptor signaling pathway
GO:0006403;0,985506;0,995968893;2;7;7;RNA localization
GO:0016569;0,985524;0,995968893;127;265;298;covalent chromatin modification
GO:0006991;0,985558;0,995968893;1;3;3;response to sterol depletion
GO:0003050;0,98556;0,995968893;4;4;4;regulation of systemic arterial blood pressure by atrial natriuretic peptide
GO:0060399;0,98558;0,995968893;1;6;6;positive regulation of growth hormone receptor signaling pathway
GO:0018345;0,98559;0,995968893;2;8;9;protein palmitoylation
GO:0050852;0,985598;0,995968893;42;91;168;T cell receptor signaling pathway
GO:0019826;0,985683;0,995968893;1;3;3;oxygen sensor activity
GO:0035090;0,985697;0,995968893;1;2;2;maintenance of apical/basal cell polarity
GO:0034088;0,985768;0,995968893;2;4;4;maintenance of mitotic sister chromatid cohesion
GO:0034086;0,985768;0,995968893;2;4;4;maintenance of sister chromatid cohesion
GO:0030487;0,985796;0,995968893;1;1;1;inositol-4,5-bisphosphate 5-phosphatase activity
GO:0045659;0,985796;0,995968893;1;1;1;negative regulation of neutrophil differentiation
GO:0021702;0,985807;0,995968893;6;11;12;cerebellar Purkinje cell differentiation
GO:0004886;0,985815;0,995968893;1;3;8;retinoid-X receptor activity
GO:0044446;0,985837;0,995968893;3187;6950;7894;intracellular organelle part
GO:0019718;0,985879;0,995968893;1;3;3;rough microsome
GO:0009249;0,985907;0,995968893;1;10;10;protein lipoylation
GO:0016139;0,985943;0,995968893;1;3;3;glycoside catabolic process
GO:0070979;0,985952;0,995968893;12;37;40;protein K11-linked ubiquitination
GO:0033391;0,986051;0,995968893;4;11;11;chromatoid body
GO:0006828;0,986083;0,995968893;1;7;7;manganese ion transport
GO:0032794;0,986098;0,995968893;2;8;8;GTPase activating protein binding
GO:0045988;0,986198;0,995968893;2;10;10;negative regulation of striated muscle contraction
GO:0008017;0,986199;0,995968893;50;98;106;microtubule binding
GO:0006461;0,986201;0,995968893;300;641;714;protein complex assembly
GO:0005083;0,986206;0,995968893;205;328;366;small GTPase regulator activity
GO:2000380;0,986217;0,995968893;1;4;6;regulation of mesoderm development
GO:0042661;0,986217;0,995968893;1;4;5;regulation of mesodermal cell fate specification
GO:0051271;0,986401;0,995968893;51;117;123;negative regulation of cellular component movement
GO:0016571;0,986406;0,995968893;25;63;72;histone methylation
GO:0032731;0,986452;0,995968893;6;21;21;positive regulation of interleukin-1 beta production
GO:0070022;0,986481;0,995968893;1;3;3;transforming growth factor beta receptor complex
GO:0014802;0,986522;0,995968893;1;3;3;terminal cisterna
GO:0034982;0,986572;0,995968893;5;5;5;mitochondrial protein processing
GO:0006627;0,986572;0,995968893;5;5;5;protein processing involved in protein targeting to mitochondrion
GO:0030833;0,986639;0,995968893;35;88;99;regulation of actin filament polymerization
GO:0050974;0,986656;0,995968893;5;10;10;detection of mechanical stimulus involved in sensory perception
GO:0032206;0,986673;0,995968893;2;5;6;positive regulation of telomere maintenance
GO:0043632;0,98671;0,995968893;156;360;397;modification-dependent macromolecule catabolic process
GO:0060437;0,986846;0,995968893;1;3;3;lung growth
GO:0015220;0,986863;0,995968893;1;4;5;choline transmembrane transporter activity
GO:0046831;0,98688;0,995968893;1;5;5;regulation of RNA export from nucleus
GO:0004559;0,986933;0,995968893;2;7;7;alpha-mannosidase activity
GO:0043502;0,986997;0,995968893;7;24;31;regulation of muscle adaptation
GO:0004419;0,987051;0,995968893;1;2;2;hydroxymethylglutaryl-CoA lyase activity
GO:0042063;0,987134;0,995968893;2;5;5;gliogenesis
GO:0043087;0,987135;0,995968893;121;224;239;regulation of GTPase activity
GO:0001754;0,987202;0,995968893;5;11;11;eye photoreceptor cell differentiation
GO:0046530;0,987202;0,995968893;5;11;11;photoreceptor cell differentiation
GO:0004447;0,987277;0,995968893;1;1;1;iodide peroxidase activity
GO:0042589;0,987312;0,995968893;3;12;15;zymogen granule membrane
GO:0033160;0,987313;0,995968893;2;10;10;positive regulation of protein import into nucleus, translocation
GO:0045746;0,987315;0,995968893;2;12;15;negative regulation of Notch signaling pathway
GO:0016676;0,987339;0,995968893;4;29;33;oxidoreductase activity, acting on a heme group of donors, oxygen as acceptor
GO:0004129;0,987339;0,995968893;4;29;33;cytochrome-c oxidase activity
GO:0015002;0,987339;0,995968893;4;29;33;heme-copper terminal oxidase activity
GO:0051310;0,987345;0,995968893;4;15;15;metaphase plate congression
GO:0031344;0,987387;0,995968893;126;258;264;regulation of cell projection organization
GO:0042978;0,987391;0,995968893;1;1;1;ornithine decarboxylase activator activity
GO:0004925;0,987391;0,995968893;1;1;1;prolactin receptor activity
GO:0051020;0,98742;0,995968893;96;165;186;GTPase binding
GO:0021547;0,987479;0,995968893;1;1;1;midbrain-hindbrain boundary initiation
GO:0021501;0,987479;0,995968893;1;1;1;prechordal plate formation
GO:0016830;0,987517;0,995968893;20;59;60;carbon-carbon lyase activity
GO:0009150;0,987538;0,995968893;185;430;456;purine ribonucleotide metabolic process
GO:0002142;0,987599;0,995968893;3;4;4;stereocilia ankle link complex
GO:0035066;0,987607;0,995968893;4;11;15;positive regulation of histone acetylation
GO:0051651;0,987658;0,995968893;43;104;115;maintenance of location in cell
GO:0070569;0,987711;0,995968893;2;9;9;uridylyltransferase activity
GO:0040020;0,987714;0,995968893;4;19;19;regulation of meiosis
GO:0035329;0,987727;0,995968893;10;17;17;hippo signaling cascade
GO:0043620;0,987745;0,995968893;4;13;13;regulation of DNA-dependent transcription in response to stress
GO:0007167;0,98775;0,995968893;410;768;838;enzyme linked receptor protein signaling pathway
GO:0032507;0,987832;0,995968893;40;93;103;maintenance of protein location in cell
GO:0021680;0,987871;0,995968893;5;13;13;cerebellar Purkinje cell layer development
GO:0015174;0,987879;0,995968893;2;7;9;basic amino acid transmembrane transporter activity
GO:0017016;0,987904;0,995968893;78;134;152;Ras GTPase binding
GO:0060271;0,987908;0,995968893;14;24;27;cilium morphogenesis
GO:0006163;0,987947;0,995968893;222;513;548;purine nucleotide metabolic process
GO:0051425;0,987967;0,995968893;3;6;6;PTB domain binding
GO:0035252;0,987991;0,995968893;2;4;4;UDP-xylosyltransferase activity
GO:0042285;0,987991;0,995968893;2;4;4;xylosyltransferase activity
GO:0031034;0,987993;0,995968893;1;2;2;myosin filament assembly
GO:0031033;0,987993;0,995968893;1;2;2;myosin filament organization
GO:0030241;0,987993;0,995968893;1;2;2;skeletal muscle myosin thick filament assembly
GO:0071688;0,987993;0,995968893;1;2;2;striated muscle myosin thick filament assembly
GO:2000146;0,988102;0,995968893;46;111;117;negative regulation of cell motility
GO:0042289;0,988107;0,995968893;1;6;6;MHC class II protein binding
GO:0051371;0,988159;0,995968893;3;4;4;muscle alpha-actinin binding
GO:2000758;0,988214;0,995968893;4;12;16;positive regulation of peptidyl-lysine acetylation
GO:0006338;0,988266;0,995968893;45;119;136;chromatin remodeling
GO:0045654;0,988334;0,995968893;1;7;7;positive regulation of megakaryocyte differentiation
GO:0045793;0,988458;0,995968893;2;5;6;positive regulation of cell size
GO:0046914;0,988466;0,995968893;1296;2780;3119;transition metal ion binding
GO:0070411;0,98856;0,995968893;6;17;17;I-SMAD binding
GO:0005143;0,988681;0,995968893;1;3;3;interleukin-12 receptor binding
GO:0032909;0,988717;0,995968893;3;8;8;regulation of transforming growth factor beta2 production
GO:0032970;0,98874;0,995968893;76;168;181;regulation of actin filament-based process
GO:0001935;0,988811;0,995968893;5;20;22;endothelial cell proliferation
GO:0044238;0,988824;0,995968893;3567;7666;8525;primary metabolic process
GO:0033563;0,98883;0,995968893;1;1;1;dorsal/ventral axon guidance
GO:0001933;0,988856;0,995968893;24;67;69;negative regulation of protein phosphorylation
GO:0008361;0,988856;0,995968893;10;28;29;regulation of cell size
GO:0016508;0,989017;0,995968893;1;3;3;long-chain-enoyl-CoA hydratase activity
GO:0042471;0,989064;0,995968893;1;6;6;ear morphogenesis
GO:0006511;0,989083;0,995968893;150;348;385;ubiquitin-dependent protein catabolic process
GO:0060390;0,989097;0,995968893;6;14;21;regulation of SMAD protein import into nucleus
GO:0031532;0,989111;0,995968893;16;30;31;actin cytoskeleton reorganization
GO:0005600;0,989122;0,995968893;1;1;1;collagen type XIII
GO:0030936;0,989122;0,995968893;1;1;1;transmembrane collagen
GO:0048169;0,989136;0,995968893;13;28;32;regulation of long-term neuronal synaptic plasticity
GO:0007031;0,989266;0,995968893;5;17;18;peroxisome organization
GO:0005246;0,989267;0,995968893;5;20;20;calcium channel regulator activity
GO:0043237;0,989281;0,995968893;3;13;13;laminin-1 binding
GO:0016787;0,989342;0,995968893;1357;2758;3107;hydrolase activity
GO:0008213;0,989424;0,995968893;36;89;98;protein alkylation
GO:0006479;0,989424;0,995968893;36;89;98;protein methylation
GO:0042559;0,989447;0,995968893;8;24;24;pteridine-containing compound biosynthetic process
GO:0019902;0,989479;0,995968893;50;96;107;phosphatase binding
GO:0030575;0,989525;0,995968893;4;6;6;nuclear body organization
GO:0051236;0,989557;0,995968893;58;151;189;establishment of RNA localization
GO:0050658;0,989557;0,995968893;58;151;189;RNA transport
GO:0050657;0,989557;0,995968893;58;151;189;nucleic acid transport
GO:0042801;0,989574;0,995968893;1;2;2;polo kinase kinase activity
GO:0007059;0,989599;0,995968893;35;102;110;chromosome segregation
GO:0071450;0,989679;0,995968893;2;9;10;cellular response to oxygen radical
GO:0071451;0,989679;0,995968893;2;9;10;cellular response to superoxide
GO:0019430;0,989679;0,995968893;2;9;10;removal of superoxide radicals
GO:0032910;0,989721;0,995968893;1;2;2;regulation of transforming growth factor beta3 production
GO:0032916;0,989721;0,995968893;1;2;2;positive regulation of transforming growth factor beta3 production
GO:0000086;0,989784;0,995968893;63;142;155;G2/M transition of mitotic cell cycle
GO:0002089;0,989791;0,995968893;3;11;12;lens morphogenesis in camera-type eye
GO:0018027;0,989793;0,995968893;2;5;8;peptidyl-lysine dimethylation
GO:0000819;0,989809;0,995968893;5;21;24;sister chromatid segregation
GO:0060613;0,989813;0,995968893;1;1;1;fat pad development
GO:0047325;0,989817;0,995968893;1;1;2;inositol tetrakisphosphate 1-kinase activity
GO:0052725;0,989817;0,995968893;1;1;2;inositol-1,3,4-trisphosphate 6-kinase activity
GO:0052726;0,989817;0,995968893;1;1;2;inositol-1,3,4-trisphosphate 5-kinase activity
GO:0019888;0,989827;0,995968893;37;65;82;protein phosphatase regulator activity
GO:0001914;0,989872;0,995968893;2;10;11;regulation of T cell mediated cytotoxicity
GO:0031023;0,989922;0,995968893;20;49;55;microtubule organizing center organization
GO:0043324;0,989959;0,995968893;2;3;5;pigment metabolic process involved in developmental pigmentation
GO:0006726;0,989959;0,995968893;2;3;5;eye pigment biosynthetic process
GO:0043474;0,989959;0,995968893;2;3;5;pigment metabolic process involved in pigmentation
GO:0042441;0,989959;0,995968893;2;3;5;eye pigment metabolic process
GO:0019237;0,990061;0,995968893;2;6;6;centromeric DNA binding
GO:0048146;0,990065;0,995968893;17;48;48;positive regulation of fibroblast proliferation
GO:0060395;0,990072;0,995968893;5;19;23;SMAD protein signal transduction
GO:0061003;0,990087;0,995968893;1;4;4;positive regulation of dendritic spine morphogenesis
GO:0048786;0,990123;0,995968893;3;8;9;presynaptic active zone
GO:0019210;0,990141;0,995968893;19;65;66;kinase inhibitor activity
GO:0006741;0,990195;0,995968893;1;1;1;NADP biosynthetic process
GO:0009259;0,990201;0,995968893;188;438;466;ribonucleotide metabolic process
GO:0006513;0,990212;0,995968893;12;40;48;protein monoubiquitination
GO:0035608;0,990235;0,995968893;4;9;9;protein deglutamylation
GO:0018197;0,99028;0,995968893;1;1;1;peptidyl-aspartic acid modification
GO:0042264;0,99028;0,995968893;1;1;1;peptidyl-aspartic acid hydroxylation
GO:0015662;0,990392;0,995968893;34;59;65;ATPase activity, coupled to transmembrane movement of ions, phosphorylative mechanism
GO:0030061;0,990417;0,995968893;2;6;7;mitochondrial crista
GO:0021849;0,990447;0,995968893;1;2;2;neuroblast division in subventricular zone
GO:0004057;0,990449;0,995968893;1;1;1;arginyltransferase activity
GO:0016598;0,990449;0,995968893;1;1;1;protein arginylation
GO:0071546;0,990562;0,995968893;3;8;8;pi-body
GO:0034067;0,990572;0,995968893;1;4;4;protein localization in Golgi apparatus
GO:0015805;0,9906;0,995968893;1;1;1;S-adenosylmethionine transport
GO:0000095;0,9906;0,995968893;1;1;1;S-adenosylmethionine transmembrane transporter activity
GO:0006487;0,990651;0,995968893;49;132;142;protein N-linked glycosylation
GO:0051701;0,990666;0,995968893;22;64;106;interaction with host
GO:0051148;0,99069;0,995968893;5;20;23;negative regulation of muscle cell differentiation
GO:0046824;0,990692;0,995968893;25;68;86;positive regulation of nucleocytoplasmic transport
GO:0005669;0,990734;0,995968893;4;22;25;transcription factor TFIID complex
GO:0051592;0,990766;0,995968893;46;107;110;response to calcium ion
GO:0050690;0,990768;0,995968893;18;34;38;regulation of defense response to virus by virus
GO:0090079;0,990818;0,995968893;2;13;20;translation regulator activity, nucleic acid binding
GO:0045815;0,990835;0,995968893;4;16;20;positive regulation of gene expression, epigenetic
GO:0033673;0,990837;0,995968893;63;189;193;negative regulation of kinase activity
GO:0051603;0,990871;0,995968893;157;369;406;proteolysis involved in cellular protein catabolic process
GO:0046527;0,990881;0,995968893;4;11;13;glucosyltransferase activity
GO:0006298;0,990903;0,995968893;5;17;24;mismatch repair
GO:0031529;0,990921;0,995968893;5;15;16;ruffle organization
GO:0005721;0,99094;0,995968893;4;15;15;centromeric heterochromatin
GO:0014042;0,991002;0,995968893;2;2;2;positive regulation of neuron maturation
GO:0021747;0,991002;0,995968893;2;2;2;cochlear nucleus development
GO:0048743;0,991002;0,995968893;2;2;2;positive regulation of skeletal muscle fiber development
GO:0043375;0,991002;0,995968893;2;2;2;CD8-positive, alpha-beta T cell lineage commitment
GO:0006808;0,991002;0,995968893;2;2;2;regulation of nitrogen utilization
GO:0032848;0,991002;0,995968893;2;2;2;negative regulation of cellular pH reduction
GO:0008046;0,991015;0,995968893;5;7;7;axon guidance receptor activity
GO:0046671;0,991017;0,995968893;2;3;3;negative regulation of retinal cell programmed cell death
GO:0032732;0,991113;0,995968893;6;27;27;positive regulation of interleukin-1 production
GO:0008476;0,991126;0,995968893;1;4;4;protein-tyrosine sulfotransferase activity
GO:0006478;0,991126;0,995968893;1;4;4;peptidyl-tyrosine sulfation
GO:0043369;0,99113;0,995968893;2;3;3;CD4-positive or CD8-positive, alpha-beta T cell lineage commitment
GO:0043260;0,991137;0,995968893;1;4;4;laminin-11 complex
GO:0006042;0,991143;0,995968893;1;6;6;glucosamine biosynthetic process
GO:0006045;0,991143;0,995968893;1;6;6;N-acetylglucosamine biosynthetic process
GO:0006048;0,991143;0,995968893;1;6;6;UDP-N-acetylglucosamine biosynthetic process
GO:0032318;0,991144;0,995968893;84;168;180;regulation of Ras GTPase activity
GO:0042577;0,991189;0,995968893;5;9;10;lipid phosphatase activity
GO:0050892;0,99119;0,995968893;6;21;21;intestinal absorption
GO:0007173;0,9912;0,995968893;47;106;109;epidermal growth factor receptor signaling pathway
GO:0008195;0,991208;0,995968893;4;11;12;phosphatidate phosphatase activity
GO:0033866;0,991221;0,995968893;1;2;2;nucleoside bisphosphate biosynthetic process
GO:0004020;0,991221;0,995968893;1;2;2;adenylylsulfate kinase activity
GO:0050428;0,991221;0,995968893;1;2;2;3'-phosphoadenosine 5'-phosphosulfate biosynthetic process
GO:0004779;0,991221;0,995968893;1;2;2;sulfate adenylyltransferase activity
GO:0004781;0,991221;0,995968893;1;2;2;sulfate adenylyltransferase (ATP) activity
GO:0034036;0,991221;0,995968893;1;2;2;purine ribonucleoside bisphosphate biosynthetic process
GO:0034033;0,991221;0,995968893;1;2;2;purine nucleoside bisphosphate biosynthetic process
GO:0034030;0,991221;0,995968893;1;2;2;ribonucleoside bisphosphate biosynthetic process
GO:0035583;0,991248;0,995968893;3;3;3;negative regulation of transforming growth factor beta receptor signaling pathway by extracellular sequestering of TGFbeta
GO:0035581;0,991248;0,995968893;3;3;3;extracellular sequestering of receptor ligand
GO:0071694;0,991248;0,995968893;3;3;3;maintenance of protein location in extracellular region
GO:0004572;0,99128;0,995968893;1;2;2;mannosyl-oligosaccharide 1,3-1,6-alpha-mannosidase activity
GO:0043186;0,991307;0,995968893;7;20;20;P granule
GO:0016823;0,991318;0,995968893;2;5;5;hydrolase activity, acting on acid carbon-carbon bonds, in ketonic substances
GO:0016822;0,991318;0,995968893;2;5;5;hydrolase activity, acting on acid carbon-carbon bonds
GO:0050327;0,991318;0,995968893;1;5;10;testosterone 17-beta-dehydrogenase (NAD+) activity
GO:0009826;0,991345;0,995968893;1;2;2;unidimensional cell growth
GO:0045185;0,99136;0,995968893;40;99;115;maintenance of protein location
GO:0010044;0,9914;0,995968893;2;3;4;response to aluminum ion
GO:0019899;0,991414;0,995968893;574;1127;1241;enzyme binding
GO:0008092;0,991424;0,995968893;406;695;769;cytoskeletal protein binding
GO:0043414;0,991497;0,995968893;61;142;153;macromolecule methylation
GO:0032509;0,991519;0,995968893;2;4;4;endosome transport via multivesicular body sorting pathway
GO:0032346;0,991562;0,995968893;1;2;2;positive regulation of aldosterone metabolic process
GO:0032349;0,991562;0,995968893;1;2;2;positive regulation of aldosterone biosynthetic process
GO:0030553;0,991613;0,995968893;13;20;21;cGMP binding
GO:0048535;0,991686;0,995968893;3;12;23;lymph node development
GO:0019941;0,991745;0,995968893;152;356;393;modification-dependent protein catabolic process
GO:0002520;0,991768;0,995968893;2;3;3;immune system development
GO:0016757;0,991818;0,995968893;151;330;350;transferase activity, transferring glycosyl groups
GO:0008118;0,991833;0,995968893;1;1;1;N-acetyllactosaminide alpha-2,3-sialyltransferase activity
GO:0005523;0,991865;0,995968893;4;24;26;tropomyosin binding
GO:0009126;0,991873;0,995968893;9;30;31;purine nucleoside monophosphate metabolic process
GO:0009167;0,991873;0,995968893;9;30;31;purine ribonucleoside monophosphate metabolic process
GO:0070777;0,991917;0,995968893;2;3;3;D-aspartate transport
GO:0070779;0,991917;0,995968893;2;3;3;D-aspartate import
GO:0019478;0,991918;0,995968893;1;2;2;D-amino acid catabolic process
GO:0051967;0,991953;0,995968893;4;9;9;negative regulation of synaptic transmission, glutamatergic
GO:0070671;0,991957;0,995968893;2;4;4;response to interleukin-12
GO:0004796;0,991957;0,995968893;4;4;4;thromboxane-A synthase activity
GO:0045010;0,991977;0,995968893;1;5;7;actin nucleation
GO:0008054;0,992081;0,995968893;1;5;5;cyclin catabolic process
GO:0097091;0,992092;0,995968893;5;5;5;synaptic vesicle clustering
GO:0008089;0,9921;0,995968893;2;4;5;anterograde axon cargo transport
GO:0035639;0,992142;0,995968893;1186;2223;2503;purine ribonucleoside triphosphate binding
GO:0032464;0,992143;0,995968893;1;10;10;positive regulation of protein homooligomerization
GO:0007041;0,9922;0,995968893;19;43;45;lysosomal transport
GO:0005952;0,992211;0,995968893;7;15;16;cAMP-dependent protein kinase complex
GO:0004860;0,992264;0,995968893;17;63;64;protein kinase inhibitor activity
GO:0032461;0,992266;0,995968893;2;15;15;positive regulation of protein oligomerization
GO:0021591;0,992288;0,995968893;1;1;1;ventricular system development
GO:0048741;0,992302;0,995968893;4;12;12;skeletal muscle fiber development
GO:0072509;0,99235;0,995968893;24;52;59;divalent inorganic cation transmembrane transporter activity
GO:0047115;0,992399;0,995968893;1;7;7;trans-1,2-dihydrobenzene-1,2-diol dehydrogenase activity
GO:0060999;0,992405;0,995968893;7;12;12;positive regulation of dendritic spine development
GO:0040013;0,992409;0,995968893;56;131;137;negative regulation of locomotion
GO:0015172;0,992417;0,995968893;7;14;14;acidic amino acid transmembrane transporter activity
GO:0033588;0,992464;0,995968893;1;1;1;Elongator holoenzyme complex
GO:0007062;0,992508;0,995968893;6;17;22;sister chromatid cohesion
GO:0051964;0,992561;0,995968893;2;4;4;negative regulation of synapse assembly
GO:0051961;0,992561;0,995968893;2;4;4;negative regulation of nervous system development
GO:0090307;0,992588;0,995968893;3;6;6;spindle assembly involved in mitosis
GO:0000956;0,992611;0,995968893;34;91;101;nuclear-transcribed mRNA catabolic process
GO:0070486;0,992692;0,995968893;1;2;2;leukocyte aggregation
GO:0071593;0,992692;0,995968893;1;2;2;lymphocyte aggregation
GO:0014889;0,99278;0,995968893;2;8;8;muscle atrophy
GO:0032727;0,992785;0,995968893;1;8;8;positive regulation of interferon-alpha production
GO:0042808;0,99282;0,995968893;1;3;3;neuronal Cdc2-like kinase binding
GO:0009968;0,992822;0,995968893;249;560;591;negative regulation of signal transduction
GO:0044444;0,992844;0,995968893;3699;7771;8655;cytoplasmic part
GO:0008290;0,992891;0,995968893;5;13;13;F-actin capping protein complex
GO:0031365;0,992898;0,995968893;7;20;21;N-terminal protein amino acid modification
GO:0021756;0,992908;0,995968893;2;7;8;striatum development
GO:0097045;0,992917;0,995968893;1;1;1;phosphatidylserine exposure on blood platelet
GO:0090183;0,99299;0,995968893;9;43;46;regulation of kidney development
GO:0006417;0,993013;0,995968893;79;220;244;regulation of translation
GO:0030261;0,993018;0,995968893;8;30;30;chromosome condensation
GO:0005009;0,993044;0,995968893;1;1;1;insulin-activated receptor activity
GO:0008281;0,993154;0,995968893;1;2;2;sulfonylurea receptor activity
GO:0000940;0,993192;0,995968893;1;9;9;condensed chromosome outer kinetochore
GO:0060831;0,993216;0,995968893;3;3;3;smoothened signaling pathway involved in dorsal/ventral neural tube patterning
GO:0021776;0,993216;0,995968893;3;3;3;smoothened signaling pathway involved in spinal cord motor neuron cell fate specification
GO:0021775;0,993216;0,995968893;3;3;3;smoothened signaling pathway involved in ventral spinal cord interneuron specification
GO:0021910;0,993216;0,995968893;3;3;3;smoothened signaling pathway involved in ventral spinal cord patterning
GO:0016879;0,993244;0,995968893;195;386;426;ligase activity, forming carbon-nitrogen bonds
GO:0034263;0,993265;0,995968893;2;2;2;autophagy in response to ER overload
GO:0045792;0,993284;0,995968893;2;12;12;negative regulation of cell size
GO:0071680;0,993289;0,995968893;2;11;12;response to indole-3-methanol
GO:0071681;0,993289;0,995968893;2;11;12;cellular response to indole-3-methanol
GO:0006901;0,993325;0,995968893;12;34;36;vesicle coating
GO:0005871;0,993456;0,995968893;9;29;29;kinesin complex
GO:0070577;0,993476;0,995968893;4;11;13;histone acetyl-lysine binding
GO:0031901;0,993498;0,995968893;35;69;78;early endosome membrane
GO:0015183;0,993506;0,995968893;2;4;4;L-aspartate transmembrane transporter activity
GO:0035582;0,993513;0,995968893;1;1;1;negative regulation of BMP signaling pathway by extracellular sequestering of BMP
GO:0045066;0,993515;0,995968893;1;4;4;regulatory T cell differentiation
GO:0015923;0,993565;0,995968893;6;14;14;mannosidase activity
GO:0004428;0,993567;0,995968893;26;53;56;inositol or phosphatidylinositol kinase activity
GO:0005610;0,993581;0,995968893;1;1;1;laminin-5 complex
GO:0009755;0,993591;0,995968893;21;55;55;hormone-mediated signaling pathway
GO:0042731;0,993609;0,995968893;3;3;3;PH domain binding
GO:0071481;0,993683;0,995968893;1;3;3;cellular response to X-ray
GO:0051865;0,993731;0,995968893;13;43;46;protein autoubiquitination
GO:0042135;0,993764;0,995968893;4;18;19;neurotransmitter catabolic process
GO:0042133;0,993793;0,995968893;16;40;41;neurotransmitter metabolic process
GO:0007034;0,99382;0,995968893;21;49;51;vacuolar transport
GO:0071560;0,993824;0,995968893;7;29;29;cellular response to transforming growth factor beta stimulus
GO:0015085;0,99385;0,995968893;17;29;34;calcium ion transmembrane transporter activity
GO:0060398;0,993867;0,995968893;1;7;7;regulation of growth hormone receptor signaling pathway
GO:0005827;0,993887;0,995968893;1;4;4;polar microtubule
GO:0050882;0,993904;0,995968893;1;1;1;voluntary musculoskeletal movement
GO:0060513;0,993908;0,995968893;3;4;4;prostatic bud formation
GO:0048133;0,993961;0,995968893;2;2;2;male germ-line stem cell division
GO:0042078;0,993961;0,995968893;2;2;2;germ-line stem cell division
GO:0005545;0,993978;0,995968893;19;27;28;1-phosphatidylinositol binding
GO:0010421;0,994016;0,995968893;1;1;1;hydrogen peroxide-mediated programmed cell death
GO:0008422;0,994017;0,995968893;1;3;3;beta-glucosidase activity
GO:0042307;0,994034;0,995968893;18;57;74;positive regulation of protein import into nucleus
GO:0001965;0,994091;0,995968893;4;15;16;G-protein alpha-subunit binding
GO:0047496;0,994133;0,995968893;6;10;10;vesicle transport along microtubule
GO:0010875;0,994151;0,995968893;2;12;12;positive regulation of cholesterol efflux
GO:0033629;0,994186;0,995968893;1;5;5;negative regulation of cell adhesion mediated by integrin
GO:0035091;0,994187;0,995968893;83;151;161;phosphatidylinositol binding
GO:0045058;0,994225;0,995968893;11;27;33;T cell selection
GO:0030879;0,994238;0,995968893;13;24;26;mammary gland development
GO:0006418;0,994302;0,995968893;21;54;60;tRNA aminoacylation for protein translation
GO:0004652;0,994345;0,995968893;1;9;9;polynucleotide adenylyltransferase activity
GO:0021757;0,994381;0,995968893;2;2;2;caudate nucleus development
GO:0021758;0,994381;0,995968893;2;2;2;putamen development
GO:0003713;0,994417;0,995968893;144;328;356;transcription coactivator activity
GO:0005313;0,994448;0,995968893;6;13;13;L-glutamate transmembrane transporter activity
GO:0005858;0,994521;0,995968893;9;13;14;axonemal dynein complex
GO:0004597;0,994528;0,995968893;1;2;3;peptide-aspartate beta-dioxygenase activity
GO:0046416;0,994531;0,995968893;1;3;3;D-amino acid metabolic process
GO:0044268;0,994564;0,995968893;2;4;7;multicellular organismal protein metabolic process
GO:0004311;0,99459;0,995968893;1;6;6;farnesyltranstransferase activity
GO:0002543;0,994598;0,995968893;1;2;2;activation of blood coagulation via clotting cascade
GO:0001641;0,994607;0,995968893;1;2;2;group II metabotropic glutamate receptor activity
GO:0035459;0,994622;0,995968893;1;1;1;cargo loading into vesicle
GO:0021965;0,994638;0,995968893;2;2;2;spinal cord ventral commissure morphogenesis
GO:0021508;0,994638;0,995968893;2;2;2;floor plate formation
GO:0060032;0,994638;0,995968893;2;2;2;notochord regression
GO:0030336;0,994679;0,995968893;44;109;115;negative regulation of cell migration
GO:0032988;0,994689;0,995968893;1;10;10;ribonucleoprotein complex disassembly
GO:0014051;0,994695;0,995968893;1;1;1;gamma-aminobutyric acid secretion
GO:0005608;0,994717;0,995968893;1;3;3;laminin-3 complex
GO:0051150;0,994722;0,995968893;4;13;14;regulation of smooth muscle cell differentiation
GO:0004791;0,994729;0,995968893;2;4;4;thioredoxin-disulfide reductase activity
GO:0031267;0,994736;0,995968893;84;147;166;small GTPase binding
GO:0021938;0,99477;0,995968893;2;3;3;smoothened signaling pathway involved in regulation of cerebellar granule cell precursor cell proliferation
GO:0007418;0,99477;0,995968893;2;3;3;ventral midline development
GO:0034699;0,994808;0,995968893;1;1;1;response to luteinizing hormone stimulus
GO:0070123;0,994808;0,995968893;1;1;1;transforming growth factor beta receptor activity, type III
GO:0048010;0,994845;0,995968893;14;25;26;vascular endothelial growth factor receptor signaling pathway
GO:0016044;0,994927;0,995968893;283;588;625;cellular membrane organization
GO:0090286;0,994929;0,995968893;3;9;10;cytoskeletal anchoring at nuclear membrane
GO:0007050;0,99494;0,995968893;74;185;199;cell cycle arrest
GO:0016885;0,994958;0,995968893;6;11;12;ligase activity, forming carbon-carbon bonds
GO:0014041;0,994972;0,995968893;2;5;5;regulation of neuron maturation
GO:0032292;0,99498;0,995968893;4;8;8;peripheral nervous system axon ensheathment
GO:0022011;0,99498;0,995968893;4;8;8;myelination in peripheral nervous system
GO:0042311;0,995007;0,995968893;4;20;21;vasodilation
GO:0060235;0,995054;0,995968893;1;4;4;lens induction in camera-type eye
GO:0003407;0,995073;0,995968893;4;10;10;neural retina development
GO:0090200;0,995095;0,995968893;1;13;13;positive regulation of release of cytochrome c from mitochondria
GO:0071841;0,9951;0,995968893;1409;2916;3264;cellular component organization or biogenesis at cellular level
GO:0008565;0,995104;0,995968893;47;112;117;protein transporter activity
GO:0034708;0,995116;0,995968893;23;72;82;methyltransferase complex
GO:0035097;0,995116;0,995968893;23;72;82;histone methyltransferase complex
GO:0031690;0,995125;0,995968893;1;10;10;adrenergic receptor binding
GO:0035174;0,995166;0,995968893;1;3;3;histone serine kinase activity
GO:2000369;0,995225;0,995968893;1;2;2;regulation of clathrin-mediated endocytosis
GO:0031346;0,995247;0,995968893;61;141;143;positive regulation of cell projection organization
GO:0042578;0,995286;0,995968893;222;428;466;phosphoric ester hydrolase activity
GO:0043574;0,995294;0,995968893;3;17;18;peroxisomal transport
GO:0072663;0,995294;0,995968893;3;17;17;establishment of protein localization to peroxisome
GO:0006625;0,995294;0,995968893;3;17;17;protein targeting to peroxisome
GO:0021897;0,995295;0,995968893;1;1;1;forebrain astrocyte development
GO:0021696;0,99537;0,995968893;2;3;3;cerebellar cortex morphogenesis
GO:0048701;0,995379;0,995968893;6;24;24;embryonic cranial skeleton morphogenesis
GO:0008270;0,995417;0,995968893;1124;2431;2743;zinc ion binding
GO:2000172;0,99542;0,995968893;1;2;2;regulation of branching morphogenesis of a nerve
GO:0071842;0,995435;0,995968893;1396;2885;3231;cellular component organization at cellular level
GO:0051348;0,995471;0,995968893;67;199;204;negative regulation of transferase activity
GO:0032388;0,995484;0,995968893;27;74;92;positive regulation of intracellular transport
GO:0000242;0,995533;0,995968893;5;10;11;pericentriolar material
GO:0046504;0,995562;0,995968893;24;59;99;glycerol ether biosynthetic process
GO:0042059;0,99561;0,995968893;20;56;57;negative regulation of epidermal growth factor receptor signaling pathway
GO:0070688;0,995611;0,995968893;1;10;12;MLL5-L complex
GO:0007442;0,995637;0,995968893;3;6;6;hindgut morphogenesis
GO:0032437;0,995659;0,995968893;1;1;2;cuticular plate
GO:0043368;0,995683;0,995968893;4;11;17;positive T cell selection
GO:0022028;0,995714;0,995968893;2;3;4;tangential migration from the subventricular zone to the olfactory bulb
GO:0061024;0,995719;0,995968893;283;590;627;membrane organization
GO:0001673;0,995734;0,995968893;3;14;15;male germ cell nucleus
GO:0005596;0,995762;0,995968893;3;5;5;collagen type XIV
GO:0043006;0,99578;0,995968893;1;2;2;activation of phospholipase A2 activity by calcium-mediated signaling
GO:2000651;0,995787;0,995968893;1;3;4;positive regulation of sodium ion transmembrane transporter activity
GO:0050528;0,995792;0,995968893;1;1;1;acyloxyacyl hydrolase activity
GO:0001665;0,995799;0,995968893;1;4;4;alpha-N-acetylgalactosaminide alpha-2,6-sialyltransferase activity
GO:0090287;0,995837;0,995968893;8;19;21;regulation of cellular response to growth factor stimulus
GO:0050910;0,995841;0,995968893;4;8;8;detection of mechanical stimulus involved in sensory perception of sound
GO:0051649;0,995845;0,995968893;619;1336;1513;establishment of localization in cell
GO:0002710;0,995878;0,995968893;1;9;12;negative regulation of T cell mediated immunity
GO:0048643;0,995904;0,995968893;2;6;6;positive regulation of skeletal muscle tissue development
GO:0002474;0,995905;0,995968893;24;98;167;antigen processing and presentation of peptide antigen via MHC class I
GO:0048009;0,995927;0,995968893;8;15;15;insulin-like growth factor receptor signaling pathway
GO:0070734;0,995932;0,995968893;1;2;5;histone H3-K27 methylation
GO:0035235;0,995958;0,995968893;6;12;13;ionotropic glutamate receptor signaling pathway
GO:0005250;0,995958;0,995968893;2;3;3;A-type (transient outward) potassium channel activity
GO:0046332;0,995968;0,995968893;31;77;86;SMAD binding
GO:0051235;0,995968;0,995968893;46;122;145;maintenance of location
GO:0042532;0,99598;0,995968893;1;8;8;negative regulation of tyrosine phosphorylation of STAT protein
GO:0007171;0,995985;0,995968893;2;7;10;activation of transmembrane receptor protein tyrosine kinase activity
GO:0016312;0,996002;0,995968893;1;4;4;inositol bisphosphate phosphatase activity
GO:0071233;0,996057;0,995968893;1;2;2;cellular response to leucine
GO:0055091;0,996063;0,995968893;2;8;8;phospholipid homeostasis
GO:0004571;0,996083;0,995968893;3;7;7;mannosyl-oligosaccharide 1,2-alpha-mannosidase activity
GO:0072659;0,996105;0,995968893;3;11;11;protein localization in plasma membrane
GO:0021935;0,996113;0,995968893;1;1;1;cerebellar granule cell precursor tangential migration
GO:0021934;0,996113;0,995968893;1;1;1;hindbrain tangential cell migration
GO:0048484;0,996139;0,995968893;1;14;14;enteric nervous system development
GO:0060996;0,996146;0,995968893;2;3;5;dendritic spine development
GO:0043149;0,99617;0,995968893;5;10;10;stress fiber assembly
GO:0019087;0,996184;0,995968893;1;7;7;transformation of host cell by virus
GO:0016591;0,996197;0,995968893;2;5;6;DNA-directed RNA polymerase II, holoenzyme
GO:0043231;0,996204;0,995968893;4763;10398;11759;intracellular membrane-bounded organelle
GO:0001640;0,996209;0,995968893;5;7;7;adenylate cyclase inhibiting metabotropic glutamate receptor activity
GO:0043201;0,996235;0,995968893;2;4;4;response to leucine
GO:0010714;0,99624;0,995968893;1;13;16;positive regulation of collagen metabolic process
GO:0032967;0,99624;0,995968893;1;13;16;positive regulation of collagen biosynthetic process
GO:0018271;0,996262;0,995968893;2;2;2;biotin-protein ligase activity
GO:0070781;0,996262;0,995968893;2;2;3;response to biotin
GO:0004080;0,996262;0,995968893;2;2;2;biotin-[propionyl-CoA-carboxylase (ATP-hydrolyzing)] ligase activity
GO:0004078;0,996262;0,995968893;2;2;2;biotin-[methylcrotonoyl-CoA-carboxylase] ligase activity
GO:0004077;0,996262;0,995968893;2;2;2;biotin-[acetyl-CoA-carboxylase] ligase activity
GO:0004079;0,996262;0,995968893;2;2;2;biotin-[methylmalonyl-CoA-carboxytransferase] ligase activity
GO:0009305;0,996262;0,995968893;2;2;2;protein biotinylation
GO:0071110;0,996262;0,995968893;2;2;2;histone biotinylation
GO:0031544;0,996277;0,995968893;1;3;3;peptidyl-proline 3-dioxygenase activity
GO:0019797;0,996277;0,995968893;1;3;3;procollagen-proline 3-dioxygenase activity
GO:0020017;0,996282;0,995968893;1;5;6;flagellar membrane
GO:0032236;0,996287;0,995968893;6;9;9;positive regulation of calcium ion transport via store-operated calcium channel activity
GO:0032234;0,996287;0,995968893;6;9;9;regulation of calcium ion transport via store-operated calcium channel activity
GO:0032647;0,996288;0,995968893;1;11;13;regulation of interferon-alpha production
GO:0060122;0,996291;0,995968893;6;13;13;inner ear receptor stereocilium organization
GO:0000300;0,996311;0,995968893;3;7;8;peripheral to membrane of membrane fraction
GO:0016082;0,996311;0,995968893;3;6;6;synaptic vesicle priming
GO:0014044;0,996318;0,995968893;1;5;5;Schwann cell development
GO:0048667;0,996319;0,995968893;3;10;10;cell morphogenesis involved in neuron differentiation
GO:0003724;0,996322;0,995968893;8;31;61;RNA helicase activity
GO:0006469;0,996353;0,995968893;59;180;183;negative regulation of protein kinase activity
GO:0051491;0,996365;0,995968893;3;11;11;positive regulation of filopodium assembly
GO:0035383;0,996417;0,995968893;17;46;50;thioester metabolic process
GO:0006637;0,996417;0,995968893;17;46;50;acyl-CoA metabolic process
GO:0020028;0,996427;0,995968893;2;2;2;hemoglobin import
GO:0046683;0,996438;0,995968893;1;6;6;response to organophosphorus
GO:0046642;0,996449;0,995968893;1;2;2;negative regulation of alpha-beta T cell proliferation
GO:0015800;0,9965;0,995968893;6;15;16;acidic amino acid transport
GO:0031313;0,996513;0,995968893;2;9;9;extrinsic to endosome membrane
GO:0060088;0,996555;0,995968893;3;8;8;auditory receptor cell stereocilium organization
GO:0003712;0,996589;0,995968893;236;538;586;transcription cofactor activity
GO:0016311;0,996591;0,995968893;82;158;170;dephosphorylation
GO:0016584;0,996625;0,995968893;1;6;6;nucleosome positioning
GO:0048880;0,996628;0,995968893;2;4;4;sensory system development
GO:0007183;0,996657;0,995968893;4;13;13;SMAD protein complex assembly
GO:0097025;0,996657;0,995968893;3;5;5;MPP7-DLG1-LIN7 complex
GO:0015924;0,996683;0,995968893;4;9;9;mannosyl-oligosaccharide mannosidase activity
GO:2000507;0,996692;0,995968893;1;1;1;positive regulation of energy homeostasis
GO:2000253;0,996692;0,995968893;1;1;1;positive regulation of feeding behavior
GO:0042734;0,996721;0,995968893;38;58;65;presynaptic membrane
GO:0042993;0,996746;0,995968893;5;27;37;positive regulation of transcription factor import into nucleus
GO:0071922;0,996751;0,995968893;1;3;5;regulation of cohesin localization to chromatin
GO:0006886;0,996756;0,995968893;231;506;566;intracellular protein transport
GO:0004470;0,996768;0,995968893;3;6;6;malic enzyme activity
GO:0051643;0,996776;0,995968893;1;1;1;endoplasmic reticulum localization
GO:0031585;0,996776;0,995968893;1;1;1;regulation of inositol 1,4,5-trisphosphate-sensitive calcium-release channel activity
GO:0032052;0,996786;0,995968893;1;8;8;bile acid binding
GO:0016628;0,996788;0,995968893;8;30;30;oxidoreductase activity, acting on the CH-CH group of donors, NAD or NADP as acceptor
GO:0001527;0,996806;0,995968893;4;8;8;microfibril
GO:0000988;0,996806;0,995968893;239;553;601;protein binding transcription factor activity
GO:0032555;0,996827;0,995968893;1206;2262;2543;purine ribonucleotide binding
GO:0043227;0,996864;0,995968893;4763;10406;11767;membrane-bounded organelle
GO:0000989;0,996909;0,995968893;238;546;594;transcription factor binding transcription factor activity
GO:0000288;0,996911;0,995968893;15;52;57;nuclear-transcribed mRNA catabolic process, deadenylation-dependent decay
GO:0008969;0,996942;0,995968893;1;3;3;phosphohistidine phosphatase activity
GO:0000922;0,996955;0,995968893;32;89;95;spindle pole
GO:0009311;0,996956;0,995968893;24;84;90;oligosaccharide metabolic process
GO:0048027;0,996969;0,995968893;2;8;8;mRNA 5'-UTR binding
GO:0032045;0,996976;0,995968893;3;6;6;guanyl-nucleotide exchange factor complex
GO:0030492;0,99702;0,995968893;2;5;6;hemoglobin binding
GO:0060021;0,997049;0,995968893;26;70;74;palate development
GO:0060391;0,997054;0,995968893;3;11;18;positive regulation of SMAD protein import into nucleus
GO:0008611;0,997055;0,995968893;2;5;5;ether lipid biosynthetic process
GO:0010324;0,997058;0,995968893;146;299;314;membrane invagination
GO:0044030;0,997064;0,995968893;1;6;6;regulation of DNA methylation
GO:0032431;0,99707;0,995968893;1;5;6;activation of phospholipase A2 activity
GO:0016050;0,997086;0,995968893;36;82;92;vesicle organization
GO:0043175;0,997088;0,995968893;1;12;12;RNA polymerase core enzyme binding
GO:0034349;0,997105;0,995968893;2;4;4;glial cell apoptosis
GO:0006688;0,997109;0,995968893;8;25;25;glycosphingolipid biosynthetic process
GO:0032553;0,997111;0,995968893;1206;2263;2544;ribonucleotide binding
GO:0014009;0,997119;0,995968893;1;6;6;glial cell proliferation
GO:0004958;0,997129;0,995968893;1;3;3;prostaglandin F receptor activity
GO:0035004;0,997144;0,995968893;10;22;22;phosphatidylinositol 3-kinase activity
GO:0003998;0,997144;0,995968893;1;2;2;acylphosphatase activity
GO:0051138;0,997154;0,995968893;2;4;4;positive regulation of NK T cell differentiation
GO:0051136;0,997154;0,995968893;2;4;4;regulation of NK T cell differentiation
GO:0007585;0,997167;0,995968893;12;48;50;respiratory gaseous exchange
GO:0006897;0,997203;0,995968893;135;284;298;endocytosis
GO:0046485;0,997224;0,995968893;3;7;7;ether lipid metabolic process
GO:0016887;0,997247;0,995968893;199;364;439;ATPase activity
GO:0016840;0,997271;0,995968893;2;13;13;carbon-nitrogen lyase activity
GO:0003989;0,997276;0,995968893;2;4;5;acetyl-CoA carboxylase activity
GO:0051641;0,997283;0,995968893;113;238;260;cellular localization
GO:0046596;0,997284;0,995968893;1;3;3;regulation of virion penetration into host cell
GO:0070369;0,997285;0,995968893;1;5;5;beta-catenin-TCF7L2 complex
GO:0044334;0,997285;0,995968893;1;5;5;canonical Wnt receptor signaling pathway involved in positive regulation of epithelial to mesenchymal transition
GO:0010909;0,997285;0,995968893;1;5;5;positive regulation of heparan sulfate proteoglycan biosynthetic process
GO:0010908;0,997285;0,995968893;1;5;5;regulation of heparan sulfate proteoglycan biosynthetic process
GO:0004963;0,99729;0,995968893;1;1;1;follicle-stimulating hormone receptor activity
GO:0047006;0,997317;0,995968893;1;4;4;17-alpha,20-alpha-dihydroxypregn-4-en-3-one dehydrogenase activity
GO:2000573;0,997321;0,995968893;1;5;5;positive regulation of DNA biosynthetic process
GO:0007492;0,997336;0,995968893;8;23;23;endoderm development
GO:0005798;0,997364;0,995968893;11;32;34;Golgi-associated vesicle
GO:0043169;0,997368;0,995968893;2393;4837;5368;cation binding
GO:0090002;0,997417;0,995968893;1;6;6;establishment of protein localization in plasma membrane
GO:0002831;0,997431;0,995968893;34;83;92;regulation of response to biotic stimulus
GO:0043167;0,997437;0,995968893;2397;4846;5381;ion binding
GO:0032239;0,997472;0,995968893;1;8;8;regulation of nucleobase, nucleoside, nucleotide and nucleic acid transport
GO:0045218;0,997474;0,995968893;2;4;4;zonula adherens maintenance
GO:0009057;0,997478;0,995968893;283;682;770;macromolecule catabolic process
GO:0042623;0,997482;0,995968893;154;293;359;ATPase activity, coupled
GO:0072365;0,997484;0,995968893;1;1;1;regulation of cellular ketone metabolic process by negative regulation of transcription from RNA polymerase II promoter
GO:0006402;0,997497;0,995968893;38;108;125;mRNA catabolic process
GO:0051654;0,997503;0,995968893;2;7;9;establishment of mitochondrion localization
GO:0048232;0,997529;0,995968893;142;347;404;male gamete generation
GO:0007283;0,997529;0,995968893;142;347;404;spermatogenesis
GO:0033120;0,997543;0,995968893;2;5;6;positive regulation of RNA splicing
GO:0021740;0,997553;0,995968893;1;1;1;principal sensory nucleus of trigeminal nerve development
GO:2000791;0,997553;0,995968893;1;1;1;negative regulation of mesenchymal cell proliferation involved in lung development
GO:2000790;0,997553;0,995968893;1;1;1;regulation of mesenchymal cell proliferation involved in lung development
GO:2000795;0,997553;0,995968893;1;1;1;negative regulation of epithelial cell proliferation involved in lung morphogenesis
GO:0061141;0,997553;0,995968893;1;1;1;lung ciliated cell differentiation
GO:0032373;0,997558;0,995968893;2;13;13;positive regulation of sterol transport
GO:0032376;0,997558;0,995968893;2;13;13;positive regulation of cholesterol transport
GO:0046486;0,997568;0,995968893;107;249;301;glycerolipid metabolic process
GO:0015247;0,997576;0,995968893;3;3;3;aminophospholipid transporter activity
GO:0000228;0,99759;0,995968893;19;60;68;nuclear chromosome
GO:0002043;0,997608;0,995968893;2;6;7;blood vessel endothelial cell proliferation involved in sprouting angiogenesis
GO:0015238;0,997619;0,995968893;4;17;18;drug transmembrane transporter activity
GO:0005769;0,997626;0,995968893;58;137;154;early endosome
GO:0021513;0,997664;0,995968893;3;7;7;spinal cord dorsal/ventral patterning
GO:0004430;0,997688;0,995968893;1;6;6;1-phosphatidylinositol 4-kinase activity
GO:0016874;0,997703;0,995968893;295;573;639;ligase activity
GO:0010521;0,997743;0,995968893;1;3;4;telomerase inhibitor activity
GO:0071778;0,997745;0,995968893;4;9;9;WINAC complex
GO:0032956;0,997762;0,995968893;72;163;176;regulation of actin cytoskeleton organization
GO:0035093;0,997776;0,995968893;1;4;4;spermatogenesis, exchange of chromosomal proteins
GO:0048208;0,997787;0,995968893;3;16;17;COPII vesicle coating
GO:0046426;0,997811;0,995968893;1;10;10;negative regulation of JAK-STAT cascade
GO:0030832;0,997816;0,995968893;37;97;108;regulation of actin filament length
GO:0002707;0,997898;0,995968893;1;13;22;negative regulation of lymphocyte mediated immunity
GO:0002704;0,997898;0,995968893;1;13;22;negative regulation of leukocyte mediated immunity
GO:0008064;0,997916;0,995968893;35;95;106;regulation of actin polymerization or depolymerization
GO:0015917;0,997921;0,995968893;3;4;4;aminophospholipid transport
GO:0032237;0,997945;0,995968893;4;6;6;activation of store-operated calcium channel activity
GO:0006796;0,997965;0,995968893;534;1003;1109;phosphate metabolic process
GO:0006793;0,997965;0,995968893;534;1003;1109;phosphorus metabolic process
GO:0004221;0,997988;0,995968893;36;76;85;ubiquitin thiolesterase activity
GO:0034764;0,99799;0,995968893;20;69;86;positive regulation of transmembrane transport
GO:0009250;0,99799;0,995968893;3;13;16;glucan biosynthetic process
GO:0005978;0,99799;0,995968893;3;13;16;glycogen biosynthetic process
GO:0046872;0,997994;0,995968893;2358;4772;5300;metal ion binding
GO:0010874;0,997996;0,995968893;2;15;17;regulation of cholesterol efflux
GO:0071109;0,998016;0,995968893;2;2;2;superior temporal gyrus development
GO:0015016;0,998039;0,995968893;2;5;5;[heparan sulfate]-glucosamine N-sulfotransferase activity
GO:0014842;0,998043;0,995968893;1;1;1;regulation of satellite cell proliferation
GO:0010592;0,998044;0,995968893;1;5;5;positive regulation of lamellipodium assembly
GO:0031340;0,998068;0,995968893;1;8;9;positive regulation of vesicle fusion
GO:0043383;0,998081;0,995968893;4;13;13;negative T cell selection
GO:0000090;0,998088;0,995968893;4;11;12;mitotic anaphase
GO:0048515;0,998091;0,995968893;1;2;3;spermatid differentiation
GO:0017076;0,998097;0,995968893;1209;2278;2561;purine nucleotide binding
GO:0018209;0,998109;0,995968893;35;78;82;peptidyl-serine modification
GO:0010761;0,99812;0,995968893;3;9;9;fibroblast migration
GO:0090251;0,998133;0,995968893;1;1;1;protein localization involved in establishment of planar polarity
GO:0007296;0,998145;0,995968893;1;1;1;vitellogenesis
GO:0008105;0,998179;0,995968893;5;12;14;asymmetric protein localization
GO:0030867;0,99818;0,995968893;1;9;9;rough endoplasmic reticulum membrane
GO:0048002;0,998184;0,995968893;27;106;181;antigen processing and presentation of peptide antigen
GO:0005388;0,998188;0,995968893;6;13;16;calcium-transporting ATPase activity
GO:0016791;0,998206;0,995968893;139;294;320;phosphatase activity
GO:0043220;0,998225;0,995968893;2;8;8;Schmidt-Lanterman incisure
GO:0044265;0,998226;0,995968893;237;576;652;cellular macromolecule catabolic process
GO:0050688;0,998247;0,995968893;28;65;71;regulation of defense response to virus
GO:0021960;0,998278;0,995968893;3;4;4;anterior commissure morphogenesis
GO:0031593;0,998283;0,995968893;6;22;29;polyubiquitin binding
GO:0004996;0,998296;0,995968893;1;2;2;thyroid-stimulating hormone receptor activity
GO:0034713;0,99831;0,995968893;2;9;9;type I transforming growth factor beta receptor binding
GO:0010951;0,998345;0,995968893;12;49;53;negative regulation of endopeptidase activity
GO:0045112;0,998348;0,995968893;1;1;1;integrin biosynthetic process
GO:0007354;0,998363;0,995968893;1;1;1;zygotic determination of anterior/posterior axis, embryo
GO:2000077;0,998365;0,995968893;1;3;3;negative regulation of type B pancreatic cell development
GO:0008250;0,998365;0,995968893;1;7;10;oligosaccharyltransferase complex
GO:2000466;0,998365;0,995968893;1;3;3;negative regulation of glycogen (starch) synthase activity
GO:0031987;0,998369;0,995968893;1;3;3;locomotion involved in locomotory behavior
GO:0072384;0,998371;0,995968893;10;18;20;organelle transport along microtubule
GO:0032252;0,998393;0,995968893;1;4;4;secretory granule localization
GO:0005096;0,998397;0,995968893;144;254;295;GTPase activator activity
GO:0005899;0,99842;0,995968893;1;2;2;insulin receptor complex
GO:0019695;0,998448;0,995968893;1;3;3;choline metabolic process
GO:0031338;0,998463;0,995968893;1;10;11;regulation of vesicle fusion
GO:0031527;0,998464;0,995968893;3;8;9;filopodium membrane
GO:0042921;0,998491;0,995968893;3;12;12;glucocorticoid receptor signaling pathway
GO:0031958;0,998491;0,995968893;3;12;12;corticosteroid receptor signaling pathway
GO:0030551;0,998496;0,995968893;24;41;43;cyclic nucleotide binding
GO:0004862;0,998502;0,995968893;3;18;18;cAMP-dependent protein kinase inhibitor activity
GO:0000796;0,998506;0,995968893;1;9;9;condensin complex
GO:0019778;0,998515;0,995968893;1;1;1;APG12 activating enzyme activity
GO:0006474;0,99852;0,995968893;3;9;10;N-terminal protein amino acid acetylation
GO:0003826;0,99852;0,995968893;2;3;3;alpha-ketoacid dehydrogenase activity
GO:0003863;0,99852;0,995968893;2;3;3;3-methyl-2-oxobutanoate dehydrogenase (2-methylpropanoyl-transferring) activity
GO:0031932;0,998523;0,995968893;1;2;2;TORC2 complex
GO:0000793;0,998525;0,995968893;16;64;67;condensed chromosome
GO:0015278;0,998526;0,995968893;6;11;12;calcium-release channel activity
GO:0047134;0,998538;0,995968893;1;2;2;protein-disulfide reductase activity
GO:0043038;0,998544;0,995968893;21;57;63;amino acid activation
GO:0043039;0,998544;0,995968893;21;57;63;tRNA aminoacylation
GO:0034595;0,998549;0,995968893;1;7;8;phosphatidylinositol phosphate 5-phosphatase activity
GO:0004439;0,998549;0,995968893;1;7;8;phosphatidylinositol-4,5-bisphosphate 5-phosphatase activity
GO:0032222;0,998553;0,995968893;1;10;10;regulation of synaptic transmission, cholinergic
GO:0070306;0,998572;0,995968893;2;10;10;lens fiber cell differentiation
GO:0060873;0,998573;0,995968893;1;1;1;anterior semicircular canal development
GO:0060875;0,998573;0,995968893;1;1;1;lateral semicircular canal development
GO:0021543;0,998573;0,995968893;1;1;1;pallium development
GO:0021544;0,998573;0,995968893;1;1;1;subpallium development
GO:0070242;0,998573;0,995968893;1;1;1;thymocyte apoptosis
GO:0022012;0,998573;0,995968893;1;1;1;subpallium cell proliferation in forebrain
GO:0022018;0,998573;0,995968893;1;1;1;lateral ganglionic eminence cell proliferation
GO:0060366;0,998573;0,995968893;1;1;1;lambdoid suture morphogenesis
GO:0060367;0,998573;0,995968893;1;1;1;sagittal suture morphogenesis
GO:0060594;0,998573;0,995968893;1;1;1;mammary gland specification
GO:0031235;0,998578;0,995968893;1;2;3;intrinsic to internal side of plasma membrane
GO:0032006;0,998592;0,995968893;8;33;36;regulation of TOR signaling cascade
GO:0010494;0,998592;0,995968893;5;25;26;stress granule
GO:0072666;0,998601;0,995968893;4;12;12;establishment of protein localization to vacuole
GO:0006622;0,998601;0,995968893;4;12;12;protein targeting to lysosome
GO:0006623;0,998601;0,995968893;4;12;12;protein targeting to vacuole
GO:0004438;0,998608;0,995968893;1;3;4;phosphatidylinositol-3-phosphatase activity
GO:0021798;0,998619;0,995968893;1;2;2;forebrain dorsal/ventral pattern formation
GO:0051938;0,998619;0,995968893;2;7;7;L-glutamate import
GO:0043170;0,99864;0,995968893;2667;5822;6493;macromolecule metabolic process
GO:0002070;0,998641;0,995968893;2;16;16;epithelial cell maturation
GO:0007049;0,998642;0,995968893;379;880;964;cell cycle
GO:0010092;0,998648;0,995968893;2;8;9;specification of organ identity
GO:0005856;0,998654;0,995968893;728;1350;1486;cytoskeleton
GO:0051179;0,998689;0,995968893;168;349;384;localization
GO:0051567;0,998692;0,995968893;2;5;9;histone H3-K9 methylation
GO:0016303;0,998693;0,995968893;6;15;15;1-phosphatidylinositol-3-kinase activity
GO:0048311;0,998711;0,995968893;2;6;7;mitochondrion distribution
GO:0090075;0,998711;0,995968893;1;9;9;relaxation of muscle
GO:0060592;0,998723;0,995968893;1;3;3;mammary gland formation
GO:0000979;0,998725;0,995968893;1;16;17;RNA polymerase II core promoter sequence-specific DNA binding
GO:0071664;0,998729;0,995968893;1;8;8;catenin-TCF7L2 complex
GO:0032957;0,998739;0,995968893;2;6;7;inositol trisphosphate metabolic process
GO:0043244;0,998743;0,995968893;28;69;89;regulation of protein complex disassembly
GO:0006325;0,998743;0,995968893;251;580;677;chromatin organization
GO:0060324;0,998744;0,995968893;2;10;12;face development
GO:2000278;0,998771;0,995968893;1;13;13;regulation of DNA biosynthetic process
GO:0005634;0,998789;0,995968893;2890;6488;7377;nucleus
GO:0031418;0,99879;0,995968893;7;26;27;L-ascorbic acid binding
GO:0035330;0,998794;0,995968893;1;3;3;regulation of hippo signaling cascade
GO:0005314;0,998801;0,995968893;1;2;2;high-affinity glutamate transmembrane transporter activity
GO:0016832;0,998811;0,995968893;1;12;12;aldehyde-lyase activity
GO:0051176;0,998813;0,995968893;1;9;9;positive regulation of sulfur metabolic process
GO:0001556;0,998817;0,995968893;3;16;18;oocyte maturation
GO:0043243;0,998818;0,995968893;1;16;22;positive regulation of protein complex disassembly
GO:0031592;0,998818;0,995968893;1;1;1;centrosomal corona
GO:0060840;0,998822;0,995968893;1;2;2;artery development
GO:0072215;0,998828;0,995968893;2;19;21;regulation of metanephros development
GO:0019438;0,998832;0,995968893;11;36;38;aromatic compound biosynthetic process
GO:0060872;0,998834;0,995968893;1;3;3;semicircular canal development
GO:0005637;0,998846;0,995968893;10;39;48;nuclear inner membrane
GO:0070085;0,998852;0,995968893;93;238;253;glycosylation
GO:0030122;0,998855;0,995968893;2;6;6;AP-2 adaptor complex
GO:0005942;0,998863;0,995968893;8;19;19;phosphatidylinositol 3-kinase complex
GO:0031312;0,998878;0,995968893;3;13;13;extrinsic to organelle membrane
GO:0007179;0,998879;0,995968893;33;86;94;transforming growth factor beta receptor signaling pathway
GO:0071103;0,998881;0,995968893;19;65;68;DNA conformation change
GO:0060009;0,998888;0,995968893;2;7;8;Sertoli cell development
GO:0072383;0,998906;0,995968893;2;5;5;plus-end-directed vesicle transport along microtubule
GO:0072386;0,998906;0,995968893;2;5;5;plus-end-directed organelle transport along microtubule
GO:0031981;0,998919;0,995968893;2;3;3;nuclear lumen
GO:0010591;0,998949;0,995968893;4;9;9;regulation of lamellipodium assembly
GO:0015813;0,998954;0,995968893;5;14;15;L-glutamate transport
GO:0006930;0,998957;0,995968893;1;4;5;substrate-dependent cell migration, cell extension
GO:0000794;0,998977;0,995968893;6;32;35;condensed nuclear chromosome
GO:0004710;0,99898;0,995968893;1;2;2;MAP/ERK kinase kinase activity
GO:0016788;0,998982;0,995968893;413;854;963;hydrolase activity, acting on ester bonds
GO:0071679;0,998995;0,995968893;2;3;3;commissural neuron axon guidance
GO:0046056;0,999015;0,995968893;2;2;2;dADP metabolic process
GO:0006173;0,999015;0,995968893;2;2;2;dADP biosynthetic process
GO:0009182;0,999015;0,995968893;2;2;2;purine deoxyribonucleoside diphosphate metabolic process
GO:0009183;0,999015;0,995968893;2;2;2;purine deoxyribonucleoside diphosphate biosynthetic process
GO:0009153;0,99903;0,995968893;2;3;3;purine deoxyribonucleotide biosynthetic process
GO:0070195;0,999046;0,995968893;1;1;1;growth hormone receptor complex
GO:0070212;0,999046;0,995968893;1;1;1;protein poly-ADP-ribosylation
GO:0004903;0,999046;0,995968893;1;1;1;growth hormone receptor activity
GO:0030684;0,99905;0,995968893;1;12;15;preribosome
GO:0072517;0,999054;0,995968893;1;1;1;host cell viral assembly compartment
GO:0031871;0,999054;0,995968893;1;1;1;proteinase activated receptor binding
GO:0008815;0,999062;0,995968893;2;3;3;citrate (pro-3S)-lyase activity
GO:0009346;0,999062;0,995968893;2;3;3;citrate lyase complex
GO:0033648;0,999065;0,995968893;1;2;2;host intracellular membrane-bounded organelle
GO:0033647;0,999065;0,995968893;1;2;2;host intracellular organelle
GO:0006610;0,999073;0,995968893;1;9;9;ribosomal protein import into nucleus
GO:0000186;0,999078;0,995968893;27;58;59;activation of MAPKK activity
GO:2000738;0,99908;0,995968893;2;3;3;positive regulation of stem cell differentiation
GO:2000741;0,99908;0,995968893;2;3;3;positive regulation of mesenchymal stem cell differentiation
GO:0072592;0,999109;0,995968893;2;4;5;oxygen metabolic process
GO:0048008;0,99911;0,995968893;12;30;31;platelet-derived growth factor receptor signaling pathway
GO:0016192;0,999138;0,995968893;418;879;948;vesicle-mediated transport
GO:0046974;0,999141;0,995968893;1;4;8;histone methyltransferase activity (H3-K9 specific)
GO:0090150;0,999144;0,995968893;1;8;8;establishment of protein localization in membrane
GO:0034230;0,999154;0,995968893;1;1;1;enkephalin processing
GO:0034231;0,999154;0,995968893;1;1;1;islet amyloid polypeptide processing
GO:0016615;0,999156;0,995968893;3;9;9;malate dehydrogenase activity
GO:0005524;0,999173;0,995968893;1002;1814;2043;ATP binding
GO:0000166;0,999179;0,995968893;1433;2756;3128;nucleotide binding
GO:0006486;0,999194;0,995968893;92;236;251;protein glycosylation
GO:0043413;0,999194;0,995968893;92;236;251;macromolecule glycosylation
GO:0046030;0,999202;0,995968893;3;11;11;inositol trisphosphate phosphatase activity
GO:0004445;0,999202;0,995968893;3;11;11;inositol-polyphosphate 5-phosphatase activity
GO:0042762;0,999213;0,995968893;1;10;10;regulation of sulfur metabolic process
GO:0001011;0,999218;0,995968893;1;1;1;sequence-specific DNA binding RNA polymerase recruiting transcription factor activity
GO:0001087;0,999218;0,995968893;1;1;1;TFIIB-class binding transcription factor activity
GO:0001083;0,999218;0,995968893;1;1;1;RNA polymerase II basal transcription factor binding transcription factor activity
GO:0001091;0,999218;0,995968893;1;1;1;RNA polymerase II basal transcription factor binding
GO:0001093;0,999218;0,995968893;1;1;1;TFIIB-class transcription factor binding
GO:0046834;0,999222;0,995968893;7;21;21;lipid phosphorylation
GO:0035166;0,99924;0,995968893;1;1;1;post-embryonic hemopoiesis
GO:0007499;0,999242;0,995968893;1;1;1;ectoderm and mesoderm interaction
GO:0042954;0,999245;0,995968893;1;2;2;lipoprotein transporter activity
GO:0007076;0,99927;0,995968893;2;15;15;mitotic chromosome condensation
GO:0016790;0,999287;0,995968893;47;102;131;thiolester hydrolase activity
GO:0032807;0,999297;0,995968893;1;4;4;DNA ligase IV complex
GO:0015810;0,999299;0,995968893;3;6;6;aspartate transport
GO:0003151;0,9993;0,995968893;4;19;19;outflow tract morphogenesis
GO:0005915;0,9993;0,995968893;5;12;12;zonula adherens
GO:0031798;0,9993;0,995968893;4;4;4;type 1 metabotropic glutamate receptor binding
GO:0010692;0,999314;0,995968893;2;4;4;regulation of alkaline phosphatase activity
GO:0006172;0,999326;0,995968893;2;7;7;ADP biosynthetic process
GO:0009188;0,999326;0,995968893;2;7;7;ribonucleoside diphosphate biosynthetic process
GO:0009180;0,999326;0,995968893;2;7;7;purine ribonucleoside diphosphate biosynthetic process
GO:0009136;0,999326;0,995968893;2;7;7;purine nucleoside diphosphate biosynthetic process
GO:0018105;0,999344;0,995968893;28;65;68;peptidyl-serine phosphorylation
GO:0006323;0,999347;0,995968893;10;37;38;DNA packaging
GO:0045178;0,999353;0,995968893;1;8;9;basal part of cell
GO:0005938;0,999359;0,995968893;60;118;133;cell cortex
GO:0000289;0,999364;0,995968893;8;26;26;nuclear-transcribed mRNA poly(A) tail shortening
GO:0008536;0,99937;0,995968893;3;15;15;Ran GTPase binding
GO:0051322;0,999396;0,995968893;4;14;15;anaphase
GO:0030578;0,999401;0,995968893;1;3;3;PML body organization
GO:0030291;0,999402;0,995968893;5;39;39;protein serine/threonine kinase inhibitor activity
GO:0005828;0,999406;0,995968893;2;5;5;kinetochore microtubule
GO:0009060;0,999407;0,995968893;3;13;15;aerobic respiration
GO:0006108;0,999412;0,995968893;3;10;10;malate metabolic process
GO:0001514;0,999418;0,995968893;1;7;8;selenocysteine incorporation
GO:0006451;0,999418;0,995968893;1;7;8;translational readthrough
GO:0032801;0,999434;0,995968893;2;8;8;receptor catabolic process
GO:0034045;0,999446;0,995968893;3;11;11;pre-autophagosomal structure membrane
GO:0060491;0,999449;0,995968893;13;36;36;regulation of cell projection assembly
GO:0052658;0,99945;0,995968893;1;3;3;inositol-1,4,5-trisphosphate 5-phosphatase activity
GO:0052659;0,99945;0,995968893;1;3;3;inositol 1,3,4,5-tetrakisphosphate 5-phosphatase activity
GO:0044431;0,999453;0,995968893;384;772;878;Golgi apparatus part
GO:0061072;0,999469;0,995968893;1;9;9;iris morphogenesis
GO:0002001;0,999472;0,995968893;1;1;1;renin secretion into blood stream
GO:0048669;0,999478;0,995968893;1;1;1;collateral sprouting in absence of injury
GO:0051563;0,999478;0,995968893;1;1;1;smooth endoplasmic reticulum calcium ion homeostasis
GO:0044430;0,99948;0,995968893;651;1364;1479;cytoskeletal part
GO:0032535;0,999483;0,995968893;49;129;141;regulation of cellular component size
GO:0071840;0,999488;0,995968893;1812;3743;4155;cellular component organization or biogenesis
GO:0048312;0,999506;0,995968893;1;4;4;intracellular distribution of mitochondria
GO:0060002;0,999506;0,995968893;1;1;1;plus-end directed microfilament motor activity
GO:0009374;0,999511;0,995968893;5;10;11;biotin binding
GO:0051646;0,999541;0,995968893;2;9;10;mitochondrion localization
GO:0016043;0,999541;0,995968893;1799;3712;4122;cellular component organization
GO:0043482;0,999545;0,995968893;1;1;3;cellular pigment accumulation
GO:0043476;0,999548;0,995968893;1;2;4;pigment accumulation
GO:0051056;0,999554;0,995968893;192;336;365;regulation of small GTPase mediated signal transduction
GO:0032559;0,999556;0,995968893;1020;1844;2075;adenyl ribonucleotide binding
GO:0032302;0,999556;0,995968893;1;2;2;MutSbeta complex
GO:0022008;0,999556;0,995968893;19;47;50;neurogenesis
GO:0071498;0,999559;0,995968893;1;2;2;cellular response to fluid shear stress
GO:0010458;0,999559;0,995968893;1;5;5;exit from mitosis
GO:0072102;0,999559;0,995968893;1;2;2;glomerulus morphogenesis
GO:0072160;0,999559;0,995968893;1;2;2;nephron tubule epithelial cell differentiation
GO:2001013;0,999559;0,995968893;1;2;2;epithelial cell proliferation involve in renal tubule morphogenesis
GO:0008955;0,99956;0,995968893;3;3;3;peptidoglycan glycosyltransferase activity
GO:0042835;0,999565;0,995968893;1;2;2;BRE binding
GO:0048563;0,999574;0,995968893;1;5;5;post-embryonic organ morphogenesis
GO:0033059;0,999605;0,995968893;1;5;7;cellular pigmentation
GO:0030375;0,999616;0,995968893;1;3;8;thyroid hormone receptor coactivator activity
GO:0016199;0,999618;0,995968893;3;4;4;axon midline choice point recognition
GO:0019317;0,999623;0,995968893;4;13;13;fucose catabolic process
GO:0042355;0,999623;0,995968893;4;13;13;L-fucose catabolic process
GO:0060197;0,999626;0,995968893;1;4;4;cloacal septation
GO:0016408;0,999628;0,995968893;4;14;14;C-acyltransferase activity
GO:0003824;0,999635;0,995968893;3204;6449;7199;catalytic activity
GO:0030554;0,999644;0,995968893;1023;1856;2088;adenyl nucleotide binding
GO:0016198;0,999646;0,995968893;3;5;5;axon choice point recognition
GO:0070410;0,999647;0,995968893;2;8;14;co-SMAD binding
GO:0060589;0,999648;0,995968893;297;503;572;nucleoside-triphosphatase regulator activity
GO:0019898;0,999652;0,995968893;62;131;141;extrinsic to membrane
GO:0042354;0,999654;0,995968893;5;15;15;L-fucose metabolic process
GO:0004484;0,999659;0,995968893;1;1;1;mRNA guanylyltransferase activity
GO:0004651;0,999659;0,995968893;1;1;1;polynucleotide 5'-phosphatase activity
GO:0021772;0,999661;0,995968893;4;16;17;olfactory bulb development
GO:0010861;0,999661;0,995968893;1;4;9;thyroid hormone receptor activator activity
GO:0048319;0,999664;0,995968893;1;2;2;axial mesoderm morphogenesis
GO:0060509;0,999664;0,995968893;1;3;3;Type I pneumocyte differentiation
GO:0048007;0,999665;0,995968893;1;2;2;antigen processing and presentation, exogenous lipid antigen via MHC class Ib
GO:0048026;0,99967;0,995968893;1;3;4;positive regulation of nuclear mRNA splicing, via spliceosome
GO:0035770;0,999677;0,995968893;26;82;86;RNA granule
GO:0005954;0,99968;0,995968893;2;4;5;calcium- and calmodulin-dependent protein kinase complex
GO:0016568;0,999688;0,995968893;231;479;552;chromatin modification
GO:0002316;0,999694;0,995968893;1;1;1;follicular B cell differentiation
GO:0034593;0,999696;0,995968893;3;10;12;phosphatidylinositol bisphosphate phosphatase activity
GO:0048003;0,999699;0,995968893;1;3;3;antigen processing and presentation of lipid antigen via MHC class Ib
GO:0033037;0,999705;0,995968893;1;1;1;polysaccharide localization
GO:0018242;0,999709;0,995968893;1;3;3;protein O-linked glycosylation via serine
GO:0018243;0,999709;0,995968893;1;3;3;protein O-linked glycosylation via threonine
GO:0043228;0,999733;0,995968893;1268;2731;3042;non-membrane-bounded organelle
GO:0043232;0,999733;0,995968893;1268;2731;3042;intracellular non-membrane-bounded organelle
GO:0015942;0,999733;0,995968893;1;2;2;formate metabolic process
GO:0006892;0,999739;0,995968893;27;73;77;post-Golgi vesicle-mediated transport
GO:0008417;0,999744;0,995968893;5;19;19;fucosyltransferase activity
GO:0051276;0,999746;0,995968893;319;737;846;chromosome organization
GO:0010970;0,99975;0,995968893;18;37;40;microtubule-based transport
GO:0050919;0,999758;0,995968893;9;15;15;negative chemotaxis
GO:0022402;0,99976;0,995968893;428;999;1095;cell cycle process
GO:0043490;0,999766;0,995968893;1;3;3;malate-aspartate shuttle
GO:0004075;0,999773;0,995968893;4;10;11;biotin carboxylase activity
GO:0044260;0,999774;0,995968893;2346;5140;5736;cellular macromolecule metabolic process
GO:0002378;0,999785;0,995968893;1;2;3;immunoglobulin biosynthetic process
GO:0030323;0,999786;0,995968893;1;4;4;respiratory tube development
GO:0018076;0,999793;0,995968893;1;3;3;N-terminal peptidyl-lysine acetylation
GO:0005302;0,999793;0,995968893;1;1;1;L-tyrosine transmembrane transporter activity
GO:0015828;0,999793;0,995968893;1;1;1;tyrosine transport
GO:0015173;0,999793;0,995968893;1;1;1;aromatic amino acid transmembrane transporter activity
GO:0030695;0,999794;0,995968893;291;492;560;GTPase regulator activity
GO:0051489;0,999804;0,995968893;4;16;16;regulation of filopodium assembly
GO:0030953;0,999805;0,995968893;2;5;5;astral microtubule organization
GO:0030705;0,999815;0,995968893;18;41;51;cytoskeleton-dependent intracellular transport
GO:0000125;0,999815;0,995968893;1;10;10;PCAF complex
GO:0048193;0,999816;0,995968893;83;181;197;Golgi vesicle transport
GO:0047237;0,999827;0,995968893;3;4;4;glucuronylgalactosylproteoglycan 4-beta-N-acetylgalactosaminyltransferase activity
GO:0050653;0,999827;0,995968893;3;4;4;chondroitin sulfate proteoglycan biosynthetic process, polysaccharide chain biosynthetic process
GO:0050651;0,999827;0,995968893;3;4;4;dermatan sulfate proteoglycan biosynthetic process
GO:0070063;0,999831;0,995968893;2;18;18;RNA polymerase binding
GO:0050655;0,999832;0,995968893;3;5;5;dermatan sulfate proteoglycan metabolic process
GO:0003908;0,999834;0,995968893;1;1;1;methylated-DNA-[protein]-cysteine S-methyltransferase activity
GO:0032185;0,999843;0,995968893;1;1;1;septin cytoskeleton organization
GO:0007182;0,999845;0,995968893;1;4;4;common-partner SMAD protein phosphorylation
GO:0002475;0,999845;0,995968893;1;5;14;antigen processing and presentation via MHC class Ib
GO:0070986;0,999847;0,995968893;1;3;3;left/right axis specification
GO:0006996;0,999851;0,995968893;898;1865;2066;organelle organization
GO:0007028;0,999852;0,995968893;1;3;3;cytoplasm organization
GO:2000505;0,999855;0,995968893;1;4;4;regulation of energy homeostasis
GO:0030673;0,999861;0,995968893;4;10;15;axolemma
GO:0000900;0,999861;0,995968893;1;5;5;translation repressor activity, nucleic acid binding
GO:0072560;0,999861;0,995968893;1;2;2;type B pancreatic cell maturation
GO:0034453;0,999867;0,995968893;9;28;28;microtubule anchoring
GO:0019276;0,999872;0,995968893;3;6;6;UDP-N-acetylgalactosamine metabolic process
GO:0032012;0,999876;0,995968893;6;17;18;regulation of ARF protein signal transduction
GO:0070509;0,999876;0,995968893;2;6;6;calcium ion import
GO:0044267;0,999877;0,995968893;1248;2698;3002;cellular protein metabolic process
GO:0005160;0,999877;0,995968893;5;21;21;transforming growth factor beta receptor binding
GO:0032959;0,999879;0,995968893;1;3;3;inositol trisphosphate biosynthetic process
GO:0004723;0,999884;0,995968893;1;2;3;calcium-dependent protein serine/threonine phosphatase activity
GO:0005955;0,999884;0,995968893;1;2;2;calcineurin complex
GO:0007064;0,999891;0,995968893;1;4;5;mitotic sister chromatid cohesion
GO:0097016;0,999892;0,995968893;1;3;3;L27 domain binding
GO:0030859;0,999898;0,995968893;1;4;4;polarized epithelial cell differentiation
GO:0032300;0,999903;0,995968893;1;4;5;mismatch repair complex
GO:0030850;0,999903;0,995968893;1;8;9;prostate gland development
GO:0010694;0,999903;0,995968893;1;3;3;positive regulation of alkaline phosphatase activity
GO:0046907;0,999905;0,995968893;421;942;1090;intracellular transport
GO:0008267;0,999909;0,995968893;2;2;2;poly-glutamine tract binding
GO:0043226;0,999911;0,995968893;5315;11479;12943;organelle
GO:0008050;0,999911;0,995968893;4;4;5;female courtship behavior
GO:0019538;0,999914;0,995968893;1554;3382;3756;protein metabolic process
GO:0014902;0,999914;0,995968893;1;9;9;myotube differentiation
GO:0070552;0,999918;0,995968893;2;5;6;BRISC complex
GO:0071141;0,999921;0,995968893;1;6;6;SMAD protein complex
GO:0015031;0,999922;0,995968893;462;1020;1126;protein transport
GO:0005829;0,999926;0,995968893;1299;2790;3054;cytosol
GO:0009229;0,99993;0,995968893;1;1;1;thiamine diphosphate biosynthetic process
GO:0042724;0,99993;0,995968893;1;1;1;thiamine-containing compound biosynthetic process
GO:0004788;0,99993;0,995968893;1;1;1;thiamine diphosphokinase activity
GO:0042357;0,99993;0,995968893;1;1;1;thiamine diphosphate metabolic process
GO:0043229;0,999931;0,995968893;5306;11462;12926;intracellular organelle
GO:0019204;0,999931;0,995968893;1;4;4;nucleotide phosphatase activity
GO:0008192;0,999935;0,995968893;1;3;3;RNA guanylyltransferase activity
GO:0070593;0,999936;0,995968893;2;2;3;dendrite self-avoidance
GO:0045184;0,999938;0,995968893;470;1038;1149;establishment of protein localization
GO:0035404;0,999939;0,995968893;1;5;5;histone-serine phosphorylation
GO:0070412;0,99994;0,995968893;4;29;29;R-SMAD binding
GO:0035553;0,999942;0,995968893;1;1;1;oxidative single-stranded RNA demethylation
GO:0035513;0,999942;0,995968893;1;1;1;oxidative RNA demethylation
GO:0035515;0,999942;0,995968893;1;1;1;oxidative RNA demethylase activity
GO:0035516;0,999942;0,995968893;1;1;1;oxidative DNA demethylase activity
GO:0032007;0,999942;0,995968893;2;18;18;negative regulation of TOR signaling cascade
GO:0007023;0,999944;0,995968893;1;6;6;post-chaperonin tubulin folding pathway
GO:0038007;0,999944;0,995968893;1;1;1;netrin-activated signaling pathway
GO:0031022;0,99995;0,995968893;1;5;5;nuclear migration along microfilament
GO:0043116;0,99995;0,995968893;2;3;4;negative regulation of vascular permeability
GO:0070723;0,999951;0,995968893;2;19;19;response to cholesterol
GO:0005488;0,999953;0,995968893;6834;14357;16035;binding
GO:0071504;0,999956;0,995968893;1;4;4;cellular response to heparin
GO:0005737;0,999956;0,995968893;3107;6275;6992;cytoplasm
GO:0035408;0,999958;0,995968893;2;2;2;histone H3-T6 phosphorylation
GO:0035403;0,999958;0,995968893;2;2;2;histone kinase activity (H3-T6 specific)
GO:0048686;0,999966;0,995968893;3;3;3;regulation of sprouting of injured axon
GO:0048690;0,999966;0,995968893;3;3;3;regulation of axon extension involved in regeneration
GO:0030070;0,999967;0,995968893;1;2;3;insulin processing
GO:0014854;0,999967;0,995968893;1;3;3;response to inactivity
GO:0014870;0,999967;0,995968893;1;3;3;response to muscle inactivity
GO:0014877;0,999967;0,995968893;1;3;3;response to muscle inactivity involved in regulation of muscle adaptation
GO:0014894;0,999967;0,995968893;1;3;3;response to denervation involved in regulation of muscle adaptation
GO:0060282;0,999967;0,995968893;1;2;2;positive regulation of oocyte development
GO:0003299;0,999968;0,995968893;1;2;2;muscle hypertrophy in response to stress
GO:0014887;0,999968;0,995968893;1;2;2;cardiac muscle adaptation
GO:0014898;0,999968;0,995968893;1;2;2;cardiac muscle hypertrophy in response to stress
GO:0008585;0,99997;0,995968893;4;18;19;female gonad development
GO:0001098;0,999971;0,995968893;1;10;10;basal transcription machinery binding
GO:0001099;0,999971;0,995968893;1;10;10;basal RNA polymerase II transcription machinery binding
GO:0030158;0,999972;0,995968893;1;2;2;protein xylosyltransferase activity
GO:0050847;0,999972;0,995968893;1;6;6;progesterone receptor signaling pathway
GO:0014897;0,999973;0,995968893;1;3;3;striated muscle hypertrophy
GO:0003300;0,999973;0,995968893;1;3;3;cardiac muscle hypertrophy
GO:0003221;0,999974;0,995968893;1;2;2;right ventricular cardiac muscle tissue morphogenesis
GO:0000139;0,999974;0,995968893;296;618;715;Golgi membrane
GO:0031017;0,999977;0,995968893;1;6;6;exocrine pancreas development
GO:0004437;0,999977;0,995968893;10;29;31;inositol or phosphatidylinositol phosphatase activity
GO:0060281;0,999977;0,995968893;1;3;3;regulation of oocyte development
GO:0016344;0,999977;0,995968893;1;1;2;meiotic chromosome movement towards spindle pole
GO:0042245;0,999977;0,995968893;1;2;2;RNA repair
GO:0002689;0,999977;0,995968893;1;3;3;negative regulation of leukocyte chemotaxis
GO:0008574;0,999978;0,995968893;1;4;4;plus-end-directed microtubule motor activity
GO:0019056;0,999978;0,995968893;1;1;1;modulation by virus of host transcription
GO:0048687;0,999978;0,995968893;1;1;1;positive regulation of sprouting of injured axon
GO:0048691;0,999978;0,995968893;1;1;1;positive regulation of axon extension involved in regeneration
GO:0052026;0,999978;0,995968893;1;1;1;modulation by symbiont of host transcription
GO:0018025;0,999979;0,995968893;1;1;1;calmodulin-lysine N-methyltransferase activity
GO:0005794;0,999979;0,995968893;574;1168;1302;Golgi apparatus
GO:0005010;0,99998;0,995968893;2;4;4;insulin-like growth factor-activated receptor activity
GO:0004473;0,999982;0,995968893;1;3;3;malate dehydrogenase (oxaloacetate-decarboxylating) (NADP+) activity
GO:0032983;0,999983;0,995968893;3;3;3;kainate selective glutamate receptor complex
GO:0033206;0,999984;0,995968893;1;2;3;cytokinesis after meiosis
GO:0040038;0,999984;0,995968893;1;2;3;polar body extrusion after meiotic divisions
GO:0006166;0,999984;0,995968893;1;2;3;purine ribonucleoside salvage
GO:0060992;0,999985;0,995968893;4;9;12;response to fungicide
GO:0046854;0,999985;0,995968893;5;19;19;phosphatidylinositol phosphorylation
GO:0035641;0,999988;0,995968893;3;4;4;locomotory exploration behavior
GO:0048688;0,999988;0,995968893;2;2;2;negative regulation of sprouting of injured axon
GO:0048692;0,999988;0,995968893;2;2;2;negative regulation of axon extension involved in regeneration
GO:0004119;0,999988;0,995968893;1;2;2;cGMP-inhibited cyclic-nucleotide phosphodiesterase activity
GO:0050479;0,999989;0,995968893;1;1;1;glyceryl-ether monooxygenase activity
GO:0035640;0,999991;0,995968893;3;5;5;exploration behavior
GO:0009202;0,999992;0,995968893;1;2;2;deoxyribonucleoside triphosphate biosynthetic process
GO:0010839;0,999992;0,995968893;1;3;3;negative regulation of keratinocyte proliferation
GO:0048665;0,999993;0,995968893;1;11;11;neuron fate specification
GO:0048617;0,999993;0,995968893;1;9;9;embryonic foregut morphogenesis
GO:0014874;0,999993;0,995968893;1;5;5;response to stimulus involved in regulation of muscle adaptation
GO:0042608;0,999993;0,995968893;1;3;3;T cell receptor binding
GO:0051647;0,999994;0,995968893;2;8;8;nucleus localization
GO:0022027;0,999994;0,995968893;2;8;8;interkinetic nuclear migration
GO:0046856;0,999994;0,995968893;1;7;9;phosphatidylinositol dephosphorylation
GO:0016013;0,999994;0,995968893;4;4;4;syntrophin complex
GO:0005813;0,999995;0,995968893;166;368;392;centrosome
GO:0048680;0,999995;0,995968893;1;7;7;positive regulation of axon regeneration
GO:0033578;0,999995;0,995968893;1;4;4;protein glycosylation in Golgi
GO:0070572;0,999995;0,995968893;1;7;7;positive regulation of neuron projection regeneration
GO:0051640;0,999995;0,995968893;21;55;61;organelle localization
GO:0032514;0,999996;0,995968893;1;1;1;positive regulation of protein phosphatase type 2B activity
GO:2000310;0,999996;0,995968893;4;5;5;regulation of N-methyl-D-aspartate selective glutamate receptor activity
GO:0097120;0,999996;0,995968893;4;4;5;receptor localization to synapse
GO:0072578;0,999996;0,995968893;4;4;5;neurotransmitter-gated ion channel clustering
GO:0043412;0,999996;0,995968893;1116;2256;2490;macromolecule modification
GO:0023041;0,999996;0,995968893;4;5;5;neuronal signal transduction
GO:0005815;0,999997;0,995968893;226;499;536;microtubule organizing center
GO:0021793;0,999997;0,995968893;2;2;2;chemorepulsion of branchiomotor axon
GO:0016619;0,999997;0,995968893;1;4;4;malate dehydrogenase (oxaloacetate-decarboxylating) activity
GO:0021610;0,999997;0,995968893;2;2;2;facial nerve morphogenesis
GO:0051326;0,999997;0,995968893;2;2;2;telophase
GO:0001766;0,999997;0,995968893;1;3;3;membrane raft polarization
GO:0097117;0,999997;0,995968893;1;1;1;guanylate kinase-associated protein clustering
GO:0097114;0,999997;0,995968893;1;1;1;N-methyl-D-aspartate receptor clustering
GO:0097112;0,999997;0,995968893;1;1;1;gamma-aminobutyric acid receptor clustering
GO:0097109;0,999997;0,995968893;2;2;2;neuroligin family protein binding
GO:0060201;0,999997;0,995968893;3;5;5;clathrin sculpted acetylcholine transport vesicle membrane
GO:0000093;0,999997;0,995968893;2;2;2;mitotic telophase
GO:0050923;0,999997;0,995968893;4;5;5;regulation of negative chemotaxis
GO:0031588;0,999997;0,995968893;1;6;6;AMP-activated protein kinase complex
GO:0031580;0,999997;0,995968893;1;3;3;membrane raft distribution
GO:0004965;0,999997;0,995968893;1;4;9;GABA-B receptor activity
GO:0046060;0,999998;0,995968893;1;3;3;dATP metabolic process
GO:0021784;0,999998;0,995968893;2;4;4;postganglionic parasympathetic nervous system development
GO:0006167;0,999998;0,995968893;1;4;4;AMP biosynthetic process
GO:0006491;0,999998;0,995968893;3;12;12;N-glycan processing
GO:0006464;0,999998;0,995968893;1061;2133;2363;protein modification process
GO:0033058;0,999998;0,995968893;3;4;4;directional locomotion
GO:0071286;0,999998;0,995968893;3;3;3;cellular response to magnesium ion
GO:0021891;0,999999;0,995968893;1;3;4;olfactory bulb interneuron development
GO:0048332;0,999999;0,995968893;1;6;6;mesoderm morphogenesis
GO:0021615;0,999999;0,995968893;2;4;4;glossopharyngeal nerve morphogenesis
GO:0048495;0,999999;0,995968893;2;4;4;Roundabout binding
GO:0021511;0,999999;0,995968893;2;2;2;spinal cord patterning
GO:0048846;0,999999;0,995968893;2;3;3;axon extension involved in axon guidance
GO:0097115;0,999999;0,995968893;3;3;3;neurexin clustering
GO:0097113;0,999999;0,995968893;3;3;4;alpha-amino-3-hydroxy-5-methyl-4-isoxazole propionate receptor clustering
GO:0006432;0,999999;0,995968893;2;5;5;phenylalanyl-tRNA aminoacylation
GO:0046839;0,999999;0,995968893;2;11;13;phospholipid dephosphorylation
GO:0006895;0,999999;0,995968893;2;7;8;Golgi to endosome transport
GO:0050925;0,999999;0,995968893;2;2;2;negative regulation of negative chemotaxis
GO:0050961;0,999999;0,995968893;1;8;8;detection of temperature stimulus involved in sensory perception
GO:0050965;0,999999;0,995968893;1;8;8;detection of temperature stimulus involved in sensory perception of pain
GO:0048096;0,999999;0,995968893;1;8;8;chromatin-mediated maintenance of transcription
GO:0000308;1;1;1;2;2;cytoplasmic cyclin-dependent protein kinase holoenzyme complex
GO:0046085;1;1;1;9;9;adenosine metabolic process
GO:0021836;1;1;1;2;2;chemorepulsion involved in postnatal olfactory bulb interneuron migration
GO:0021761;1;1;1;2;2;limbic system development
GO:0090129;1;1;1;7;7;positive regulation of synapse maturation
GO:0090128;1;1;1;9;9;regulation of synapse maturation
GO:0030305;1;1;1;1;1;heparanase activity
GO:0008627;1;1;1;1;1;induction of apoptosis by ionic changes
GO:0035610;1;1;3;7;7;protein side chain deglutamylation
GO:0035609;1;1;3;7;7;C-terminal protein deglutamylation
GO:0021942;1;1;4;4;4;radial glia guided migration of Purkinje cell
GO:0046127;1;1;1;1;1;pyrimidine deoxyribonucleoside catabolic process
GO:0046104;1;1;1;4;4;thymidine metabolic process
GO:0070401;1;1;1;1;1;NADP+ binding
GO:0001642;1;1;3;3;3;group III metabotropic glutamate receptor activity
GO:0090292;1;1;1;7;8;nuclear matrix anchoring at nuclear membrane
GO:0014050;1;1;1;7;7;negative regulation of glutamate secretion
GO:0071625;1;1;2;2;5;vocalization behavior
GO:0035385;1;1;2;3;3;Roundabout signaling pathway
GO:0070100;1;1;2;5;5;negative regulation of chemokine-mediated signaling pathway
GO:0034465;1;1;1;2;2;response to carbon monoxide
GO:0046368;1;1;1;2;2;GDP-L-fucose metabolic process
GO:0030007;1;1;1;1;1;cellular potassium ion homeostasis
GO:0080154;1;1;1;1;1;regulation of fertilization
GO:0070905;1;1;1;3;3;serine binding
GO:0006005;1;1;1;2;2;L-fucose biosynthetic process
GO:0070841;1;1;1;2;7;inclusion body assembly
GO:0070842;1;1;1;2;7;aggresome assembly
GO:0048842;1;1;1;1;1;positive regulation of axon extension involved in axon guidance
GO:0008446;1;1;1;1;1;GDP-mannose 4,6-dehydratase activity
GO:0015958;1;1;4;4;5;bis(5'-nucleosidyl) oligophosphate catabolic process
GO:0015961;1;1;4;4;5;diadenosine polyphosphate catabolic process
GO:0015962;1;1;4;4;4;diadenosine triphosphate metabolic process
GO:0015964;1;1;4;4;4;diadenosine triphosphate catabolic process
GO:0006214;1;1;1;1;1;thymidine catabolic process
GO:0006210;1;1;1;2;2;thymine catabolic process
GO:0006212;1;1;1;2;2;uracil catabolic process
GO:0044424;1;1;6579;14168;15970;intracellular part
GO:2000438;1;1;1;1;1;negative regulation of monocyte extravasation
GO:2000437;1;1;1;1;1;regulation of monocyte extravasation
GO:0051665;1;1;1;4;4;membrane raft localization
GO:0045794;1;1;1;1;1;negative regulation of cell volume
GO:0043578;1;1;1;7;8;nuclear matrix organization
GO:0060072;1;1;1;1;1;large conductance calcium-activated potassium channel activity
GO:0060060;1;1;1;1;1;post-embryonic retina morphogenesis in camera-type eye
GO:0060073;1;1;1;1;1;micturition
GO:0060074;1;1;3;4;4;synapse maturation
GO:0045836;1;1;1;9;9;positive regulation of meiosis
GO:0055108;1;1;1;1;1;Golgi to transport vesicle transport
GO:0055100;1;1;1;1;1;adiponectin binding
GO:0042720;1;1;4;4;4;mitochondrial inner membrane peptidase complex
GO:0016151;1;1;4;8;8;nickel ion binding
GO:0051823;1;1;4;8;9;regulation of synapse structural plasticity
GO:0061364;1;1;2;3;3;apoptosis involved in luteolysis
GO:0047710;1;1;4;4;4;bis(5'-adenosyl)-triphosphatase activity
GO:0010855;1;1;1;1;1;adenylate cyclase inhibitor activity
GO:0010854;1;1;1;1;1;adenylate cyclase regulator activity
GO:0010766;1;1;1;5;5;negative regulation of sodium ion transport
GO:0017113;1;1;1;1;1;dihydropyrimidine dehydrogenase (NADP+) activity
GO:0038003;1;1;1;4;4;opioid receptor signaling pathway
GO:0048170;1;1;2;4;4;positive regulation of long-term neuronal synaptic plasticity
GO:0060466;1;1;1;3;3;activation of meiosis involved in egg activation
GO:0046633;1;1;1;4;6;alpha-beta T cell proliferation
GO:0019859;1;1;1;3;3;thymine metabolic process
GO:0019860;1;1;1;2;2;uracil metabolic process
GO:0019871;1;1;1;3;3;sodium channel inhibitor activity
GO:0071205;1;1;1;1;1;protein localization to juxtaparanode region of axon
GO:0035723;1;1;1;1;1;interleukin-15-mediated signaling pathway
GO:0035724;1;1;1;1;1;CD24 biosynthetic process
GO:0016524;1;1;1;3;3;latrotoxin receptor activity
GO:0031687;1;1;2;2;2;A2A adenosine receptor binding
GO:0002692;1;1;1;1;1;negative regulation of cellular extravasation
GO:0032793;1;1;3;11;11;positive regulation of CREB transcription factor activity
GO:0071350;1;1;1;1;1;cellular response to interleukin-15
GO:0042353;1;1;1;2;2;fucose biosynthetic process
GO:0043924;1;1;1;1;1;suramin binding
GO:0042351;1;1;1;2;2;'de novo' GDP-L-fucose biosynthetic process
GO:0042350;1;1;1;2;2;GDP-L-fucose biosynthetic process

==> anc/S5_Table.csv <==
GO term;P-value (uncorrected for multiple testing);FDR;Number of genes foundÊwith at least one outlier snpÊfor the given GO category;Number of genes that could at most be found in our dataset for the given GO category;Total number of genes for the given GO category;Description of the given GO term
GO:0001533;0,000001;0,001199;20;31;34;cornified envelope
GO:0004984;0,000001;0,001199;36;370;468;olfactory receptor activity
GO:0030216;0,000005;0,004284333;28;49;52;keratinocyte differentiation
GO:0035094;0,000028;0,01949225;27;38;49;response to nicotine
GO:0031424;0,000041;0,01949225;18;54;56;keratinization
GO:0009913;0,000048;0,01949225;31;58;61;epidermal cell differentiation
GO:0005576;0,000051;0,01949225;817;2347;2597;extracellular region
GO:0042035;0,000053;0,01949225;46;104;125;regulation of cytokine biosynthetic process
GO:0000786;0,0001;0,033907;21;94;112;nucleosome
GO:0045095;0,000111;0,034104;17;91;93;keratin filament
GO:0032675;0,000169;0,042179143;36;73;83;regulation of interleukin-6 production
GO:0006067;0,000188;0,042179143;10;11;11;ethanol metabolic process
GO:0006069;0,000188;0,042179143;10;11;11;ethanol oxidation
GO:0034308;0,000188;0,042179143;10;11;11;primary alcohol metabolic process
GO:0042036;0,000268;0,0573448;18;31;34;negative regulation of cytokine biosynthetic process
GO:0016713;0,000332;0,0620467;7;8;8;oxidoreductase activity, acting on paired donors, with incorporation or reduction of molecular oxygen, reduced iron-sulfur protein as one donor, and incorporation of one atom of oxygen
GO:0008188;0,00035;0,0620467;24;44;50;neuropeptide receptor activity
GO:0034143;0,000355;0,0620467;8;9;9;regulation of toll-like receptor 4 signaling pathway
GO:0042923;0,000374;0,0620467;25;48;54;neuropeptide binding
GO:0032680;0,000379;0,0620467;37;83;86;regulation of tumor necrosis factor production
GO:0002673;0,00041;0,064557;29;50;57;regulation of acute inflammatory response
GO:0005775;0,000485;0,074098364;17;23;33;vacuolar lumen
GO:0006536;0,00058;0,085526739;14;17;18;glutamate metabolic process
GO:0003823;0,000678;0,09389112;20;59;73;antigen binding
GO:0033627;0,000682;0,09389112;7;7;9;cell adhesion mediated by integrin
GO:0015114;0,000754;0,100398962;12;16;16;phosphate transmembrane transporter activity
GO:0033158;0,000812;0,100834414;13;18;18;regulation of protein import into nucleus, translocation
GO:0002861;0,000815;0,100834414;11;19;29;regulation of inflammatory response to antigenic stimulus
GO:0019087;0,000834;0,100834414;7;7;7;transformation of host cell by virus
GO:0017157;0,001022;0,116083026;52;81;90;regulation of exocytosis
GO:0042622;0,001094;0,116083026;10;12;12;photoreceptor outer segment membrane
GO:0006955;0,001094;0,116083026;288;819;1044;immune response
GO:0004663;0,001099;0,116083026;4;4;5;Rab geranylgeranyltransferase activity
GO:0034145;0,001127;0,116083026;7;7;7;positive regulation of toll-like receptor 4 signaling pathway
GO:0043202;0,001183;0,116083026;16;22;32;lysosomal lumen
GO:0001817;0,001185;0,116083026;155;404;480;regulation of cytokine production
GO:0071219;0,0012;0,116083026;42;88;92;cellular response to molecule of bacterial origin
GO:0006687;0,001219;0,116083026;32;45;48;glycosphingolipid metabolic process
GO:0050728;0,001238;0,116083026;33;69;70;negative regulation of inflammatory response
GO:0090303;0,001395;0,128475488;3;5;5;positive regulation of wound healing
GO:0000155;0,001423;0,128475488;13;15;17;two-component sensor activity
GO:0060201;0,001485;0,131005905;5;5;5;clathrin sculpted acetylcholine transport vesicle membrane
GO:0071257;0,001577;0,136755512;7;8;8;cellular response to electrical stimulus
GO:0031348;0,001756;0,1400804;38;84;94;negative regulation of defense response
GO:0030148;0,001782;0,1400804;39;60;61;sphingolipid biosynthetic process
GO:0051385;0,00183;0,1400804;18;32;35;response to mineralocorticoid stimulus
GO:0045408;0,001878;0,1400804;12;20;20;regulation of interleukin-6 biosynthetic process
GO:0051967;0,001909;0,1400804;9;9;9;negative regulation of synaptic transmission, glutamatergic
GO:0001562;0,001927;0,1400804;9;14;14;response to protozoan
GO:0034340;0,001946;0,1400804;31;79;116;response to type I interferon
GO:0042542;0,001965;0,1400804;54;106;116;response to hydrogen peroxide
GO:0046467;0,001984;0,1400804;40;64;65;membrane lipid biosynthetic process
GO:0000313;0,002014;0,1400804;12;28;28;organellar ribosome
GO:0005761;0,002014;0,1400804;12;28;28;mitochondrial ribosome
GO:0043101;0,002021;0,1400804;11;14;16;purine-containing compound salvage
GO:0000302;0,002217;0,149038491;63;134;146;response to reactive oxygen species
GO:0015870;0,002222;0,149038491;2;2;2;acetylcholine transport
GO:0001520;0,002295;0,151432103;3;4;4;outer dense fiber
GO:0010043;0,00236;0,153943254;23;38;42;response to zinc ion
GO:0033280;0,00247;0,156108016;19;30;30;response to vitamin D
GO:0050727;0,00247;0,156108016;79;190;210;regulation of inflammatory response
GO:0018199;0,00255;0,158386839;5;5;5;peptidyl-glutamine modification
GO:0030594;0,002662;0,164282476;44;83;92;neurotransmitter receptor activity
GO:0012505;0,002746;0,166564703;57;95;100;endomembrane system
GO:0051051;0,002889;0,171093043;128;281;320;negative regulation of transport
GO:0044243;0,002942;0,171093043;21;33;35;multicellular organismal catabolic process
GO:0019763;0,002977;0,171093043;3;4;4;immunoglobulin receptor activity
GO:0055067;0,002985;0,171093043;32;52;55;monovalent inorganic cation homeostasis
GO:0002862;0,003003;0,171093043;5;7;7;negative regulation of inflammatory response to antigenic stimulus
GO:0004024;0,003025;0,171093043;5;5;5;alcohol dehydrogenase activity, zinc-dependent
GO:0005773;0,003215;0,181054183;119;263;320;vacuole
GO:0048168;0,003307;0,181054183;31;51;55;regulation of neuronal synaptic plasticity
GO:0008236;0,003376;0,181054183;97;204;230;serine-type peptidase activity
GO:0004974;0,00342;0,181054183;4;5;6;leukotriene receptor activity
GO:0031099;0,003437;0,181054183;70;138;151;regeneration
GO:0042534;0,00345;0,181054183;11;21;21;regulation of tumor necrosis factor biosynthetic process
GO:0022900;0,00352;0,181054183;59;167;191;electron transport chain
GO:0044003;0,003536;0,181054183;13;19;21;modification by symbiont of host morphology or physiology
GO:0060337;0,0036;0,181054183;30;78;115;type I interferon-mediated signaling pathway
GO:0071357;0,0036;0,181054183;30;78;115;cellular response to type I interferon
GO:0004865;0,003643;0,181054183;5;5;5;protein serine/threonine phosphatase inhibitor activity
GO:0048714;0,003648;0,181054183;7;10;10;positive regulation of oligodendrocyte differentiation
GO:0050912;0,003788;0,182587965;5;16;17;detection of chemical stimulus involved in sensory perception of taste
GO:0006664;0,003805;0,182587965;35;56;59;glycolipid metabolic process
GO:0030574;0,003807;0,182587965;20;29;29;collagen catabolic process
GO:0015695;0,003865;0,183367988;27;39;39;organic cation transport
GO:0072268;0,004242;0,197925232;3;3;3;pattern specification involved in metanephros development
GO:0043217;0,004272;0,197925232;3;3;3;myelin maintenance
GO:0051241;0,004321;0,197925232;150;373;401;negative regulation of multicellular organismal process
GO:0043031;0,004403;0,197925232;7;7;7;negative regulation of macrophage activation
GO:0050906;0,00441;0,197925232;25;84;88;detection of stimulus involved in sensory perception
GO:0045955;0,004451;0,197925232;4;4;4;negative regulation of calcium ion-dependent exocytosis
GO:0051412;0,004465;0,197925232;16;27;30;response to corticosterone stimulus
GO:2000697;0,004543;0,197925232;2;2;2;negative regulation of epithelial cell differentiation involved in kidney development
GO:0072183;0,004543;0,197925232;2;2;2;negative regulation of nephron tubule epithelial cell differentiation
GO:0006880;0,004709;0,203724688;2;2;3;intracellular sequestering of iron ion
GO:0009615;0,004881;0,209395753;90;244;276;response to virus
GO:0017171;0,005091;0,215041833;97;210;236;serine hydrolase activity
GO:0042165;0,00516;0,215041833;52;99;109;neurotransmitter binding
GO:0009162;0,005169;0,215041833;3;3;3;deoxyribonucleoside monophosphate metabolic process
GO:0051248;0,005234;0,215041833;136;343;382;negative regulation of protein metabolic process
GO:0002864;0,005255;0,215041833;8;12;12;regulation of acute inflammatory response to antigenic stimulus
GO:0072081;0,005633;0,230609146;3;4;4;specification of nephron tubule identity
GO:0004252;0,00574;0,233366231;69;165;190;serine-type endopeptidase activity
GO:0005686;0,00588;0,233455907;4;4;4;U2 snRNP
GO:0005436;0,00589;0,233455907;7;9;9;sodium:phosphate symporter activity
GO:0050871;0,005902;0,233455907;31;60;65;positive regulation of B cell activation
GO:0030544;0,006036;0,23755038;12;15;15;Hsp70 protein binding
GO:0060743;0,006129;0,238648721;3;3;3;epithelial cell maturation involved in prostate gland development
GO:0051707;0,006194;0,238648721;132;410;459;response to other organism
GO:0045921;0,006321;0,238648721;25;36;43;positive regulation of exocytosis
GO:0045085;0,006343;0,238648721;3;3;5;negative regulation of interleukin-2 biosynthetic process
GO:0004861;0,006526;0,238648721;9;18;18;cyclin-dependent protein kinase inhibitor activity
GO:0001781;0,006527;0,238648721;3;4;4;neutrophil apoptosis
GO:0033028;0,006527;0,238648721;3;4;4;myeloid cell apoptosis
GO:0006677;0,006561;0,238648721;16;22;24;glycosylceramide metabolic process
GO:0002070;0,006706;0,238648721;12;16;16;epithelial cell maturation
GO:0001818;0,006709;0,238648721;65;160;173;negative regulation of cytokine production
GO:0032963;0,006709;0,238648721;24;37;37;collagen metabolic process
GO:0051635;0,006768;0,238648721;15;24;27;bacterial cell surface binding
GO:0034451;0,006772;0,238648721;7;9;14;centriolar satellite
GO:0046503;0,006783;0,238648721;24;36;37;glycerolipid catabolic process
GO:0004930;0,006901;0,239978832;210;897;1055;G-protein coupled receptor activity
GO:0047760;0,006927;0,239978832;10;11;11;butyrate-CoA ligase activity
GO:0007379;0,006942;0,239978832;9;17;18;segment specification
GO:0001675;0,007008;0,241383556;6;6;6;acrosome assembly
GO:0006885;0,00744;0,252463561;26;42;45;regulation of pH
GO:0030819;0,007499;0,252463561;16;34;36;positive regulation of cAMP biosynthetic process
GO:0030816;0,007499;0,252463561;16;34;36;positive regulation of cAMP metabolic process
GO:0030101;0,00752;0,252463561;14;26;31;natural killer cell activation
GO:0006642;0,007551;0,252463561;7;8;8;triglyceride mobilization
GO:0047023;0,007594;0,252463561;8;8;8;androsterone dehydrogenase activity
GO:0048102;0,007729;0,253099657;4;7;7;autophagic cell death
GO:0043086;0,007733;0,253099657;222;557;596;negative regulation of catalytic activity
GO:0002674;0,007798;0,253099657;9;15;15;negative regulation of acute inflammatory response
GO:0046513;0,007855;0,253099657;20;32;33;ceramide biosynthetic process
GO:0030433;0,007891;0,253099657;23;43;50;ER-associated protein catabolic process
GO:0045830;0,007953;0,253549036;5;10;11;positive regulation of isotype switching
GO:0051602;0,008114;0,255347817;18;33;42;response to electrical stimulus
GO:0019048;0,008184;0,255347817;22;38;61;virus-host interaction
GO:0071316;0,008198;0,255347817;4;5;11;cellular response to nicotine
GO:0045653;0,008221;0,255347817;3;15;21;negative regulation of megakaryocyte differentiation
GO:0046330;0,008509;0,25803353;20;43;52;positive regulation of JNK cascade
GO:0018106;0,008529;0,25803353;5;6;8;peptidyl-histidine phosphorylation
GO:0050995;0,008622;0,25803353;13;24;31;negative regulation of lipid catabolic process
GO:0051775;0,008673;0,25803353;5;7;7;response to redox state
GO:0045736;0,008779;0,25803353;16;27;27;negative regulation of cyclin-dependent protein kinase activity
GO:0060135;0,008781;0,25803353;22;32;33;maternal process involved in female pregnancy
GO:0022415;0,008794;0,25803353;61;213;275;viral reproductive process
GO:0022600;0,008802;0,25803353;21;45;46;digestive system process
GO:0007269;0,008835;0,25803353;37;60;65;neurotransmitter secretion
GO:0050665;0,008966;0,258988987;6;10;11;hydrogen peroxide biosynthetic process
GO:0002886;0,009002;0,258988987;16;26;26;regulation of myeloid leukocyte mediated immunity
GO:0019905;0,009029;0,258988987;27;41;45;syntaxin binding
GO:0004983;0,009126;0,259416686;7;13;13;neuropeptide Y receptor activity
GO:0045182;0,009281;0,259416686;17;30;37;translation regulator activity
GO:0015293;0,009288;0,259416686;91;154;164;symporter activity
GO:0030291;0,009312;0,259416686;22;39;39;protein serine/threonine kinase inhibitor activity
GO:0051974;0,009328;0,259416686;10;11;12;negative regulation of telomerase activity
GO:0016324;0,009436;0,260662278;130;237;256;apical plasma membrane
GO:0060627;0,009511;0,260662278;118;214;226;regulation of vesicle-mediated transport
GO:0005277;0,009521;0,260662278;2;2;2;acetylcholine transmembrane transporter activity
GO:0070339;0,009838;0,263064265;10;12;12;response to bacterial lipopeptide
GO:0032493;0,009838;0,263064265;10;12;12;response to bacterial lipoprotein
GO:0071221;0,009838;0,263064265;10;12;12;cellular response to bacterial lipopeptide
GO:0071220;0,009838;0,263064265;10;12;12;cellular response to bacterial lipoprotein
GO:0010447;0,009893;0,263232965;3;3;3;response to acidity
GO:0071877;0,009963;0,263232965;3;4;4;regulation of adrenergic receptor signaling pathway
GO:0071216;0,010008;0,263232965;46;103;109;cellular response to biotic stimulus
GO:0045745;0,01013;0,264433094;13;21;21;positive regulation of G-protein coupled receptor protein signaling pathway
GO:0060457;0,010247;0,266251503;5;6;6;negative regulation of digestive system process
GO:0001994;0,010635;0,275250185;2;2;2;norepinephrine-epinephrine vasoconstriction involved in regulation of systemic arterial blood pressure
GO:0002637;0,010639;0,275250185;10;27;38;regulation of immunoglobulin production
GO:0050907;0,010762;0,277896172;10;54;56;detection of chemical stimulus involved in sensory perception
GO:0019433;0,010856;0,279042017;19;27;27;triglyceride catabolic process
GO:0044269;0,011155;0,281536891;19;28;28;glycerol ether catabolic process
GO:0046461;0,011155;0,281536891;19;28;28;neutral lipid catabolic process
GO:0046464;0,011155;0,281536891;19;28;28;acylglycerol catabolic process
GO:0045079;0,011158;0,281536891;5;6;6;negative regulation of chemokine biosynthetic process
GO:0005682;0,011245;0,281536891;5;6;6;U5 snRNP
GO:0015137;0,011345;0,281536891;4;4;4;citrate transmembrane transporter activity
GO:0015142;0,011345;0,281536891;4;4;4;tricarboxylic acid transmembrane transporter activity
GO:0005882;0,011354;0,281536891;41;198;205;intermediate filament
GO:0071062;0,011422;0,281821544;2;2;3;alphav-beta3 integrin-vitronectin complex
GO:0005497;0,011713;0,287145909;4;5;6;androgen binding
GO:0050685;0,011717;0,287145909;5;8;9;positive regulation of mRNA processing
GO:0006910;0,011819;0,287309138;14;16;16;phagocytosis, recognition
GO:0000323;0,011897;0,287309138;103;235;291;lytic vacuole
GO:0005764;0,011897;0,287309138;103;235;291;lysosome
GO:0004652;0,012103;0,288553645;8;9;9;polynucleotide adenylyltransferase activity
GO:0006688;0,012139;0,288553645;19;25;25;glycosphingolipid biosynthetic process
GO:0032720;0,012199;0,288553645;16;32;33;negative regulation of tumor necrosis factor production
GO:0046520;0,012283;0,288553645;22;36;37;sphingoid biosynthetic process
GO:0001785;0,012332;0,288553645;2;2;2;prostaglandin J receptor activity
GO:0004956;0,012332;0,288553645;2;2;2;prostaglandin D receptor activity
GO:0005845;0,012349;0,288553645;8;10;11;mRNA cap binding complex
GO:0034518;0,012349;0,288553645;8;10;11;RNA cap binding complex
GO:0043300;0,012435;0,290275854;15;25;25;regulation of leukocyte degranulation
GO:0048169;0,012649;0,294839204;21;28;32;regulation of long-term neuronal synaptic plasticity
GO:0042246;0,012733;0,294839204;23;42;42;tissue regeneration
GO:0042552;0,012754;0,294839204;38;68;70;myelination
GO:0007031;0,012835;0,294902822;11;17;18;peroxisome organization
GO:0001975;0,013105;0,29675115;17;26;28;response to amphetamine
GO:0044126;0,013196;0,29675115;12;24;35;regulation of growth of symbiont in host
GO:0044130;0,013196;0,29675115;12;24;35;negative regulation of growth of symbiont in host
GO:0044146;0,013196;0,29675115;12;24;35;negative regulation of growth of symbiont involved in interaction with host
GO:0044144;0,013196;0,29675115;12;24;35;modulation of growth of symbiont involved in interaction with host
GO:0000421;0,0134;0,299751216;7;16;16;autophagic vacuole membrane
GO:0046459;0,013511;0,30065622;7;11;11;short-chain fatty acid metabolic process
GO:0045410;0,013677;0,301685877;5;8;8;positive regulation of interleukin-6 biosynthetic process
GO:0001567;0,013682;0,301685877;1;1;1;cholesterol 25-hydroxylase activity
GO:0042743;0,013897;0,303022407;15;33;35;hydrogen peroxide metabolic process
GO:0009247;0,013926;0,303022407;20;29;29;glycolipid biosynthetic process
GO:0043277;0,013938;0,303022407;13;16;16;apoptotic cell clearance
GO:0070304;0,014001;0,303773893;22;48;63;positive regulation of stress-activated protein kinase signaling cascade
GO:0042562;0,014509;0,315320523;39;74;77;hormone binding
GO:0071222;0,014602;0,316445719;36;81;85;cellular response to lipopolysaccharide
GO:0061004;0,014817;0,317548779;3;6;6;pattern specification involved in kidney development
GO:0072048;0,014817;0,317548779;3;6;6;renal system pattern specification
GO:0002697;0,014883;0,317548779;91;208;252;regulation of immune effector process
GO:0043374;0,014977;0,317548779;5;7;7;CD8-positive, alpha-beta T cell differentiation
GO:0051117;0,01499;0,317548779;19;29;33;ATPase binding
GO:0009411;0,015165;0,317548779;47;97;98;response to UV
GO:0005840;0,015452;0,317548779;53;222;251;ribosome
GO:0033006;0,015467;0,317548779;14;21;21;regulation of mast cell activation involved in immune response
GO:0043304;0,015488;0,317548779;12;19;19;regulation of mast cell degranulation
GO:0000244;0,015506;0,317548779;4;6;7;assembly of spliceosomal tri-snRNP
GO:0000149;0,015516;0,317548779;30;50;54;SNARE binding
GO:0042359;0,015554;0,317548779;9;13;13;vitamin D metabolic process
GO:0030260;0,01566;0,317548779;12;18;21;entry into host cell
GO:0044409;0,01566;0,317548779;12;18;21;entry into host
GO:0051828;0,01566;0,317548779;12;18;21;entry into other organism involved in symbiotic interaction
GO:0051806;0,01566;0,317548779;12;18;21;entry into cell of other organism involved in symbiotic interaction
GO:0052192;0,01566;0,317548779;12;18;21;movement in environment of other organism involved in symbiotic interaction
GO:0052126;0,01566;0,317548779;12;18;21;movement in host environment
GO:0045046;0,015744;0,31881553;4;5;5;protein import into peroxisome membrane
GO:0002683;0,015899;0,320297689;69;162;193;negative regulation of immune system process
GO:0010574;0,015949;0,320297689;15;25;26;regulation of vascular endothelial growth factor production
GO:0044259;0,01608;0,321662013;26;41;44;multicellular organismal macromolecule metabolic process
GO:0032795;0,016354;0,325613521;4;4;4;heterotrimeric G-protein binding
GO:0045191;0,016744;0,331308099;7;15;16;regulation of isotype switching
GO:0042304;0,016752;0,331308099;14;33;37;regulation of fatty acid biosynthetic process
GO:0045188;0,016897;0,332280885;10;15;15;regulation of circadian sleep/wake cycle, non-REM sleep
GO:0034728;0,016907;0,332280885;44;155;188;nucleosome organization
GO:0045075;0,017127;0,334678717;5;8;15;regulation of interleukin-12 biosynthetic process
GO:0051048;0,017242;0,334678717;48;120;143;negative regulation of secretion
GO:0045911;0,017243;0,334678717;5;11;12;positive regulation of DNA recombination
GO:0070427;0,017629;0,34136652;2;2;2;nucleotide-binding oligomerization domain containing 1 signaling pathway
GO:0043535;0,017695;0,34257151;21;33;37;regulation of blood vessel endothelial cell migration
GO:0045084;0,017812;0,342652965;4;7;14;positive regulation of interleukin-12 biosynthetic process
GO:0016557;0,017938;0,342652965;3;4;4;peroxisome membrane biogenesis
GO:0070013;0,017967;0,342652965;200;462;503;intracellular organelle lumen
GO:0000015;0,018011;0,342652965;4;5;5;phosphopyruvate hydratase complex
GO:0004634;0,018011;0,342652965;4;5;5;phosphopyruvate hydratase activity
GO:0016538;0,018114;0,342652965;11;25;25;cyclin-dependent protein kinase regulator activity
GO:2000074;0,018119;0,342652965;6;7;7;regulation of type B pancreatic cell development
GO:0016254;0,01816;0,342889654;10;20;21;preassembly of GPI anchor in ER membrane
GO:0042612;0,018413;0,344383929;9;22;67;MHC class I protein complex
GO:0007597;0,018414;0,344383929;9;17;22;blood coagulation, intrinsic pathway
GO:0072207;0,018511;0,344383929;5;5;6;metanephric epithelium development
GO:0018202;0,018523;0,344383929;7;12;14;peptidyl-histidine modification
GO:0002699;0,018524;0,344383929;43;101;125;positive regulation of immune effector process
GO:0001881;0,018564;0,344383929;3;4;4;receptor recycling
GO:0042108;0,018687;0,344383929;25;67;85;positive regulation of cytokine biosynthetic process
GO:0009636;0,018743;0,344383929;62;120;132;response to toxin
GO:0007386;0,01883;0,344383929;4;5;5;compartment pattern specification
GO:0032462;0,018881;0,344383929;11;16;17;regulation of protein homooligomerization
GO:0060076;0,018969;0,344383929;12;12;17;excitatory synapse
GO:0050866;0,019001;0,344383929;48;113;133;negative regulation of cell activation
GO:0033003;0,019092;0,344383929;19;29;30;regulation of mast cell activation
GO:0006629;0,019181;0,344383929;538;1219;1331;lipid metabolic process
GO:0006952;0,019218;0,344383929;309;958;1100;defense response
GO:0002865;0,019285;0,344383929;3;4;4;negative regulation of acute inflammatory response to antigenic stimulus
GO:0015909;0,019351;0,344383929;28;43;44;long-chain fatty acid transport
GO:0070206;0,01937;0,344383929;23;38;46;protein trimerization
GO:0008327;0,019473;0,344383929;8;9;10;methyl-CpG binding
GO:0046607;0,019539;0,344383929;6;6;6;positive regulation of centrosome cycle
GO:0043565;0,019581;0,344383929;294;759;856;sequence-specific DNA binding
GO:0001602;0,019595;0,344383929;2;4;4;pancreatic polypeptide receptor activity
GO:0001601;0,019595;0,344383929;2;4;4;peptide YY receptor activity
GO:0007622;0,019857;0,344393528;15;32;33;rhythmic behavior
GO:0030611;0,020207;0,344393528;2;2;2;arsenate reductase activity
GO:0051054;0,020224;0,344393528;44;97;101;positive regulation of DNA metabolic process
GO:0031915;0,020261;0,344393528;5;9;9;positive regulation of synaptic plasticity
GO:0034650;0,020282;0,344393528;3;3;3;cortisol metabolic process
GO:0034651;0,020282;0,344393528;3;3;3;cortisol biosynthetic process
GO:0032341;0,020282;0,344393528;3;3;3;aldosterone metabolic process
GO:0032342;0,020282;0,344393528;3;3;3;aldosterone biosynthetic process
GO:0035864;0,020282;0,344393528;3;3;3;response to potassium ion
GO:0035865;0,020282;0,344393528;3;3;3;cellular response to potassium ion
GO:0034141;0,020379;0,344612057;4;4;4;positive regulation of toll-like receptor 3 signaling pathway
GO:0015037;0,020498;0,344612057;4;5;5;peptide disulfide oxidoreductase activity
GO:0050766;0,020565;0,344612057;18;30;30;positive regulation of phagocytosis
GO:0000079;0,020593;0,344612057;40;103;108;regulation of cyclin-dependent protein kinase activity
GO:0051348;0,020691;0,344612057;86;199;204;negative regulation of transferase activity
GO:0009593;0,020768;0,344612057;33;92;94;detection of chemical stimulus
GO:0030665;0,020906;0,344612057;50;77;83;clathrin coated vesicle membrane
GO:0046479;0,020966;0,344612057;8;11;13;glycosphingolipid catabolic process
GO:0070391;0,020992;0,344612057;10;14;14;response to lipoteichoic acid
GO:0071223;0,020992;0,344612057;10;14;14;cellular response to lipoteichoic acid
GO:0006855;0,021047;0,344612057;7;7;8;drug transmembrane transport
GO:0016137;0,021158;0,345167682;5;6;6;glycoside metabolic process
GO:0043292;0,02159;0,352530815;21;38;40;contractile fiber
GO:0031668;0,021828;0,356262958;68;164;184;cellular response to extracellular stimulus
GO:0007290;0,021855;0,356262958;1;2;2;spermatid nucleus elongation
GO:0048786;0,021935;0,356262958;8;8;9;presynaptic active zone
GO:0043903;0,02198;0,356262958;13;28;39;regulation of symbiosis, encompassing mutualism through parasitism
GO:0070328;0,022168;0,356727436;11;21;22;triglyceride homeostasis
GO:0016298;0,022276;0,356727436;81;148;161;lipase activity
GO:0016878;0,02236;0,356727436;17;22;22;acid-thiol ligase activity
GO:0001776;0,022412;0,356727436;19;35;42;leukocyte homeostasis
GO:0004661;0,022444;0,356727436;5;7;8;protein geranylgeranyltransferase activity
GO:0048512;0,022539;0,356727436;14;29;30;circadian behavior
GO:0034364;0,022682;0,356727436;14;35;46;high-density lipoprotein particle
GO:0030511;0,022738;0,356727436;12;21;25;positive regulation of transforming growth factor beta receptor signaling pathway
GO:0003876;0,022795;0,356727436;4;4;4;AMP deaminase activity
GO:0042536;0,022811;0,356727436;6;9;9;negative regulation of tumor necrosis factor biosynthetic process
GO:0009159;0,022816;0,356727436;2;2;2;deoxyribonucleoside monophosphate catabolic process
GO:0043901;0,022823;0,356727436;14;31;44;negative regulation of multi-organism process
GO:0031018;0,022942;0,357961738;33;161;182;endocrine pancreas development
GO:0001632;0,023085;0,359718847;3;3;3;leukotriene B4 receptor activity
GO:0035306;0,023268;0,360255787;12;16;19;positive regulation of dephosphorylation
GO:0035307;0,023268;0,360255787;12;16;17;positive regulation of protein dephosphorylation
GO:0031974;0,023274;0,360255787;237;573;625;membrane-enclosed lumen
GO:0009897;0,023445;0,361681806;70;150;166;external side of plasma membrane
GO:0030218;0,023516;0,361774184;22;40;49;erythrocyte differentiation
GO:0050709;0,023656;0,362787098;14;37;45;negative regulation of protein secretion
GO:0034366;0,02394;0,36348259;5;13;21;spherical high-density lipoprotein particle
GO:0043142;0,024009;0,36348259;4;4;4;single-stranded DNA-dependent ATPase activity
GO:0009409;0,024011;0,36348259;12;26;30;response to cold
GO:0004507;0,024034;0,36348259;2;2;2;steroid 11-beta-monooxygenase activity
GO:0042832;0,024059;0,36348259;7;12;12;defense response to protozoan
GO:0002695;0,024327;0,366931315;46;107;127;negative regulation of leukocyte activation
GO:0032993;0,024355;0,367093686;36;129;149;protein-DNA complex
GO:0044429;0,02462;0,371073006;325;899;986;mitochondrial part
GO:0002703;0,024642;0,371073006;35;90;121;regulation of leukocyte mediated immunity
GO:0016877;0,024719;0,371267148;30;40;42;ligase activity, forming carbon-sulfur bonds
GO:0060087;0,024884;0,372831056;5;5;5;relaxation of vascular smooth muscle
GO:0009223;0,025374;0,376629338;4;8;8;pyrimidine deoxyribonucleotide catabolic process
GO:0010596;0,025377;0,376629338;13;20;22;negative regulation of endothelial cell migration
GO:0044236;0,025412;0,376629338;29;49;52;multicellular organismal metabolic process
GO:0006836;0,025488;0,376629338;73;123;132;neurotransmitter transport
GO:0001845;0,025509;0,376629338;2;2;2;phagolysosome assembly
GO:0016407;0,025547;0,376629338;36;70;91;acetyltransferase activity
GO:0050710;0,025647;0,376629338;7;20;28;negative regulation of cytokine secretion
GO:0017022;0,025676;0,376629338;23;35;35;myosin binding
GO:0008455;0,025806;0,377448285;1;1;1;alpha-1,6-mannosylglycoprotein 2-beta-N-acetylglucosaminyltransferase activity
GO:0009607;0,025909;0,378282509;205;620;686;response to biotic stimulus
GO:0030225;0,02598;0,378748235;8;13;13;macrophage differentiation
GO:0060732;0,02612;0,380749851;5;6;6;positive regulation of inositol phosphate biosynthetic process
GO:0007021;0,026177;0,380766074;3;4;4;tubulin complex assembly
GO:0051972;0,026339;0,382476259;11;17;18;regulation of telomerase activity
GO:0004553;0,026451;0,383445462;52;116;140;hydrolase activity, hydrolyzing O-glycosyl compounds
GO:0009055;0,026821;0,383973771;99;220;231;electron carrier activity
GO:0008318;0,026868;0,383973771;5;8;9;protein prenyltransferase activity
GO:0001653;0,026958;0,383973771;48;143;156;peptide receptor activity
GO:0045722;0,027104;0,383973771;5;5;5;positive regulation of gluconeogenesis
GO:0043233;0,027137;0,383973771;221;518;568;organelle lumen
GO:0008528;0,027139;0,383973771;47;141;154;peptide receptor activity, G-protein coupled
GO:0032994;0,027151;0,383973771;22;49;61;protein-lipid complex
GO:0034358;0,027151;0,383973771;22;49;61;plasma lipoprotein particle
GO:0001505;0,02722;0,383973771;64;113;118;regulation of neurotransmitter levels
GO:0034123;0,02722;0,383973771;7;12;19;positive regulation of toll-like receptor signaling pathway
GO:0046185;0,027361;0,383973771;4;4;4;aldehyde catabolic process
GO:0002376;0,027389;0,383973771;517;1395;1703;immune system process
GO:0015174;0,027472;0,383973771;6;7;9;basic amino acid transmembrane transporter activity
GO:0043161;0,027507;0,383973771;87;215;231;proteasomal ubiquitin-dependent protein catabolic process
GO:0070431;0,027673;0,383973771;3;4;4;nucleotide-binding oligomerization domain containing 2 signaling pathway
GO:0001917;0,027709;0,383973771;10;18;18;photoreceptor inner segment
GO:0001937;0,027909;0,383973771;16;30;32;negative regulation of endothelial cell proliferation
GO:0010498;0,027955;0,383973771;87;216;232;proteasomal protein catabolic process
GO:0045668;0,028137;0,383973771;18;33;37;negative regulation of osteoblast differentiation
GO:0070914;0,028201;0,383973771;4;4;4;UV-damage excision repair
GO:0010042;0,028231;0,383973771;14;19;20;response to manganese ion
GO:0007272;0,028235;0,383973771;41;75;77;ensheathment of neurons
GO:0008366;0,028235;0,383973771;41;75;77;axon ensheathment
GO:0032460;0,028243;0,383973771;6;6;7;negative regulation of protein oligomerization
GO:0032463;0,028243;0,383973771;6;6;7;negative regulation of protein homooligomerization
GO:0006537;0,028456;0,383973771;4;4;5;glutamate biosynthetic process
GO:0032092;0,02846;0,383973771;29;49;49;positive regulation of protein binding
GO:0003333;0,028635;0,383973771;15;20;21;amino acid transmembrane transport
GO:0006979;0,028638;0,383973771;127;291;316;response to oxidative stress
GO:0015485;0,028787;0,383973771;10;27;29;cholesterol binding
GO:0030139;0,029101;0,383973771;34;53;59;endocytic vesicle
GO:0043473;0,029126;0,383973771;28;46;56;pigmentation
GO:0060914;0,02916;0,383973771;2;2;3;heart formation
GO:0016406;0,029352;0,383973771;9;11;11;carnitine O-acyltransferase activity
GO:0004060;0,029371;0,383973771;3;4;4;arylamine N-acetyltransferase activity
GO:0070566;0,029409;0,383973771;15;24;24;adenylyltransferase activity
GO:0032667;0,029457;0,383973771;4;9;10;regulation of interleukin-23 production
GO:0032052;0,029487;0,383973771;6;8;8;bile acid binding
GO:0045723;0,029521;0,383973771;7;16;19;positive regulation of fatty acid biosynthetic process
GO:0051342;0,029549;0,383973771;2;3;3;regulation of cyclic-nucleotide phosphodiesterase activity
GO:0051343;0,029549;0,383973771;2;2;2;positive regulation of cyclic-nucleotide phosphodiesterase activity
GO:0051344;0,029549;0,383973771;2;3;3;negative regulation of cyclic-nucleotide phosphodiesterase activity
GO:0097028;0,029549;0,383973771;2;2;3;dendritic cell differentiation
GO:0097029;0,029549;0,383973771;2;2;2;mature dendritic cell differentiation
GO:0000035;0,029549;0,383973771;2;2;2;acyl binding
GO:0051709;0,029676;0,384223679;4;5;6;regulation of killing of cells of other organism
GO:0044437;0,029762;0,384223679;82;186;280;vacuolar part
GO:0034135;0,029787;0,384223679;4;5;5;regulation of toll-like receptor 2 signaling pathway
GO:0001589;0,029799;0,384223679;1;1;1;dopamine D5 receptor activity
GO:0016667;0,030044;0,386594597;30;63;66;oxidoreductase activity, acting on a sulfur group of donors
GO:0051788;0,030086;0,386594597;3;5;15;response to misfolded protein
GO:0032715;0,030262;0,388357825;9;19;26;negative regulation of interleukin-6 production
GO:0009991;0,030869;0,397655978;179;418;458;response to extracellular stimulus
GO:0030004;0,031034;0,397829;15;27;28;cellular monovalent inorganic cation homeostasis
GO:0060807;0,031181;0,397829;1;1;1;regulation of transcription from RNA polymerase II promoter involved in definitive endodermal cell fate specification
GO:0060796;0,031181;0,397829;1;1;1;regulation of transcription involved in primary germ layer cell fate commitment
GO:0003142;0,031181;0,397829;1;1;1;cardiogenic plate morphogenesis
GO:0043532;0,03127;0,397829;1;1;2;angiostatin binding
GO:0014028;0,031345;0,397829;2;2;2;notochord formation
GO:0022627;0,031434;0,397829;9;42;52;cytosolic small ribosomal subunit
GO:0042268;0,031489;0,397829;3;5;6;regulation of cytolysis
GO:0010982;0,031511;0,397829;3;3;3;regulation of high-density lipoprotein particle clearance
GO:0032024;0,031588;0,397829;20;42;43;positive regulation of insulin secretion
GO:0004953;0,031612;0,397829;9;13;13;icosanoid receptor activity
GO:0004954;0,031612;0,397829;9;13;13;prostanoid receptor activity
GO:0043000;0,031763;0,398947697;2;2;2;Golgi to plasma membrane CFTR protein transport
GO:0060445;0,032143;0,40182027;8;10;10;branching involved in salivary gland morphogenesis
GO:0015280;0,032184;0,40182027;9;11;13;ligand-gated sodium channel activity
GO:0045638;0,03236;0,40182027;26;71;77;negative regulation of myeloid cell differentiation
GO:0072143;0,032497;0,40182027;2;3;3;mesangial cell development
GO:0006167;0,032605;0,40182027;4;4;4;AMP biosynthetic process
GO:0051126;0,032608;0,40182027;1;1;1;negative regulation of actin nucleation
GO:0051004;0,032647;0,40182027;12;26;27;regulation of lipoprotein lipase activity
GO:0005811;0,032745;0,40182027;13;25;26;lipid particle
GO:0009127;0,032757;0,40182027;16;25;25;purine nucleoside monophosphate biosynthetic process
GO:0009168;0,032757;0,40182027;16;25;25;purine ribonucleoside monophosphate biosynthetic process
GO:0050764;0,032826;0,40182027;23;43;43;regulation of phagocytosis
GO:0035095;0,032869;0,40182027;4;6;6;behavioral response to nicotine
GO:0032810;0,032914;0,40182027;3;3;3;sterol response element binding
GO:0019374;0,033042;0,40182027;10;12;12;galactolipid metabolic process
GO:0006681;0,033042;0,40182027;10;12;12;galactosylceramide metabolic process
GO:0031672;0,033308;0,40182027;5;8;8;A band
GO:0042611;0,033316;0,40182027;13;32;145;MHC protein complex
GO:0015746;0,033521;0,40182027;1;1;1;citrate transport
GO:0006842;0,033521;0,40182027;1;1;1;tricarboxylic acid transport
GO:0006843;0,033521;0,40182027;1;1;1;mitochondrial citrate transport
GO:0005496;0,033608;0,40182027;44;91;104;steroid binding
GO:0032369;0,033733;0,40182027;11;21;24;negative regulation of lipid transport
GO:0004042;0,033791;0,40182027;1;1;1;acetyl-CoA:L-glutamate N-acetyltransferase activity
GO:0051386;0,033809;0,40182027;6;10;11;regulation of nerve growth factor receptor signaling pathway
GO:0050911;0,033813;0,40182027;4;34;35;detection of chemical stimulus involved in sensory perception of smell
GO:0071878;0,03386;0,40182027;1;1;1;negative regulation of adrenergic receptor signaling pathway
GO:0071881;0,03386;0,40182027;1;1;1;inhibition of adenylate cyclase activity by adrenergic receptor signaling pathway
GO:0071882;0,03386;0,40182027;1;1;1;activation of phospholipase C activity by adrenergic receptor signaling pathway
GO:0031692;0,03386;0,40182027;1;1;1;alpha-1B adrenergic receptor binding
GO:0047115;0,033964;0,402523747;6;7;7;trans-1,2-dihydrobenzene-1,2-diol dehydrogenase activity
GO:0035966;0,033991;0,402523747;32;89;112;response to topologically incorrect protein
GO:0045348;0,034109;0,40326394;3;5;6;positive regulation of MHC class II biosynthetic process
GO:0033138;0,034194;0,403821759;20;40;48;positive regulation of peptidyl-serine phosphorylation
GO:0035121;0,034403;0,40601913;6;10;10;tail morphogenesis
GO:0005251;0,034575;0,406512937;13;19;20;delayed rectifier potassium channel activity
GO:0034139;0,03461;0,406512937;4;5;5;regulation of toll-like receptor 3 signaling pathway
GO:0071824;0,034639;0,406512937;46;161;195;protein-DNA complex subunit organization
GO:0030375;0,034705;0,406512937;3;3;8;thyroid hormone receptor coactivator activity
GO:0051607;0,034803;0,406836264;24;55;60;defense response to virus
GO:0006817;0,034874;0,407762244;7;10;10;phosphate transport
GO:0031667;0,034981;0,408103941;172;390;425;response to nutrient levels
GO:0001977;0,035103;0,408327048;5;7;7;renal system process involved in regulation of blood volume
GO:0001750;0,035137;0,408327048;23;33;36;photoreceptor outer segment
GO:0043900;0,035158;0,408327048;55;115;135;regulation of multi-organism process
GO:0045517;0,035312;0,409475382;2;2;2;interleukin-20 receptor binding
GO:0008242;0,035359;0,409475382;6;10;13;omega peptidase activity
GO:0044242;0,035434;0,409475382;69;138;142;cellular lipid catabolic process
GO:0008266;0,035513;0,409475382;10;11;12;poly(U) RNA binding
GO:0050699;0,035613;0,409475382;15;24;27;WW domain binding
GO:0045918;0,035633;0,409475382;2;3;4;negative regulation of cytolysis
GO:0032747;0,035834;0,409475382;3;7;8;positive regulation of interleukin-23 production
GO:0004596;0,035835;0,409475382;5;6;7;peptide alpha-N-acetyltransferase activity
GO:0008432;0,035988;0,410149756;8;11;11;JUN kinase binding
GO:0004649;0,036077;0,410291596;2;2;2;poly(ADP-ribose) glycohydrolase activity
GO:0004095;0,036207;0,410291596;8;9;9;carnitine O-palmitoyltransferase activity
GO:0016416;0,036207;0,410291596;8;9;9;O-palmitoyltransferase activity
GO:0005129;0,036367;0,410291596;1;1;1;granulocyte macrophage colony-stimulating factor receptor binding
GO:0002889;0,036396;0,410291596;11;29;41;regulation of immunoglobulin mediated immune response
GO:0002712;0,036396;0,410291596;11;29;42;regulation of B cell mediated immunity
GO:0009156;0,036529;0,410291596;18;29;31;ribonucleoside monophosphate biosynthetic process
GO:0004308;0,036629;0,410291596;6;8;15;exo-alpha-sialidase activity
GO:0016997;0,036629;0,410291596;6;8;15;alpha-sialidase activity
GO:0047323;0,036636;0,410291596;2;2;2;[3-methyl-2-oxobutanoate dehydrogenase (acetyl-transferring)] kinase activity
GO:0033202;0,036738;0,410291596;9;16;16;DNA helicase complex
GO:0031011;0,036738;0,410291596;9;16;16;Ino80 complex
GO:0005759;0,036775;0,410291596;109;243;265;mitochondrial matrix
GO:0021780;0,036877;0,410291596;3;5;5;glial cell fate specification
GO:0021778;0,036877;0,410291596;3;5;5;oligodendrocyte cell fate specification
GO:0030151;0,037116;0,411341718;6;7;7;molybdenum ion binding
GO:0032590;0,037117;0,411341718;3;3;3;dendrite membrane
GO:0021530;0,03716;0,411341718;2;4;4;spinal cord oligodendrocyte cell fate specification
GO:0010989;0,03725;0,411341718;3;4;4;negative regulation of low-density lipoprotein particle clearance
GO:0045471;0,037284;0,411341718;58;128;136;response to ethanol
GO:0019377;0,037573;0,411479701;9;15;17;glycolipid catabolic process
GO:0002323;0,037601;0,411479701;5;5;5;natural killer cell activation involved in immune response
GO:0043320;0,037601;0,411479701;5;5;5;natural killer cell degranulation
GO:0007584;0,037621;0,411479701;137;296;324;response to nutrient
GO:0033559;0,037665;0,411479701;41;92;96;unsaturated fatty acid metabolic process
GO:0034137;0,037755;0,411479701;3;3;3;positive regulation of toll-like receptor 2 signaling pathway
GO:0060956;0,037815;0,411479701;1;2;2;endocardial cell differentiation
GO:0003348;0,037815;0,411479701;1;2;2;cardiac endothelial cell differentiation
GO:0004029;0,037879;0,411479701;9;13;14;aldehyde dehydrogenase (NAD) activity
GO:0031528;0,037879;0,411479701;17;23;24;microvillus membrane
GO:0005095;0,038119;0,413556139;13;19;19;GTPase inhibitor activity
GO:0045740;0,038383;0,414901515;24;51;52;positive regulation of DNA replication
GO:0015697;0,038414;0,414901515;16;23;23;quaternary ammonium group transport
GO:0010996;0,038568;0,415587662;2;2;2;response to auditory stimulus
GO:0008080;0,038636;0,415598314;30;58;79;N-acetyltransferase activity
GO:0001580;0,038767;0,415888829;2;4;5;detection of chemical stimulus involved in sensory perception of bitter taste
GO:0042162;0,038889;0,41634369;12;18;19;telomeric DNA binding
GO:0071295;0,038945;0,41634369;35;67;74;cellular response to vitamin
GO:0042749;0,039424;0,41634369;12;25;26;regulation of circadian sleep/wake cycle
GO:0045187;0,039424;0,41634369;12;25;26;regulation of circadian sleep/wake cycle, sleep
GO:0070083;0,039459;0,41634369;7;8;8;clathrin sculpted monoamine transport vesicle membrane
GO:0005179;0,039473;0,41634369;29;150;155;hormone activity
GO:0006670;0,039501;0,41634369;9;13;14;sphingosine metabolic process
GO:0008903;0,039508;0,41634369;1;1;1;hydroxypyruvate isomerase activity
GO:0048548;0,039539;0,41634369;4;5;5;regulation of pinocytosis
GO:0015141;0,039565;0,41634369;3;3;3;succinate transmembrane transporter activity
GO:0042752;0,039567;0,41634369;23;53;54;regulation of circadian rhythm
GO:0006111;0,039728;0,41634369;10;20;20;regulation of gluconeogenesis
GO:0017017;0,039781;0,41634369;6;9;10;MAP kinase tyrosine/serine/threonine phosphatase activity
GO:0048599;0,039919;0,41634369;5;8;8;oocyte development
GO:0043536;0,039938;0,41634369;16;22;24;positive regulation of blood vessel endothelial cell migration
GO:0032036;0,039958;0,41634369;4;7;7;myosin heavy chain binding
GO:0042754;0,039991;0,41634369;9;12;13;negative regulation of circadian rhythm
GO:0042321;0,039991;0,41634369;9;12;13;negative regulation of circadian sleep/wake cycle, sleep
GO:0043268;0,040263;0,416791451;6;8;9;positive regulation of potassium ion transport
GO:0032391;0,040334;0,416791451;8;14;15;photoreceptor connecting cilium
GO:0016594;0,040398;0,416791451;6;8;13;glycine binding
GO:0046718;0,040465;0,416791451;9;12;14;entry of virus into host cell
GO:0031544;0,040523;0,416791451;3;3;3;peptidyl-proline 3-dioxygenase activity
GO:0019797;0,040523;0,416791451;3;3;3;procollagen-proline 3-dioxygenase activity
GO:0006091;0,040634;0,416791451;177;459;538;generation of precursor metabolites and energy
GO:0006144;0,040639;0,416791451;23;43;46;purine base metabolic process
GO:0004872;0,040834;0,418876578;693;1938;2294;receptor activity
GO:0005739;0,04099;0,419521633;617;1699;1851;mitochondrion
GO:0003735;0,041113;0,419601583;40;219;243;structural constituent of ribosome
GO:0070576;0,041285;0,420269022;3;4;4;vitamin D 24-hydroxylase activity
GO:0006562;0,041589;0,42201326;4;4;4;proline catabolic process
GO:0051736;0,041879;0,423039685;1;1;1;ATP-dependent polyribonucleotide 5'-hydroxyl-kinase activity
GO:0051732;0,041879;0,423039685;1;1;1;polyribonucleotide kinase activity
GO:0035087;0,041879;0,423039685;1;1;1;siRNA loading onto RISC involved in RNA interference
GO:0008395;0,042075;0,423039685;10;18;20;steroid hydroxylase activity
GO:0018153;0,042088;0,423039685;3;3;3;isopeptide cross-linking via N6-(L-isoglutamyl)-L-lysine
GO:0018262;0,042088;0,423039685;3;3;3;isopeptide cross-linking
GO:0070324;0,042159;0,423039685;4;4;4;thyroid hormone binding
GO:0004573;0,042195;0,423039685;1;1;1;mannosyl-oligosaccharide glucosidase activity
GO:0005212;0,04234;0,423039685;6;20;20;structural constituent of eye lens
GO:0034612;0,0424;0,423039685;35;86;101;response to tumor necrosis factor
GO:0005859;0,042431;0,423039685;11;21;23;muscle myosin complex
GO:0019767;0,0425;0,423039685;2;3;3;IgE receptor activity
GO:0019935;0,042513;0,423039685;82;181;189;cyclic-nucleotide-mediated signaling
GO:0050327;0,042718;0,424324479;4;5;10;testosterone 17-beta-dehydrogenase (NAD+) activity
GO:0016900;0,043046;0,42561432;1;1;1;oxidoreductase activity, acting on the CH-OH group of donors, disulfide as acceptor
GO:0047057;0,043046;0,42561432;1;1;1;vitamin-K-epoxide reductase (warfarin-sensitive) activity
GO:0047058;0,043046;0,42561432;1;1;1;vitamin-K-epoxide reductase (warfarin-insensitive) activity
GO:0046341;0,043074;0,42561432;1;1;1;CDP-diacylglycerol metabolic process
GO:0003881;0,043074;0,42561432;1;1;1;CDP-diacylglycerol-inositol 3-phosphatidyltransferase activity
GO:0048304;0,043173;0,42561432;3;6;6;positive regulation of isotype switching to IgG isotypes
GO:0061302;0,043174;0,42561432;1;1;1;smooth muscle cell-matrix adhesion
GO:0046621;0,043261;0,425665849;8;12;12;negative regulation of organ growth
GO:0045132;0,043383;0,426570256;4;4;4;meiotic chromosome segregation
GO:0071460;0,043391;0,426570256;2;4;4;cellular response to cell-matrix adhesion
GO:0008113;0,043726;0,429296991;9;11;11;peptide-methionine-(S)-S-oxide reductase activity
GO:0033135;0,043807;0,429296991;21;44;53;regulation of peptidyl-serine phosphorylation
GO:0070694;0,044044;0,429296991;1;1;1;deoxyribonucleoside 5'-monophosphate N-glycosidase activity
GO:0050144;0,044044;0,429296991;1;1;1;nucleoside deoxyribosyltransferase activity
GO:0051712;0,04415;0,429296991;3;4;5;positive regulation of killing of cells of other organism
GO:0043902;0,04415;0,429296991;3;4;5;positive regulation of multi-organism process
GO:0046477;0,044226;0,429296991;7;8;10;glycosylceramide catabolic process
GO:0071287;0,044328;0,429296991;5;5;6;cellular response to manganese ion
GO:0007160;0,044358;0,429296991;62;106;109;cell-matrix adhesion
GO:0051899;0,044425;0,429400363;49;82;87;membrane depolarization
GO:0045402;0,044548;0,430648563;4;4;4;regulation of interleukin-4 biosynthetic process
GO:0018685;0,044635;0,430914658;3;4;4;alkane 1-monooxygenase activity
GO:0048026;0,044871;0,430914658;3;3;4;positive regulation of nuclear mRNA splicing, via spliceosome
GO:0060099;0,044894;0,430914658;8;8;8;regulation of phagocytosis, engulfment
GO:0060100;0,044894;0,430914658;8;8;8;positive regulation of phagocytosis, engulfment
GO:0010884;0,044944;0,430914658;15;19;21;positive regulation of lipid storage
GO:0004958;0,045069;0,430914658;3;3;3;prostaglandin F receptor activity
GO:0002675;0,045089;0,430914658;16;30;36;positive regulation of acute inflammatory response
GO:0016765;0,045119;0,430914658;27;69;73;transferase activity, transferring alkyl or aryl (other than methyl) groups
GO:0046676;0,045212;0,431146146;17;28;32;negative regulation of insulin secretion
GO:0042178;0,045361;0,431510103;4;7;7;xenobiotic catabolic process
GO:0018200;0,045484;0,431758706;16;24;27;peptidyl-glutamic acid modification
GO:0008482;0,04561;0,432143389;4;4;4;sulfite oxidase activity
GO:0072272;0,045678;0,432143389;2;2;2;proximal/distal pattern formation involved in metanephric nephron development
GO:0072047;0,046039;0,432143389;2;3;3;proximal/distal pattern formation involved in nephron development
GO:0072086;0,046039;0,432143389;2;3;3;specification of loop of Henle identity
GO:0033673;0,046083;0,432143389;78;189;193;negative regulation of kinase activity
GO:0044092;0,046134;0,432143389;279;722;775;negative regulation of molecular function
GO:0016657;0,046161;0,432143389;4;4;5;oxidoreductase activity, acting on NADH or NADPH, nitrogenous group as acceptor
GO:0003920;0,046161;0,432143389;4;4;5;GMP reductase activity
GO:0030449;0,046201;0,432143389;4;4;5;regulation of complement activation
GO:2000257;0,046201;0,432143389;4;4;5;regulation of protein activation cascade
GO:0002446;0,046218;0,432143389;6;8;8;neutrophil mediated immunity
GO:0006004;0,046255;0,432143389;13;22;22;fucose metabolic process
GO:0010831;0,046376;0,432564486;3;4;4;positive regulation of myotube differentiation
GO:0032435;0,046426;0,432564486;8;17;20;negative regulation of proteasomal ubiquitin-dependent protein catabolic process
GO:0005068;0,046586;0,432643762;7;9;9;transmembrane receptor protein tyrosine kinase adaptor activity
GO:0015291;0,04672;0,432643762;129;237;260;secondary active transmembrane transporter activity
GO:0016534;0,046733;0,432643762;1;2;2;cyclin-dependent protein kinase 5 activator activity
GO:0031369;0,046782;0,432643762;5;12;13;translation initiation factor binding
GO:0019815;0,046841;0,432643762;3;4;4;B cell receptor complex
GO:0019814;0,046841;0,432643762;3;4;4;immunoglobulin complex
GO:0033549;0,046987;0,436221649;6;10;11;MAP kinase phosphatase activity
GO:0015747;0,047405;0,437414639;3;3;3;urate transport
GO:0015143;0,047405;0,437414639;3;3;3;urate transmembrane transporter activity
GO:0005275;0,047457;0,437414639;57;93;103;amine transmembrane transporter activity
GO:0015556;0,047462;0,437414639;3;4;4;C4-dicarboxylate transmembrane transporter activity
GO:0009219;0,048132;0,442916566;6;14;15;pyrimidine deoxyribonucleotide metabolic process
GO:0051701;0,048225;0,442916566;32;64;106;interaction with host
GO:0042756;0,048262;0,442916566;2;6;9;drinking behavior
GO:0006334;0,048567;0,445782185;30;127;159;nucleosome assembly
GO:0070417;0,048624;0,445782185;1;1;1;cellular response to cold
GO:0051731;0,048816;0,445782185;3;4;4;polynucleotide 5'-hydroxyl-kinase activity
GO:0070776;0,048889;0,445782185;15;17;17;MOZ/MORF histone acetyltransferase complex
GO:0070775;0,048889;0,445782185;15;17;17;H3 histone acetyltransferase complex
GO:0046888;0,049202;0,445782185;23;53;57;negative regulation of hormone secretion
GO:0002793;0,049207;0,445782185;24;53;59;positive regulation of peptide secretion
GO:0008527;0,049267;0,445782185;3;13;14;taste receptor activity
GO:0017143;0,04933;0,445782185;3;3;3;insecticide metabolic process
GO:0042214;0,049463;0,445782185;2;2;2;terpene metabolic process
GO:0032411;0,049587;0,445782185;20;31;32;positive regulation of transporter activity
GO:0070375;0,04968;0,445782185;4;5;5;BMK cascade
GO:0008187;0,04971;0,445782185;10;12;13;poly-pyrimidine tract binding
GO:0006469;0,049733;0,445782185;76;180;183;negative regulation of protein kinase activity
GO:0051971;0,04974;0,445782185;30;49;57;positive regulation of transmission of nerve impulse
GO:0032113;0,049891;0,445782185;1;1;1;regulation of carbohydrate phosphatase activity
GO:2000309;0,049891;0,445782185;1;1;1;positive regulation of tumor necrosis factor (ligand) superfamily member 11 production
GO:2000307;0,049891;0,445782185;1;1;1;regulation of tumor necrosis factor (ligand) superfamily member 11 production
GO:0072308;0,049891;0,445782185;1;1;1;negative regulation of metanephric nephron tubule epithelial cell differentiation
GO:0003340;0,049891;0,445782185;1;1;1;negative regulation of mesenchymal to epithelial transition involved in metanephros morphogenesis
GO:0060549;0,049891;0,445782185;1;1;1;regulation of fructose 1,6-bisphosphate 1-phosphatase activity
GO:0060550;0,049891;0,445782185;1;1;1;positive regulation of fructose 1,6-bisphosphate 1-phosphatase activity
GO:0060551;0,049891;0,445782185;1;1;1;regulation of fructose 1,6-bisphosphate metabolic process
GO:0060552;0,049891;0,445782185;1;1;1;positive regulation of fructose 1,6-bisphosphate metabolic process
GO:0016798;0,049993;0,446369676;60;149;173;hydrolase activity, acting on glycosyl bonds
GO:0050975;0,050311;0,447726812;2;2;2;sensory perception of touch
GO:0016903;0,050344;0,447726812;28;49;51;oxidoreductase activity, acting on the aldehyde or oxo group of donors
GO:0045073;0,050365;0,447726812;6;18;25;regulation of chemokine biosynthetic process
GO:0045926;0,050458;0,447726812;90;210;237;negative regulation of growth
GO:0046514;0,050557;0,447726812;7;10;12;ceramide catabolic process
GO:0046683;0,05069;0,447726812;5;6;6;response to organophosphorus
GO:0007625;0,050751;0,447726812;5;12;14;grooming behavior
GO:0032101;0,050809;0,447726812;161;385;412;regulation of response to external stimulus
GO:0070288;0,050878;0,447726812;1;2;3;ferritin complex
GO:0008043;0,050878;0,447726812;1;2;3;intracellular ferritin complex
GO:0007588;0,050979;0,447726812;29;54;62;excretion
GO:0047042;0,050981;0,447726812;5;5;5;androsterone dehydrogenase (B-specific) activity
GO:0009617;0,051121;0,447726812;51;186;211;response to bacterium
GO:0035355;0,05125;0,447726812;2;2;2;Toll-like receptor 2-Toll-like receptor 6 protein complex
GO:0042498;0,05125;0,447726812;2;2;2;diacyl lipopeptide binding
GO:0031103;0,051338;0,447726812;22;27;27;axon regeneration
GO:0015879;0,051637;0,447726812;12;17;17;carnitine transport
GO:0015838;0,051637;0,447726812;12;17;17;betaine transport
GO:0050512;0,051727;0,447726812;3;3;3;lactosylceramide 4-alpha-galactosyltransferase activity
GO:0046512;0,052018;0,447726812;7;8;9;sphingosine biosynthetic process
GO:0051534;0,052076;0,447726812;4;6;7;negative regulation of NFAT protein import into nucleus
GO:0030672;0,052099;0,447726812;34;49;54;synaptic vesicle membrane
GO:0031347;0,052163;0,447726812;180;462;527;regulation of defense response
GO:0047498;0,052176;0,447726812;7;12;12;calcium-dependent phospholipase A2 activity
GO:0006548;0,052197;0,447726812;5;6;6;histidine catabolic process
GO:0009077;0,052197;0,447726812;5;6;6;histidine family amino acid catabolic process
GO:0019375;0,05221;0,447726812;7;7;7;galactolipid biosynthetic process
GO:0006682;0,05221;0,447726812;7;7;7;galactosylceramide biosynthetic process
GO:0015929;0,052222;0,447726812;9;23;23;hexosaminidase activity
GO:0022410;0,052253;0,447726812;12;26;27;circadian sleep/wake cycle process
GO:0042092;0,052255;0,447726812;2;3;3;type 2 immune response
GO:0008278;0,052272;0,447726812;9;12;16;cohesin complex
GO:0007271;0,052428;0,448341422;6;13;13;synaptic transmission, cholinergic
GO:0046717;0,052473;0,448341422;14;26;26;acid secretion
GO:0060564;0,052548;0,448341422;5;6;6;negative regulation of mitotic anaphase-promoting complex activity
GO:0032372;0,052591;0,448341422;5;10;12;negative regulation of sterol transport
GO:0032375;0,052591;0,448341422;5;10;12;negative regulation of cholesterol transport
GO:0070628;0,052792;0,44892974;6;8;13;proteasome binding
GO:0016032;0,052824;0,44892974;127;423;475;viral reproduction
GO:2000189;0,052869;0,44892974;3;3;3;positive regulation of cholesterol homeostasis
GO:0001696;0,052991;0,449255404;6;7;7;gastric acid secretion
GO:0030970;0,053234;0,450360023;3;5;5;retrograde protein transport, ER to cytosol
GO:0045404;0,053285;0,450360023;3;3;3;positive regulation of interleukin-4 biosynthetic process
GO:0046031;0,053299;0,450360023;6;10;10;ADP metabolic process
GO:0005896;0,053314;0,450360023;4;5;5;interleukin-6 receptor complex
GO:0071345;0,05338;0,450360023;105;297;423;cellular response to cytokine stimulus
GO:0030016;0,053463;0,450360023;16;28;29;myofibril
GO:0006244;0,053513;0,450360023;4;9;9;pyrimidine nucleotide catabolic process
GO:0065004;0,053552;0,450360023;36;139;172;protein-DNA complex assembly
GO:0031102;0,053664;0,450360023;23;32;32;neuron projection regeneration
GO:0005412;0,053686;0,450360023;2;2;2;glucose:sodium symporter activity
GO:0015918;0,053731;0,450360023;30;56;63;sterol transport
GO:0072166;0,053811;0,450360023;2;2;2;posterior mesonephric tubule development
GO:0016866;0,053922;0,450360023;16;31;33;intramolecular transferase activity
GO:0032646;0,053981;0,450360023;1;1;1;regulation of hepatocyte growth factor production
GO:0048176;0,053981;0,450360023;1;1;1;regulation of hepatocyte growth factor biosynthetic process
GO:0048178;0,053981;0,450360023;1;1;1;negative regulation of hepatocyte growth factor biosynthetic process
GO:0047372;0,054096;0,450883336;8;9;9;acylglycerol lipase activity
GO:0042354;0,054159;0,450883336;10;15;15;L-fucose metabolic process
GO:0006690;0,054288;0,451250577;39;88;92;icosanoid metabolic process
GO:0090278;0,054594;0,452481678;17;30;34;negative regulation of peptide hormone secretion
GO:0046521;0,054648;0,452481678;7;12;14;sphingoid catabolic process
GO:0031060;0,054738;0,452481678;12;19;23;regulation of histone methylation
GO:0090185;0,054873;0,454884041;2;4;4;negative regulation of kidney development
GO:0061202;0,055144;0,456455955;8;11;11;clathrin sculpted gamma-aminobutyric acid transport vesicle membrane
GO:0060707;0,055232;0,456455955;7;12;12;trophoblast giant cell differentiation
GO:0006665;0,055621;0,458280117;63;125;129;sphingolipid metabolic process
GO:0005126;0,055644;0,458280117;61;221;253;cytokine receptor binding
GO:0016188;0,055718;0,458280117;3;4;7;synaptic vesicle maturation
GO:0045986;0,055804;0,458280117;5;9;9;negative regulation of smooth muscle contraction
GO:0006959;0,056474;0,464318739;43;116;157;humoral immune response
GO:0045980;0,056823;0,466810689;8;14;14;negative regulation of nucleotide metabolic process
GO:0023019;0,057102;0,468667093;6;17;18;signal transduction involved in regulation of gene expression
GO:0015844;0,057243;0,469835528;20;30;31;monoamine transport
GO:0030371;0,057602;0,472249228;6;11;11;translation repressor activity
GO:0032966;0,057664;0,472249228;4;5;5;negative regulation of collagen biosynthetic process
GO:0060761;0,057729;0,472249228;19;34;35;negative regulation of response to cytokine stimulus
GO:0002251;0,057995;0,472249228;4;6;7;organ or tissue specific immune response
GO:0050864;0,05803;0,472249228;38;88;93;regulation of B cell activation
GO:0042360;0,058131;0,472249228;3;3;3;vitamin E metabolic process
GO:0045006;0,058148;0,472249228;3;8;8;DNA deamination
GO:0005892;0,058226;0,472249228;9;17;17;nicotinic acetylcholine-gated receptor-channel complex
GO:0048302;0,05825;0,472249228;4;8;8;regulation of isotype switching to IgG isotypes
GO:0050892;0,058319;0,472249228;12;21;21;intestinal absorption
GO:0004185;0,058511;0,472249228;8;9;9;serine-type carboxypeptidase activity
GO:0002884;0,05878;0,472249228;2;3;3;negative regulation of hypersensitivity
GO:0001808;0,05878;0,472249228;2;3;3;negative regulation of type IV hypersensitivity
GO:0042799;0,059014;0,472249228;3;3;4;histone methyltransferase activity (H4-K20 specific)
GO:0030301;0,059106;0,472249228;29;55;62;cholesterol transport
GO:0016209;0,059131;0,472249228;28;65;67;antioxidant activity
GO:0002863;0,059192;0,472249228;6;12;22;positive regulation of inflammatory response to antigenic stimulus
GO:0009384;0,059193;0,472249228;4;4;5;N-acylmannosamine kinase activity
GO:0046415;0,059283;0,472249228;10;14;15;urate metabolic process
GO:0071288;0,059419;0,472249228;2;3;3;cellular response to mercury ion
GO:0004673;0,05948;0,472249228;13;20;22;protein histidine kinase activity
GO:0048295;0,059613;0,472249228;2;3;3;positive regulation of isotype switching to IgE isotypes
GO:0035304;0,059655;0,472249228;13;20;24;regulation of protein dephosphorylation
GO:2000660;0,059713;0,472249228;2;2;2;negative regulation of interleukin-1-mediated signaling pathway
GO:0002792;0,059751;0,472249228;17;31;35;negative regulation of peptide secretion
GO:0072307;0,059859;0,472249228;3;4;5;regulation of metanephric nephron tubule epithelial cell differentiation
GO:0006054;0,059873;0,472249228;3;3;4;N-acetylneuraminate metabolic process
GO:0035625;0,059875;0,472249228;2;4;4;epidermal growth factor-activated receptor transactivation by G-protein coupled receptor signaling pathway
GO:0035624;0,059875;0,472249228;2;4;4;receptor transactivation
GO:0006041;0,060077;0,472249228;16;30;34;glucosamine metabolic process
GO:0006044;0,060077;0,472249228;16;30;34;N-acetylglucosamine metabolic process
GO:0014012;0,060115;0,472249228;9;10;10;peripheral nervous system axon regeneration
GO:0032984;0,060171;0,472249228;37;167;187;macromolecular complex disassembly
GO:0006166;0,060309;0,472249228;2;2;3;purine ribonucleoside salvage
GO:0004415;0,060319;0,472249228;6;14;14;hyalurononglucosaminidase activity
GO:0046083;0,060341;0,472249228;1;1;2;adenine metabolic process
GO:0046084;0,060341;0,472249228;1;1;1;adenine biosynthetic process
GO:0043096;0,060341;0,472249228;1;1;2;purine base salvage
GO:0006168;0,060341;0,472249228;1;1;1;adenine salvage
GO:0002055;0,060341;0,472249228;1;1;1;adenine binding
GO:0003999;0,060341;0,472249228;1;1;1;adenine phosphoribosyltransferase activity
GO:0010224;0,060534;0,473129276;6;9;9;response to UV-B
GO:0072372;0,060737;0,474207988;40;65;71;primary cilium
GO:0051388;0,060964;0,474896883;2;2;2;positive regulation of nerve growth factor receptor signaling pathway
GO:0031225;0,0612;0,474896883;75;194;217;anchored to membrane
GO:0002237;0,06145;0,474896883;94;255;272;response to molecule of bacterial origin
GO:0031670;0,061553;0,474896883;36;78;86;cellular response to nutrient
GO:0016603;0,061603;0,474896883;2;2;2;glutaminyl-peptide cyclotransferase activity
GO:0017186;0,061603;0,474896883;2;2;2;peptidyl-pyroglutamic acid biosynthetic process, using glutaminyl-peptide cyclotransferase
GO:0006916;0,06162;0,474896883;120;305;357;anti-apoptosis
GO:0055114;0,061733;0,474896883;224;556;643;oxidation-reduction process
GO:0048531;0,061847;0,474896883;12;21;25;beta-1,3-galactosyltransferase activity
GO:0045019;0,061863;0,474896883;4;9;11;negative regulation of nitric oxide biosynthetic process
GO:0031669;0,061985;0,474896883;58;135;150;cellular response to nutrient levels
GO:0030893;0,062063;0,474896883;6;7;9;meiotic cohesin complex
GO:0042706;0,06215;0,474896883;1;1;1;eye photoreceptor cell fate commitment
GO:0060220;0,06215;0,474896883;1;1;1;camera-type eye photoreceptor cell fate commitment
GO:0048086;0,06215;0,474896883;1;1;1;negative regulation of developmental pigmentation
GO:0048074;0,06215;0,474896883;1;1;1;negative regulation of eye pigmentation
GO:0046552;0,06215;0,474896883;1;1;1;photoreceptor cell fate commitment
GO:0034614;0,062204;0,474896883;29;75;81;cellular response to reactive oxygen species
GO:0017075;0,062267;0,474896883;14;18;20;syntaxin-1 binding
GO:0016670;0,062414;0,474896883;5;9;9;oxidoreductase activity, acting on a sulfur group of donors, oxygen as acceptor
GO:0004835;0,062417;0,474896883;11;15;16;tubulin-tyrosine ligase activity
GO:0051966;0,062461;0,474896883;23;31;33;regulation of synaptic transmission, glutamatergic
GO:0006538;0,062492;0,474896883;5;5;6;glutamate catabolic process
GO:0018095;0,062518;0,474896883;4;4;5;protein polyglutamylation
GO:0010039;0,063002;0,478811842;21;32;33;response to iron ion
GO:0051239;0,063114;0,478870848;778;1876;2054;regulation of multicellular organismal process
GO:0031062;0,063217;0,478939763;9;15;18;positive regulation of histone methylation
GO:0031118;0,063607;0,478939763;1;1;1;rRNA pseudouridine synthesis
GO:0030273;0,063768;0,478939763;1;1;1;melanin-concentrating hormone receptor activity
GO:0034465;0,063797;0,478939763;2;2;2;response to carbon monoxide
GO:0002904;0,063797;0,478939763;1;1;1;positive regulation of B cell apoptosis
GO:0005141;0,063797;0,478939763;1;1;1;interleukin-10 receptor binding
GO:0045355;0,063797;0,478939763;1;1;1;negative regulation of interferon-alpha biosynthetic process
GO:0004632;0,06382;0,478939763;1;1;1;phosphopantothenate--cysteine ligase activity
GO:0009416;0,063865;0,478939763;85;208;217;response to light stimulus
GO:0030316;0,063921;0,478939763;9;14;14;osteoclast differentiation
GO:0033861;0,063944;0,478939763;1;4;4;negative regulation of NAD(P)H oxidase activity
GO:0004364;0,063998;0,478939763;14;36;38;glutathione transferase activity
GO:0019605;0,064072;0,478939763;5;8;8;butyrate metabolic process
GO:0032422;0,064121;0,478939763;2;3;3;purine-rich negative regulatory element binding
GO:0015321;0,064206;0,478939763;4;6;6;sodium-dependent phosphate transmembrane transporter activity
GO:0044341;0,064206;0,478939763;4;6;6;sodium-dependent phosphate transport
GO:0004715;0,064412;0,479978003;41;63;70;non-membrane spanning protein tyrosine kinase activity
GO:0042166;0,064563;0,480008065;16;30;30;acetylcholine binding
GO:0045920;0,064769;0,48048101;9;13;15;negative regulation of exocytosis
GO:0007610;0,064795;0,48048101;198;439;469;behavior
GO:0060442;0,06489;0,48048101;11;15;15;branching involved in prostate gland morphogenesis
GO:0000737;0,064899;0,48048101;14;33;34;DNA catabolic process, endonucleolytic
GO:0006309;0,064899;0,48048101;14;33;34;DNA fragmentation involved in apoptotic nuclear change
GO:0000400;0,065213;0,483008615;5;6;6;four-way junction DNA binding
GO:0009179;0,065441;0,483986168;6;11;11;purine ribonucleoside diphosphate metabolic process
GO:0009135;0,065441;0,483986168;6;11;11;purine nucleoside diphosphate metabolic process
GO:0006631;0,065578;0,483986168;151;322;340;fatty acid metabolic process
GO:0043498;0,065676;0,483986168;25;60;66;cell surface binding
GO:0009264;0,065862;0,483986168;7;17;17;deoxyribonucleotide catabolic process
GO:0005615;0,065999;0,483986168;298;920;1013;extracellular space
GO:0032982;0,066083;0,483986168;14;20;22;myosin filament
GO:0004348;0,066199;0,483986168;4;5;6;glucosylceramidase activity
GO:0006680;0,066199;0,483986168;4;5;6;glucosylceramide catabolic process
GO:0055093;0,066294;0,483986168;11;29;35;response to hyperoxia
GO:0000315;0,066344;0,483986168;5;30;30;organellar large ribosomal subunit
GO:0005762;0,066344;0,483986168;5;30;30;mitochondrial large ribosomal subunit
GO:0010886;0,066345;0,483986168;13;14;14;positive regulation of cholesterol storage
GO:0031665;0,066529;0,485076338;4;8;8;negative regulation of lipopolysaccharide-mediated signaling pathway
GO:0032344;0,066634;0,485121611;5;5;6;regulation of aldosterone metabolic process
GO:0032347;0,066634;0,485121611;5;5;6;regulation of aldosterone biosynthetic process
GO:0046427;0,066757;0,485121611;21;51;52;positive regulation of JAK-STAT cascade
GO:0000403;0,066772;0,485121611;6;7;7;Y-form DNA binding
GO:0010800;0,066886;0,485121611;5;8;9;positive regulation of peptidyl-threonine phosphorylation
GO:0008215;0,066944;0,485121611;3;3;4;spermine metabolic process
GO:0048678;0,067027;0,485121611;31;52;57;response to axon injury
GO:0019221;0,067181;0,485121611;85;236;358;cytokine-mediated signaling pathway
GO:0006096;0,067238;0,485121611;22;54;59;glycolysis
GO:0005044;0,067305;0,485121611;35;57;61;scavenger receptor activity
GO:0019058;0,067313;0,485121611;20;124;142;viral infectious cycle
GO:0071305;0,067403;0,485121611;8;11;11;cellular response to vitamin D
GO:0042396;0,06751;0,485121611;2;3;3;phosphagen biosynthetic process
GO:0002883;0,067628;0,485121611;4;8;8;regulation of hypersensitivity
GO:0015238;0,067664;0,485121611;12;17;18;drug transmembrane transporter activity
GO:0000217;0,067687;0,485121611;8;12;13;DNA secondary structure binding
GO:0043123;0,068135;0,487212694;79;199;222;positive regulation of I-kappaB kinase/NF-kappaB cascade
GO:0046813;0,068158;0,487212694;2;2;4;virion attachment, binding of host cell surface receptor
GO:0051704;0,068254;0,487503216;355;962;1111;multi-organism process
GO:0032579;0,068738;0,490075452;1;1;1;apical lamina of hyaline layer
GO:0051005;0,068751;0,490075452;3;6;6;negative regulation of lipoprotein lipase activity
GO:0042130;0,068782;0,490075452;15;32;35;negative regulation of T cell proliferation
GO:2000009;0,069246;0,49249841;1;1;1;negative regulation of protein localization at cell surface
GO:0051015;0,069248;0,49249841;39;59;70;actin filament binding
GO:0032241;0,069369;0,492688185;4;4;4;positive regulation of nucleobase, nucleoside, nucleotide and nucleic acid transport
GO:0000354;0,069664;0,493674305;2;2;2;cis assembly of pre-catalytic spliceosome
GO:0002700;0,06969;0,493674305;22;63;80;regulation of production of molecular mediator of immune response
GO:0052689;0,070053;0,49404744;54;119;128;carboxylic ester hydrolase activity
GO:0004887;0,070083;0,49404744;10;13;14;thyroid hormone receptor activity
GO:2000910;0,070098;0,49404744;2;3;3;negative regulation of sterol import
GO:0010987;0,070098;0,49404744;2;2;2;negative regulation of high-density lipoprotein particle clearance
GO:0010897;0,070098;0,49404744;2;2;2;negative regulation of triglyceride catabolic process
GO:0060621;0,070098;0,49404744;2;3;3;negative regulation of cholesterol import
GO:0031434;0,070268;0,49438308;6;9;11;mitogen-activated protein kinase kinase binding
GO:0032789;0,070313;0,49438308;1;1;1;unsaturated monocarboxylic acid metabolic process
GO:0032788;0,070313;0,49438308;1;1;1;saturated monocarboxylic acid metabolic process
GO:0034121;0,070408;0,495233026;9;19;26;regulation of toll-like receptor signaling pathway
GO:0043029;0,070543;0,496269643;11;19;22;T cell homeostasis
GO:2000064;0,070732;0,49749184;4;4;5;regulation of cortisol biosynthetic process
GO:2000909;0,070962;0,497974093;2;4;4;regulation of sterol import
GO:0060620;0,070962;0,497974093;2;4;4;regulation of cholesterol import
GO:0015103;0,071083;0,497983368;32;57;58;inorganic anion transmembrane transporter activity
GO:0015911;0,071593;0,50087281;7;7;7;plasma membrane long-chain fatty acid transport
GO:0071356;0,071675;0,50087281;22;60;70;cellular response to tumor necrosis factor
GO:0004977;0,071758;0,50087281;3;6;6;melanocortin receptor activity
GO:0045076;0,07177;0,50087281;11;20;22;regulation of interleukin-2 biosynthetic process
GO:0042310;0,07177;0,50087281;10;18;18;vasoconstriction
GO:0060976;0,071832;0,50087281;1;1;1;coronary vasculature development
GO:0042632;0,071907;0,50087281;28;63;70;cholesterol homeostasis
GO:0055092;0,071907;0,50087281;28;63;70;sterol homeostasis
GO:0045454;0,071947;0,50087281;30;64;67;cell redox homeostasis
GO:0009804;0,072453;0,501927154;4;6;6;coumarin metabolic process
GO:0030983;0,072487;0,501927154;5;7;8;mismatched DNA binding
GO:0061000;0,072602;0,501927154;3;3;3;negative regulation of dendritic spine development
GO:0061002;0,072602;0,501927154;3;3;3;negative regulation of dendritic spine morphogenesis
GO:0030347;0,072696;0,501927154;3;3;3;syntaxin-2 binding
GO:0004620;0,072795;0,501927154;68;128;138;phospholipase activity
GO:0043546;0,073115;0,501927154;4;5;5;molybdopterin cofactor binding
GO:0072593;0,073291;0,501927154;34;76;82;reactive oxygen species metabolic process
GO:0017116;0,073439;0,501927154;2;2;2;single-stranded DNA-dependent ATP-dependent DNA helicase activity
GO:0005152;0,07351;0,501927154;4;8;8;interleukin-1 receptor antagonist activity
GO:0030532;0,073597;0,501927154;16;39;39;small nuclear ribonucleoprotein complex
GO:0003084;0,073617;0,501927154;3;8;10;positive regulation of systemic arterial blood pressure
GO:0047026;0,073632;0,501927154;3;3;3;androsterone dehydrogenase (A-specific) activity
GO:0043064;0,073706;0,501927154;5;6;6;flagellum organization
GO:0005529;0,07398;0,501927154;95;240;256;sugar binding
GO:0001588;0,074015;0,501927154;1;2;3;dopamine receptor activity, coupled via Gs
GO:0046960;0,074015;0,501927154;1;2;3;sensitization
GO:0031145;0,074286;0,501927154;37;104;110;anaphase-promoting complex-dependent proteasomal ubiquitin-dependent protein catabolic process
GO:0001517;0,07437;0,501927154;3;5;6;N-acetylglucosamine 6-O-sulfotransferase activity
GO:0032459;0,074374;0,501927154;11;21;22;regulation of protein oligomerization
GO:0051636;0,074479;0,501927154;11;12;15;Gram-negative bacterial cell surface binding
GO:0051154;0,074502;0,501927154;4;6;6;negative regulation of striated muscle cell differentiation
GO:0046136;0,074542;0,501927154;1;2;8;positive regulation of vitamin metabolic process
GO:0060557;0,074542;0,501927154;1;2;8;positive regulation of vitamin D biosynthetic process
GO:0051459;0,074589;0,501927154;7;8;9;regulation of corticotropin secretion
GO:0051461;0,074589;0,501927154;7;8;9;positive regulation of corticotropin secretion
GO:0034363;0,074597;0,501927154;3;6;6;intermediate-density lipoprotein particle
GO:0071724;0,074614;0,501927154;2;3;3;response to diacyl bacterial lipopeptide
GO:0071726;0,074614;0,501927154;2;3;3;cellular response to diacyl bacterial lipopeptide
GO:0042496;0,074614;0,501927154;2;3;3;detection of diacyl bacterial lipopeptide
GO:0030804;0,07467;0,501927154;16;42;44;positive regulation of cyclic nucleotide biosynthetic process
GO:0030810;0,07467;0,501927154;16;42;44;positive regulation of nucleotide biosynthetic process
GO:0016491;0,074707;0,501927154;337;855;929;oxidoreductase activity
GO:0003208;0,074773;0,501927154;8;15;16;cardiac ventricle morphogenesis
GO:0015760;0,074822;0,501927154;3;4;4;glucose-6-phosphate transport
GO:0015712;0,074822;0,501927154;3;4;4;hexose phosphate transport
GO:0015935;0,07489;0,501927154;18;76;92;small ribosomal subunit
GO:0046790;0,07495;0,501927154;4;6;6;virion binding
GO:0032637;0,075487;0,50205855;1;1;1;interleukin-8 production
GO:0046368;0,075495;0,50205855;2;2;2;GDP-L-fucose metabolic process
GO:0006005;0,075495;0,50205855;2;2;2;L-fucose biosynthetic process
GO:0042353;0,075495;0,50205855;2;2;2;fucose biosynthetic process
GO:0042351;0,075495;0,50205855;2;2;2;'de novo' GDP-L-fucose biosynthetic process
GO:0042350;0,075495;0,50205855;2;2;2;GDP-L-fucose biosynthetic process
GO:0050577;0,075497;0,50205855;1;1;1;GDP-L-fucose synthase activity
GO:0042356;0,075497;0,50205855;1;1;1;GDP-4-dehydro-D-rhamnose reductase activity
GO:0043302;0,075508;0,50205855;9;14;14;positive regulation of leukocyte degranulation
GO:0032934;0,075675;0,502250655;13;34;36;sterol binding
GO:0048741;0,075854;0,502593749;7;12;12;skeletal muscle fiber development
GO:0048790;0,076013;0,502695431;1;1;1;maintenance of presynaptic active zone structure
GO:0031630;0,076013;0,502695431;1;1;1;regulation of synaptic vesicle fusion to presynaptic membrane
GO:0005125;0,076046;0,502695431;50;234;261;cytokine activity
GO:0042583;0,076223;0,502695431;3;3;4;chromaffin granule
GO:0033162;0,076228;0,502695431;6;7;9;melanosome membrane
GO:0001522;0,076271;0,502695431;10;21;22;pseudouridine synthesis
GO:0016558;0,076327;0,50303315;5;8;8;protein import into peroxisome matrix
GO:0090348;0,076805;0,503812724;1;1;1;regulation of cellular organofluorine metabolic process
GO:0090349;0,076805;0,503812724;1;1;1;negative regulation of cellular organohalogen metabolic process
GO:0090347;0,076805;0,503812724;1;1;1;regulation of cellular organohalogen metabolic process
GO:0090350;0,076805;0,503812724;1;1;1;negative regulation of cellular organofluorine metabolic process
GO:0061179;0,076899;0,503812724;1;2;2;negative regulation of insulin secretion involved in cellular response to glucose stimulus
GO:0015038;0,076905;0,503812724;3;4;4;glutathione disulfide oxidoreductase activity
GO:0008035;0,076943;0,503812724;11;18;18;high-density lipoprotein particle binding
GO:0030704;0,077164;0,505086766;1;2;2;vitelline membrane formation
GO:0004022;0,077394;0,505818617;9;14;14;alcohol dehydrogenase (NAD) activity
GO:0010799;0,07743;0,505818617;6;10;11;regulation of peptidyl-threonine phosphorylation
GO:0009111;0,077816;0,505818617;3;7;7;vitamin catabolic process
GO:0042363;0,077816;0,505818617;3;7;7;fat-soluble vitamin catabolic process
GO:0071466;0,077826;0,505818617;2;2;2;cellular response to xenobiotic stimulus
GO:0044356;0,077826;0,505818617;2;2;2;clearance of foreign intracellular DNA by conversion of DNA cytidine to uridine
GO:0044355;0,077826;0,505818617;2;2;2;clearance of foreign intracellular DNA
GO:0002444;0,077852;0,505818617;6;9;9;myeloid leukocyte mediated immunity
GO:0016711;0,078046;0,505991149;2;2;2;flavonoid 3'-monooxygenase activity
GO:0019341;0,078046;0,505991149;2;2;2;dibenzo-p-dioxin catabolic process
GO:0003899;0,078098;0,505991149;16;47;76;DNA-directed RNA polymerase activity
GO:0034062;0,078098;0,505991149;16;47;76;RNA polymerase activity
GO:0010041;0,078264;0,506401897;2;3;4;response to iron(III) ion
GO:0046476;0,078273;0,506401897;7;8;8;glycosylceramide biosynthetic process
GO:0007175;0,078443;0,506873995;9;11;11;negative regulation of epidermal growth factor-activated receptor activity
GO:0016898;0,079095;0,510321737;1;1;1;oxidoreductase activity, acting on the CH-OH group of donors, cytochrome as acceptor
GO:0004458;0,079095;0,510321737;1;1;1;D-lactate dehydrogenase (cytochrome) activity
GO:0046697;0,079095;0,510321737;10;22;22;decidualization
GO:0043176;0,079195;0,510798663;75;167;203;amine binding
GO:0032494;0,079351;0,511171722;7;16;18;response to peptidoglycan
GO:0046716;0,079642;0,512435549;14;25;26;muscle cell homeostasis
GO:0015101;0,079702;0,512600586;9;14;14;organic cation transmembrane transporter activity
GO:0030149;0,079914;0,512797662;11;23;25;sphingolipid catabolic process
GO:0035325;0,080029;0,512797662;3;3;3;Toll-like receptor binding
GO:0048521;0,080282;0,512797662;21;34;35;negative regulation of behavior
GO:0015294;0,080371;0,512797662;58;101;109;solute:cation symporter activity
GO:0090277;0,080383;0,512797662;21;50;56;positive regulation of peptide hormone secretion
GO:0042289;0,080439;0,512797662;5;6;6;MHC class II protein binding
GO:0019083;0,080501;0,512797662;16;117;134;viral transcription
GO:0023021;0,080509;0,512797662;4;7;8;termination of signal transduction
GO:2000258;0,080518;0,512797662;3;3;4;negative regulation of protein activation cascade
GO:0045916;0,080518;0,512797662;3;3;4;negative regulation of complement activation
GO:0035470;0,080589;0,51290584;1;2;2;positive regulation of vascular wound healing
GO:0071615;0,08068;0,51290584;1;1;1;oxidative deethylation
GO:0009403;0,08068;0,51290584;1;1;1;toxin biosynthetic process
GO:0034623;0,080846;0,513583726;36;166;186;cellular macromolecular complex disassembly
GO:0033677;0,08092;0,513583726;3;3;3;DNA/RNA helicase activity
GO:0035457;0,081057;0,513583726;3;5;5;cellular response to interferon-alpha
GO:0005779;0,081197;0,513583726;7;16;17;integral to peroxisomal membrane
GO:0031231;0,081197;0,513583726;7;16;17;intrinsic to peroxisomal membrane
GO:0047718;0,081294;0,51369461;4;4;4;indanol dehydrogenase activity
GO:0033059;0,08132;0,51369461;5;5;7;cellular pigmentation
GO:0008211;0,081448;0,513883822;7;19;21;glucocorticoid metabolic process
GO:0040018;0,081494;0,513883822;17;30;32;positive regulation of multicellular organism growth
GO:0043271;0,081541;0,513883822;20;42;50;negative regulation of ion transport
GO:0017040;0,08163;0,513883822;9;15;16;ceramidase activity
GO:0001662;0,081777;0,513883822;11;24;26;behavioral fear response
GO:0051380;0,081886;0,513883822;1;3;3;norepinephrine binding
GO:0043241;0,081911;0,513883822;22;134;153;protein complex disassembly
GO:0015718;0,081934;0,513883822;53;96;98;monocarboxylic acid transport
GO:0019320;0,081985;0,513883822;38;89;98;hexose catabolic process
GO:0015039;0,082206;0,514455305;2;2;2;NADPH-adrenodoxin reductase activity
GO:0032488;0,082289;0,514455305;3;8;8;Cdc42 protein signal transduction
GO:0060137;0,082321;0,514455305;3;6;6;maternal process involved in parturition
GO:0007040;0,082483;0,514455305;17;37;39;lysosome organization
GO:0032495;0,082514;0,514455305;4;7;7;response to muramyl dipeptide
GO:0016671;0,082571;0,514455305;10;14;14;oxidoreductase activity, acting on a sulfur group of donors, disulfide as acceptor
GO:0006415;0,082634;0,514455305;17;119;137;translational termination
GO:0001733;0,082794;0,514620068;7;11;11;galactosylceramide sulfotransferase activity
GO:0050694;0,082794;0,514620068;7;11;11;galactose 3-O-sulfotransferase activity
GO:0031228;0,083027;0,515708439;38;65;65;intrinsic to Golgi membrane
GO:0010861;0,08309;0,515708439;3;4;9;thyroid hormone receptor activator activity
GO:0016291;0,08336;0,51725343;7;12;12;acyl-CoA thioesterase activity
GO:0070996;0,083551;0,518642084;4;7;7;type 1 melanocortin receptor binding
GO:0005092;0,083654;0,518770704;3;6;7;GDP-dissociation inhibitor activity
GO:0042369;0,083801;0,519335907;2;3;3;vitamin D catabolic process
GO:0006678;0,08394;0,519531553;4;8;9;glucosylceramide metabolic process
GO:0009956;0,084071;0,519731172;1;1;1;radial pattern formation
GO:0072376;0,084203;0,520161149;28;85;114;protein activation cascade
GO:0003143;0,08423;0,520161149;1;2;2;embryonic heart tube morphogenesis
GO:0051532;0,084579;0,522182222;4;8;15;regulation of NFAT protein import into nucleus
GO:0004860;0,084671;0,522182222;28;63;64;protein kinase inhibitor activity
GO:0090084;0,084745;0,522182222;3;5;12;negative regulation of inclusion body assembly
GO:0071888;0,084949;0,522182222;2;2;2;macrophage apoptosis
GO:0000038;0,084954;0,522182222;22;40;42;very long-chain fatty acid metabolic process
GO:0071294;0,084957;0,522182222;6;6;6;cellular response to zinc ion
GO:0071158;0,085187;0,522182222;32;94;104;positive regulation of cell cycle arrest
GO:0044089;0,085189;0,522182222;15;22;23;positive regulation of cellular component biogenesis
GO:0051965;0,085233;0,522182222;14;21;22;positive regulation of synapse assembly
GO:0051962;0,085233;0,522182222;14;21;22;positive regulation of nervous system development
GO:0033044;0,085254;0,522182222;44;86;101;regulation of chromosome organization
GO:0005105;0,085509;0,523334993;4;6;6;type 1 fibroblast growth factor receptor binding
GO:0005362;0,085516;0,523334993;1;1;1;low-affinity glucose:sodium symporter activity
GO:0005774;0,085696;0,523979642;67;156;241;vacuolar membrane
GO:0072074;0,086107;0,525273508;4;6;8;kidney mesenchyme development
GO:0072075;0,086107;0,525273508;4;6;8;metanephric mesenchyme development
GO:0015802;0,086239;0,525273508;5;8;8;basic amino acid transport
GO:0031330;0,086332;0,525273508;24;56;61;negative regulation of cellular catabolic process
GO:0007186;0,086543;0,525273508;260;673;734;G-protein coupled receptor protein signaling pathway
GO:0070653;0,086607;0,525273508;2;7;7;high-density lipoprotein particle receptor binding
GO:0010903;0,086607;0,525273508;2;7;7;negative regulation of very-low-density lipoprotein particle remodeling
GO:0016620;0,086631;0,525273508;21;38;39;oxidoreductase activity, acting on the aldehyde or oxo group of donors, NAD or NADP as acceptor
GO:0030502;0,086699;0,525273508;3;9;11;negative regulation of bone mineralization
GO:0004657;0,086839;0,525273508;2;2;2;proline dehydrogenase activity
GO:0006570;0,087063;0,525273508;7;11;12;tyrosine metabolic process
GO:0008504;0,087101;0,525273508;10;11;11;monoamine transmembrane transporter activity
GO:0048027;0,087265;0,525273508;6;8;8;mRNA 5'-UTR binding
GO:0019369;0,087285;0,525273508;11;15;17;arachidonic acid metabolic process
GO:0005578;0,087298;0,525273508;130;258;278;proteinaceous extracellular matrix
GO:0000783;0,087469;0,525273508;11;18;19;nuclear telomere cap complex
GO:0000782;0,087469;0,525273508;11;18;19;telomere cap complex
GO:0034694;0,087675;0,525273508;6;13;15;response to prostaglandin stimulus
GO:0015464;0,08777;0,525273508;14;22;22;acetylcholine receptor activity
GO:0072205;0,08784;0,525273508;4;6;7;metanephric collecting duct development
GO:0030020;0,087864;0,525273508;5;6;6;extracellular matrix structural constituent conferring tensile strength
GO:0042509;0,087984;0,525273508;22;54;55;regulation of tyrosine phosphorylation of STAT protein
GO:0043010;0,088114;0,525273508;15;37;39;camera-type eye development
GO:0015893;0,088143;0,525273508;9;15;16;drug transport
GO:0071803;0,088156;0,525273508;1;3;9;positive regulation of podosome assembly
GO:0071801;0,088156;0,525273508;1;3;9;regulation of podosome assembly
GO:0070922;0,088188;0,525273508;1;2;2;small RNA loading onto RISC
GO:0031260;0,088201;0,525273508;1;1;1;pseudopodium membrane
GO:0032269;0,08822;0,525273508;110;298;333;negative regulation of cellular protein metabolic process
GO:0006704;0,088361;0,525273508;6;12;14;glucocorticoid biosynthetic process
GO:0031117;0,088368;0,525273508;3;3;3;positive regulation of microtubule depolymerization
GO:0003199;0,088377;0,525273508;1;1;1;endocardial cushion to mesenchymal transition involved in heart valve formation
GO:0000347;0,088585;0,525689513;6;7;11;THO complex
GO:0000445;0,088585;0,525689513;6;7;11;THO complex part of transcription export complex
GO:0043966;0,088666;0,525689513;35;63;68;histone H3 acetylation
GO:0072348;0,088938;0,52711309;5;6;6;sulfur compound transport
GO:0038023;0,089101;0,527411006;477;1454;1757;signaling receptor activity
GO:0005594;0,08911;0,527411006;3;3;3;collagen type IX
GO:0002252;0,089449;0,528043665;79;230;290;immune effector process
GO:0032496;0,089567;0,528043665;89;243;258;response to lipopolysaccharide
GO:0044421;0,08957;0,528043665;462;1266;1391;extracellular region part
GO:0030296;0,090003;0,528043665;10;14;15;protein tyrosine kinase activator activity
GO:0048872;0,090092;0,528043665;30;67;78;homeostasis of number of cells
GO:0045657;0,090223;0,528043665;6;8;8;positive regulation of monocyte differentiation
GO:0034599;0,090331;0,528043665;52;122;133;cellular response to oxidative stress
GO:0070301;0,09039;0,528043665;21;54;59;cellular response to hydrogen peroxide
GO:0003016;0,090474;0,528043665;5;12;12;respiratory system process
GO:2000366;0,0907;0,528043665;2;2;2;positive regulation of STAT protein import into nucleus
GO:2000364;0,0907;0,528043665;2;2;2;regulation of STAT protein import into nucleus
GO:0070091;0,0907;0,528043665;2;2;2;glucagon secretion
GO:0007157;0,091082;0,528043665;14;28;31;heterophilic cell-cell adhesion
GO:0032287;0,091188;0,528043665;2;2;2;peripheral nervous system myelin maintenance
GO:0006883;0,091226;0,528043665;4;4;4;cellular sodium ion homeostasis
GO:0006421;0,091321;0,528043665;3;3;3;asparaginyl-tRNA aminoacylation
GO:0030818;0,091357;0,528043665;7;11;11;negative regulation of cAMP biosynthetic process
GO:0030815;0,091357;0,528043665;7;11;11;negative regulation of cAMP metabolic process
GO:0045777;0,091518;0,528043665;13;35;37;positive regulation of blood pressure
GO:0006672;0,09173;0,528043665;36;75;77;ceramide metabolic process
GO:0035303;0,091735;0,528043665;32;51;56;regulation of dephosphorylation
GO:0016853;0,091864;0,528043665;63;163;175;isomerase activity
GO:0050501;0,092061;0,528043665;2;3;3;hyaluronan synthase activity
GO:0060806;0,092183;0,528043665;1;1;1;negative regulation of cell differentiation involved in embryonic placenta development
GO:0060800;0,092183;0,528043665;1;1;1;regulation of cell differentiation involved in embryonic placenta development
GO:0072669;0,092513;0,528043665;4;6;6;tRNA-splicing ligase complex
GO:0043383;0,092739;0,528043665;8;13;13;negative T cell selection
GO:0061041;0,092823;0,528043665;29;70;73;regulation of wound healing
GO:0048704;0,092951;0,528043665;26;70;71;embryonic skeletal system morphogenesis
GO:0034236;0,093212;0,528043665;6;8;8;protein kinase A catalytic subunit binding
GO:0090073;0,093214;0,528043665;5;8;8;positive regulation of protein homodimerization activity
GO:0005138;0,093332;0,528043665;3;5;5;interleukin-6 receptor binding
GO:0002353;0,093378;0,528043665;1;1;1;plasma kallikrein-kinin cascade
GO:0002254;0,093378;0,528043665;1;1;1;kinin cascade
GO:0005968;0,093385;0,528043665;1;1;2;Rab-protein geranylgeranyltransferase complex
GO:0008175;0,093386;0,528043665;7;12;14;tRNA methyltransferase activity
GO:0045655;0,093464;0,528043665;7;10;10;regulation of monocyte differentiation
GO:0004955;0,093562;0,528043665;8;12;12;prostaglandin receptor activity
GO:0046519;0,09357;0,528043665;39;82;84;sphingoid metabolic process
GO:0070435;0,093704;0,528043665;3;3;3;Shc-EGFR complex
GO:0006694;0,093704;0,528043665;49;121;135;steroid biosynthetic process
GO:0055078;0,093719;0,528043665;5;7;7;sodium ion homeostasis
GO:0048389;0,093722;0,528043665;1;1;1;intermediate mesoderm development
GO:0090094;0,093722;0,528043665;1;1;1;metanephric cap mesenchymal cell proliferation involved in metanephros development
GO:0072190;0,093722;0,528043665;1;1;1;ureter urothelium development
GO:0072194;0,093722;0,528043665;1;1;1;kidney smooth muscle tissue development
GO:0072184;0,093722;0,528043665;1;1;1;renal vesicle progenitor cell differentiation
GO:0072141;0,093722;0,528043665;1;1;1;renal interstitial cell development
GO:0072170;0,093722;0,528043665;1;1;1;metanephric tubule development
GO:0072167;0,093722;0,528043665;1;1;1;specification of mesonephric tubule identity
GO:0072169;0,093722;0,528043665;1;1;1;specification of posterior mesonephric tubule identity
GO:0072168;0,093722;0,528043665;1;1;1;specification of anterior mesonephric tubule identity
GO:0072239;0,093722;0,528043665;1;1;1;metanephric glomerulus vasculature development
GO:0072234;0,093722;0,528043665;1;1;1;metanephric nephron tubule development
GO:0072243;0,093722;0,528043665;1;1;1;metanephric nephron epithelium development
GO:0072208;0,093722;0,528043665;1;1;1;metanephric smooth muscle tissue development
GO:0072259;0,093722;0,528043665;1;1;1;metanephric interstitial cell development
GO:0072012;0,093722;0,528043665;1;1;1;glomerulus vasculature development
GO:0030194;0,093898;0,528043665;14;27;27;positive regulation of blood coagulation
GO:0051856;0,094004;0,528043665;4;4;4;adhesion to symbiont
GO:0051825;0,094004;0,528043665;4;4;4;adhesion to other organism involved in symbiotic interaction
GO:0071875;0,094187;0,528043665;1;3;3;adrenergic receptor signaling pathway
GO:0071883;0,094187;0,528043665;1;3;3;activation of MAPK activity by adrenergic receptor signaling pathway
GO:0004938;0,094187;0,528043665;1;3;3;alpha2-adrenergic receptor activity
GO:0042136;0,094207;0,528043665;14;23;24;neurotransmitter biosynthetic process
GO:0060342;0,094495;0,52901664;1;1;1;photoreceptor inner segment membrane
GO:0060689;0,094552;0,52901664;2;2;2;cell differentiation involved in salivary gland development
GO:0045155;0,094689;0,529211815;1;4;4;electron transporter, transferring electrons from CoQH2-cytochrome c reductase complex and cytochrome c oxidase complex activity
GO:0006285;0,09488;0,529399558;3;9;9;base-excision repair, AP site formation
GO:0032581;0,095077;0,530514227;1;1;1;ER-dependent peroxisome organization
GO:0003846;0,095294;0,531380427;3;5;5;2-acylglycerol O-acyltransferase activity
GO:0031224;0,095507;0,532219334;2429;6166;7053;intrinsic to membrane
GO:0008794;0,095743;0,532840171;1;1;1;arsenate reductase (glutaredoxin) activity
GO:0030614;0,095743;0,532840171;1;1;1;oxidoreductase activity, acting on phosphorus or arsenic in donors, disulfide as acceptor
GO:0030613;0,095743;0,532840171;1;1;1;oxidoreductase activity, acting on phosphorus or arsenic in donors
GO:0006986;0,095779;0,532840171;29;84;97;response to unfolded protein
GO:0046327;0,095969;0,532880784;1;1;1;glycerol biosynthetic process from pyruvate
GO:0016684;0,096037;0,532880784;21;47;49;oxidoreductase activity, acting on peroxide as acceptor
GO:0004601;0,096037;0,532880784;21;47;49;peroxidase activity
GO:0005584;0,096112;0,532880784;2;2;2;collagen type I
GO:0001960;0,096268;0,533471419;18;33;34;negative regulation of cytokine-mediated signaling pathway
GO:0046854;0,096528;0,53453833;15;19;19;phosphatidylinositol phosphorylation
GO:0002358;0,096585;0,534561299;1;1;1;B cell homeostatic proliferation
GO:0031999;0,096846;0,534837047;6;6;6;negative regulation of fatty acid beta-oxidation
GO:0050672;0,096877;0,534837047;18;43;61;negative regulation of lymphocyte proliferation
GO:0032945;0,096877;0,534837047;18;43;61;negative regulation of mononuclear cell proliferation
GO:0003960;0,09691;0,534837047;4;6;6;NADPH:quinone reductase activity
GO:0019061;0,096922;0,534837047;1;1;1;uncoating of virus
GO:0060317;0,097022;0,535229635;11;18;18;cardiac epithelial to mesenchymal transition
GO:0070682;0,097597;0,538044881;2;2;3;proteasome regulatory particle assembly
GO:0015934;0,097885;0,539111037;17;100;105;large ribosomal subunit
GO:0006953;0,098213;0,540342764;24;65;67;acute-phase response
GO:0002866;0,098316;0,540342764;5;8;8;positive regulation of acute inflammatory response to antigenic stimulus
GO:0045060;0,098379;0,540342764;6;11;11;negative thymic T cell selection
GO:0050868;0,09867;0,540342764;26;66;70;negative regulation of T cell activation
GO:0001931;0,098738;0,540342764;6;10;12;uropod
GO:0031779;0,098763;0,540342764;4;8;8;melanocortin receptor binding
GO:0031781;0,098763;0,540342764;4;8;8;type 3 melanocortin receptor binding
GO:0031782;0,098763;0,540342764;4;8;8;type 4 melanocortin receptor binding
GO:0032925;0,098842;0,540342764;13;23;23;regulation of activin receptor signaling pathway
GO:0045922;0,09889;0,540342764;11;24;25;negative regulation of fatty acid metabolic process
GO:0000216;0,099009;0,540540069;33;93;103;M/G1 transition of mitotic cell cycle
GO:0045806;0,099184;0,541521653;15;30;32;negative regulation of endocytosis
GO:0005518;0,099234;0,541521653;36;62;65;collagen binding
GO:0051224;0,099342;0,542017426;48;107;126;negative regulation of protein transport
GO:0004435;0,099472;0,542017426;24;41;47;phosphatidylinositol phospholipase C activity
GO:0071404;0,099627;0,542017426;1;1;1;cellular response to low-density lipoprotein particle stimulus
GO:0015651;0,099698;0,542017426;5;6;6;quaternary ammonium group transmembrane transporter activity
GO:0006433;0,099738;0,542017426;2;2;2;prolyl-tRNA aminoacylation
GO:0004827;0,099738;0,542017426;2;2;2;proline-tRNA ligase activity
GO:0060740;0,099886;0,542897111;22;30;31;prostate gland epithelium morphogenesis
GO:0060398;0,100219;0,542897111;6;7;7;regulation of growth hormone receptor signaling pathway
GO:0061097;0,100405;0,542897111;28;53;56;regulation of protein tyrosine kinase activity
GO:0042391;0,10041;0,542897111;78;156;166;regulation of membrane potential
GO:0003727;0,100531;0,542897111;24;47;51;single-stranded RNA binding
GO:0060061;0,1006;0,542897111;1;2;2;Spemann organizer formation
GO:0051287;0,100916;0,542897111;31;63;65;NAD binding
GO:0015908;0,100965;0,542897111;34;57;58;fatty acid transport
GO:0002209;0,100986;0,542897111;11;25;27;behavioral defense response
GO:0060203;0,101069;0,542897111;5;7;7;clathrin sculpted glutamate transport vesicle membrane
GO:0051050;0,101152;0,542897111;195;461;501;positive regulation of transport
GO:0072161;0,101233;0,542897111;3;5;6;mesenchymal cell differentiation involved in kidney development
GO:0072162;0,101233;0,542897111;3;5;6;metanephric mesenchymal cell differentiation
GO:2001012;0,101233;0,542897111;3;5;6;mesenchymal cell differentiation involved in renal system development
GO:0045981;0,10136;0,542897111;21;50;52;positive regulation of nucleotide metabolic process
GO:0005719;0,101611;0,542897111;6;8;9;nuclear euchromatin
GO:0002384;0,101627;0,542897111;2;3;3;hepatic immune response
GO:0043950;0,101998;0,542897111;2;3;3;positive regulation of cAMP-mediated signaling
GO:0016125;0,102014;0,542897111;54;127;136;sterol metabolic process
GO:0006805;0,102133;0,542897111;74;181;190;xenobiotic metabolic process
GO:0043269;0,102135;0,542897111;109;224;241;regulation of ion transport
GO:0045409;0,102314;0,542897111;6;9;9;negative regulation of interleukin-6 biosynthetic process
GO:0045066;0,102359;0,542897111;3;4;4;regulatory T cell differentiation
GO:0046849;0,102406;0,542897111;5;9;9;bone remodeling
GO:0002291;0,102426;0,542897111;2;2;2;T cell activation via T cell receptor contact with antigen bound to MHC molecule on antigen presenting cell
GO:0030534;0,102459;0,542897111;51;103;107;adult behavior
GO:0000702;0,102554;0,542897111;1;1;1;oxidized base lesion DNA N-glycosylase activity
GO:0008534;0,102554;0,542897111;1;1;1;oxidized purine base lesion DNA N-glycosylase activity
GO:0033688;0,102645;0,542897111;11;14;15;regulation of osteoblast proliferation
GO:0002921;0,102699;0,542897111;3;4;5;negative regulation of humoral immune response
GO:0051734;0,102931;0,542897111;2;3;3;ATP-dependent polynucleotide kinase activity
GO:0051733;0,102931;0,542897111;2;3;3;polydeoxyribonucleotide kinase activity
GO:0046404;0,102931;0,542897111;2;3;3;ATP-dependent polydeoxyribonucleotide 5'-hydroxyl-kinase activity
GO:0050732;0,103174;0,542897111;9;16;16;negative regulation of peptidyl-tyrosine phosphorylation
GO:0032102;0,103222;0,542897111;63;131;133;negative regulation of response to external stimulus
GO:0070053;0,103349;0,542897111;8;9;9;thrombospondin receptor activity
GO:0015645;0,10338;0,542897111;16;21;23;fatty acid ligase activity
GO:0016533;0,103536;0,542897111;1;4;4;cyclin-dependent protein kinase 5 holoenzyme complex
GO:0004032;0,103717;0,542897111;3;4;4;alditol:NADP+ 1-oxidoreductase activity
GO:0009982;0,103768;0,542897111;9;18;19;pseudouridine synthase activity
GO:0006853;0,103845;0,542897111;9;12;12;carnitine shuttle
GO:0018149;0,103897;0,542897111;15;32;34;peptide cross-linking
GO:0051462;0,104002;0,542897111;5;6;6;regulation of cortisol secretion
GO:0051464;0,104002;0,542897111;5;6;6;positive regulation of cortisol secretion
GO:2000851;0,104002;0,542897111;5;6;6;positive regulation of glucocorticoid secretion
GO:2000833;0,104002;0,542897111;5;6;6;positive regulation of steroid hormone secretion
GO:2000831;0,104002;0,542897111;5;6;6;regulation of steroid hormone secretion
GO:2000846;0,104002;0,542897111;5;6;6;regulation of corticosteroid hormone secretion
GO:2000849;0,104002;0,542897111;5;6;6;regulation of glucocorticoid secretion
GO:2000848;0,104002;0,542897111;5;6;6;positive regulation of corticosteroid hormone secretion
GO:0043400;0,104002;0,542897111;5;5;5;cortisol secretion
GO:0035933;0,104002;0,542897111;5;5;5;glucocorticoid secretion
GO:0035930;0,104002;0,542897111;5;5;5;corticosteroid hormone secretion
GO:0060399;0,104002;0,542897111;5;6;6;positive regulation of growth hormone receptor signaling pathway
GO:0042322;0,104002;0,542897111;5;6;6;negative regulation of circadian sleep/wake cycle, REM sleep
GO:0031768;0,104002;0,542897111;5;5;5;ghrelin receptor binding
GO:0010035;0,10403;0,542897111;185;448;472;response to inorganic substance
GO:0005795;0,104162;0,543288661;24;38;40;Golgi stack
GO:0000028;0,104668;0,545727782;3;7;9;ribosomal small subunit assembly
GO:0002832;0,104833;0,545727782;6;15;17;negative regulation of response to biotic stimulus
GO:0044060;0,105099;0,545727782;8;20;21;regulation of endocrine process
GO:0004738;0,105116;0,545727782;1;2;3;pyruvate dehydrogenase activity
GO:0004739;0,105116;0,545727782;1;2;3;pyruvate dehydrogenase (acetyl-transferring) activity
GO:0006531;0,105268;0,545727782;4;5;6;aspartate metabolic process
GO:0006533;0,105268;0,545727782;4;5;6;aspartate catabolic process
GO:0035637;0,105444;0,545727782;5;7;8;multicellular organismal signaling
GO:0019226;0,105444;0,545727782;5;7;8;transmission of nerve impulse
GO:0019166;0,105632;0,545727782;3;3;3;trans-2-enoyl-CoA reductase (NADPH) activity
GO:0070317;0,105658;0,545727782;1;1;1;negative regulation of G0 to G1 transition
GO:0042512;0,105683;0,545727782;2;2;2;negative regulation of tyrosine phosphorylation of Stat1 protein
GO:0005342;0,106197;0,545727782;59;112;125;organic acid transmembrane transporter activity
GO:0030809;0,106315;0,545727782;7;12;12;negative regulation of nucleotide biosynthetic process
GO:0030800;0,106315;0,545727782;7;12;12;negative regulation of cyclic nucleotide metabolic process
GO:0030803;0,106315;0,545727782;7;12;12;negative regulation of cyclic nucleotide biosynthetic process
GO:2001016;0,106357;0,545727782;3;5;5;positive regulation of skeletal muscle cell differentiation
GO:0016608;0,106518;0,545727782;5;7;7;growth hormone-releasing hormone activity
GO:0008033;0,106554;0,545727782;38;97;104;tRNA processing
GO:0090022;0,106579;0,545727782;9;20;21;regulation of neutrophil chemotaxis
GO:0006700;0,106581;0,545727782;8;21;23;C21-steroid hormone biosynthetic process
GO:0060759;0,106831;0,545727782;39;103;144;regulation of response to cytokine stimulus
GO:0046010;0,107006;0,545727782;5;8;8;positive regulation of circadian sleep/wake cycle, non-REM sleep
GO:0006412;0,107011;0,545727782;75;334;372;translation
GO:0045938;0,107168;0,545727782;5;10;10;positive regulation of circadian sleep/wake cycle, sleep
GO:0042320;0,107235;0,545727782;5;11;11;regulation of circadian sleep/wake cycle, REM sleep
GO:2000272;0,107478;0,545727782;9;12;12;negative regulation of receptor activity
GO:0047006;0,107691;0,545727782;4;4;4;17-alpha,20-alpha-dihydroxypregn-4-en-3-one dehydrogenase activity
GO:0007042;0,107912;0,545727782;3;5;5;lysosomal lumen acidification
GO:0035751;0,107912;0,545727782;3;5;5;regulation of lysosomal lumen pH
GO:0019210;0,107924;0,545727782;29;65;66;kinase inhibitor activity
GO:0035929;0,107953;0,545727782;5;7;7;steroid hormone secretion
GO:0015403;0,10796;0,545727782;3;3;3;thiamine uptake transmembrane transporter activity
GO:0015563;0,10796;0,545727782;3;3;3;uptake transmembrane transporter activity
GO:0015234;0,10796;0,545727782;3;3;3;thiamine transmembrane transporter activity
GO:0032228;0,107979;0,545727782;19;31;31;regulation of synaptic transmission, GABAergic
GO:0009635;0,107979;0,545727782;7;13;13;response to herbicide
GO:0043403;0,10816;0,545727782;4;10;10;skeletal muscle tissue regeneration
GO:0042461;0,108205;0,545727782;13;26;27;photoreceptor cell development
GO:0042462;0,108205;0,545727782;13;26;27;eye photoreceptor cell development
GO:0030490;0,108218;0,545727782;3;5;5;maturation of SSU-rRNA
GO:0001869;0,108261;0,545727782;2;2;3;negative regulation of complement activation, lectin pathway
GO:0001868;0,108261;0,545727782;2;2;3;regulation of complement activation, lectin pathway
GO:0030801;0,108318;0,545727782;16;45;47;positive regulation of cyclic nucleotide metabolic process
GO:0030141;0,108356;0,545727782;74;193;198;stored secretory granule
GO:0045055;0,108564;0,545727782;15;29;31;regulated secretory pathway
GO:0032100;0,108623;0,545727782;5;9;9;positive regulation of appetite
GO:0032097;0,108623;0,545727782;5;9;9;positive regulation of response to food
GO:0071300;0,108625;0,545727782;27;53;60;cellular response to retinoic acid
GO:0043163;0,108663;0,545727782;2;2;2;cell envelope organization
GO:0045229;0,108663;0,545727782;2;2;2;external encapsulating structure organization
GO:0045838;0,108775;0,545727782;9;13;14;positive regulation of membrane potential
GO:0090361;0,108815;0,545727782;6;7;7;regulation of platelet-derived growth factor production
GO:0060986;0,108859;0,545727782;5;9;9;endocrine hormone secretion
GO:0034381;0,108877;0,545727782;18;34;40;plasma lipoprotein particle clearance
GO:0005451;0,108886;0,545727782;7;8;10;monovalent cation:hydrogen antiporter activity
GO:0048246;0,108958;0,545727782;5;15;15;macrophage chemotaxis
GO:0050885;0,109097;0,545727782;24;38;39;neuromuscular process controlling balance
GO:0016409;0,109201;0,545727782;13;20;21;palmitoyltransferase activity
GO:0004511;0,109254;0,545727782;1;1;1;tyrosine 3-monooxygenase activity
GO:0006585;0,109254;0,545727782;1;1;1;dopamine biosynthetic process from tyrosine
GO:0042745;0,109254;0,545727782;1;1;1;circadian sleep/wake cycle
GO:0042418;0,109254;0,545727782;1;1;1;epinephrine biosynthetic process
GO:0042414;0,109254;0,545727782;1;1;2;epinephrine metabolic process
GO:0060664;0,109255;0,545727782;5;9;15;epithelial cell proliferation involved in salivary gland morphogenesis
GO:0031647;0,109338;0,545727782;49;112;119;regulation of protein stability
GO:0070664;0,109379;0,545727782;18;45;63;negative regulation of leukocyte proliferation
GO:0010867;0,109425;0,545727782;7;10;10;positive regulation of triglyceride biosynthetic process
GO:0016042;0,109454;0,545727782;113;254;264;lipid catabolic process
GO:0051436;0,109758;0,546729925;27;85;91;negative regulation of ubiquitin-protein ligase activity involved in mitotic cell cycle
GO:0009296;0,109937;0,546816913;4;5;5;flagellum assembly
GO:0072530;0,110028;0,546816913;7;13;17;purine-containing compound transmembrane transport
GO:0005839;0,110037;0,546816913;6;14;19;proteasome core complex
GO:0071299;0,110296;0,547216919;27;54;61;cellular response to vitamin A
GO:0030748;0,11032;0,547216919;1;1;1;amine N-methyltransferase activity
GO:0032109;0,11053;0,547258554;5;11;11;positive regulation of response to nutrient levels
GO:0032106;0,11053;0,547258554;5;11;11;positive regulation of response to extracellular stimulus
GO:0008202;0,110556;0,547258554;124;292;314;steroid metabolic process
GO:0018298;0,110632;0,547258554;6;12;15;protein-chromophore linkage
GO:0045343;0,110779;0,547911969;4;6;6;regulation of MHC class I biosynthetic process
GO:0034763;0,11083;0,548024412;35;66;76;negative regulation of transmembrane transport
GO:0042133;0,110921;0,548316444;25;40;41;neurotransmitter metabolic process
GO:0019912;0,111215;0,549080198;4;4;4;cyclin-dependent protein kinase activating kinase activity
GO:0015296;0,111676;0,550218045;23;35;36;anion:cation symporter activity
GO:0016525;0,111713;0,550218045;25;54;57;negative regulation of angiogenesis
GO:0046425;0,111744;0,550218045;26;67;68;regulation of JAK-STAT cascade
GO:0031526;0,111751;0,550218045;23;45;47;brush border membrane
GO:0002302;0,111991;0,550883204;1;2;2;CD8-positive, alpha-beta T cell differentiation involved in immune response
GO:0033631;0,112029;0,550883204;4;4;6;cell-cell adhesion mediated by integrin
GO:0030507;0,11207;0,551186486;12;13;13;spectrin binding
GO:0070820;0,112239;0,551741214;2;2;2;tertiary granule
GO:0046322;0,112545;0,552954473;6;9;9;negative regulation of fatty acid oxidation
GO:0016775;0,112617;0,552954473;14;30;34;phosphotransferase activity, nitrogenous group as acceptor
GO:0051299;0,112653;0,552954473;3;4;4;centrosome separation
GO:0004563;0,112854;0,553444195;3;4;4;beta-N-acetylhexosaminidase activity
GO:0006643;0,113046;0,553444195;66;139;143;membrane lipid metabolic process
GO:0043624;0,113072;0,553444195;21;133;152;cellular protein complex disassembly
GO:0014061;0,113126;0,553444195;4;10;10;regulation of norepinephrine secretion
GO:0042753;0,11314;0,553444195;6;13;13;positive regulation of circadian rhythm
GO:0032229;0,113378;0,553684384;8;10;10;negative regulation of synaptic transmission, GABAergic
GO:0030641;0,113383;0,553684384;10;22;23;regulation of cellular pH
GO:0043666;0,113458;0,553684384;15;21;22;regulation of phosphoprotein phosphatase activity
GO:0070557;0,113498;0,553684384;4;6;6;PCNA-p21 complex
GO:0006081;0,113682;0,554759621;19;44;45;cellular aldehyde metabolic process
GO:0046549;0,113732;0,554759621;5;8;8;retinal cone cell development
GO:0003229;0,113786;0,554759621;5;5;5;ventricular cardiac muscle tissue development
GO:0019865;0,11396;0,554857663;8;22;23;immunoglobulin binding
GO:0030173;0,113987;0,554857663;37;62;62;integral to Golgi membrane
GO:0045472;0,114091;0,554938171;1;2;2;response to ether
GO:0051092;0,114251;0,557744287;39;99;127;positive regulation of NF-kappaB transcription factor activity
GO:0051927;0,114379;0,558054357;4;13;15;negative regulation of calcium ion transport via voltage-gated calcium channel activity
GO:0006501;0,114789;0,560067102;12;32;33;C-terminal protein lipidation
GO:0009065;0,114859;0,560067102;14;24;44;glutamine family amino acid catabolic process
GO:0030547;0,114949;0,560067102;7;20;21;receptor inhibitor activity
GO:0048019;0,114949;0,560067102;7;20;21;receptor antagonist activity
GO:0043393;0,115032;0,560356251;58;112;113;regulation of protein binding
GO:0004888;0,115115;0,560609719;408;1324;1615;transmembrane signaling receptor activity
GO:0042531;0,115699;0,563192804;18;45;46;positive regulation of tyrosine phosphorylation of STAT protein
GO:0018205;0,115763;0,5633047;68;138;156;peptidyl-lysine modification
GO:0005741;0,115914;0,563438454;68;150;159;mitochondrial outer membrane
GO:0055037;0,115944;0,563438454;20;39;48;recycling endosome
GO:0008343;0,115988;0,563438454;5;13;14;adult feeding behavior
GO:0051926;0,116061;0,563438454;10;24;26;negative regulation of calcium ion transport
GO:0009266;0,116191;0,563438454;48;115;127;response to temperature stimulus
GO:0004427;0,116241;0,563438454;4;4;4;inorganic diphosphatase activity
GO:0005721;0,1166;0,565305367;10;15;15;centromeric heterochromatin
GO:0070474;0,116711;0,565351493;4;6;7;positive regulation of uterine smooth muscle contraction
GO:0070472;0,116711;0,565351493;4;6;7;regulation of uterine smooth muscle contraction
GO:0043954;0,116895;0,565638201;21;34;35;cellular component maintenance
GO:0031400;0,116905;0,565638201;77;206;224;negative regulation of protein modification process
GO:0015117;0,117155;0,566743643;1;1;1;thiosulfate transmembrane transporter activity
GO:0008499;0,117349;0,567356037;10;19;23;UDP-galactose:beta-N-acetylglucosamine beta-1,3-galactosyltransferase activity
GO:0070383;0,117556;0,567515996;2;4;4;DNA cytosine deamination
GO:0042535;0,117626;0,567515996;4;11;11;positive regulation of tumor necrosis factor biosynthetic process
GO:0032980;0,117694;0,567515996;1;1;1;keratinocyte activation
GO:0015226;0,117848;0,56780422;3;3;3;carnitine transporter activity
GO:0035093;0,11797;0,56791051;4;4;4;spermatogenesis, exchange of chromosomal proteins
GO:0046078;0,118241;0,56791051;2;2;2;dUMP metabolic process
GO:0009176;0,118241;0,56791051;2;2;2;pyrimidine deoxyribonucleoside monophosphate metabolic process
GO:0032755;0,118282;0,56791051;14;36;45;positive regulation of interleukin-6 production
GO:0008146;0,118632;0,568713898;36;71;82;sulfotransferase activity
GO:0055002;0,118803;0,569106532;13;24;24;striated muscle cell development
GO:0002740;0,118924;0,569106532;1;7;13;negative regulation of cytokine secretion involved in immune response
GO:0021797;0,118928;0,569106532;1;5;5;forebrain anterior/posterior pattern specification
GO:0070373;0,119119;0,569353733;9;24;26;negative regulation of ERK1 and ERK2 cascade
GO:0007039;0,119131;0,569353733;2;2;2;vacuolar protein catabolic process
GO:0051865;0,119283;0,569353733;23;43;46;protein autoubiquitination
GO:0016597;0,119389;0,569353733;47;95;125;amino acid binding
GO:0060123;0,119617;0,569353733;7;14;20;regulation of growth hormone secretion
GO:0045545;0,119785;0,569353733;9;10;10;syndecan binding
GO:0033764;0,11994;0,569353733;17;35;43;steroid dehydrogenase activity, acting on the CH-OH group of donors, NAD or NADP as acceptor
GO:0043295;0,120012;0,569353733;8;14;14;glutathione binding
GO:0061031;0,120042;0,569353733;1;4;4;endodermal digestive tract morphogenesis
GO:0090182;0,120229;0,569353733;2;2;2;regulation of secretion of lysosomal enzymes
GO:0090186;0,120229;0,569353733;2;2;2;regulation of pancreatic juice secretion
GO:0090188;0,120229;0,569353733;2;2;2;negative regulation of pancreatic juice secretion
GO:0090341;0,120229;0,569353733;2;2;2;negative regulation of secretion of lysosomal enzymes
GO:0060259;0,120243;0,569353733;6;12;12;regulation of feeding behavior
GO:0048550;0,120383;0,569353733;2;3;3;negative regulation of pinocytosis
GO:0010594;0,120445;0,569353733;37;66;71;regulation of endothelial cell migration
GO:0006956;0,120485;0,569353733;20;64;89;complement activation
GO:0030252;0,120531;0,569353733;5;11;11;growth hormone secretion
GO:2000077;0,120546;0,569353733;3;3;3;negative regulation of type B pancreatic cell development
GO:2000466;0,120546;0,569353733;3;3;3;negative regulation of glycogen (starch) synthase activity
GO:0015459;0,120833;0,569353733;23;39;39;potassium channel regulator activity
GO:0043306;0,120948;0,569353733;8;13;13;positive regulation of mast cell degranulation
GO:0033008;0,120948;0,569353733;8;13;13;positive regulation of mast cell activation involved in immune response
GO:0032735;0,121001;0,569353733;12;25;26;positive regulation of interleukin-12 production
GO:0030488;0,121019;0,569353733;5;6;6;tRNA methylation
GO:0072498;0,12102;0,569353733;2;5;5;embryonic skeletal joint development
GO:0000340;0,1211;0,569353733;2;2;2;RNA 7-methylguanosine cap binding
GO:0045210;0,1211;0,569353733;1;1;1;FasL biosynthetic process
GO:0006699;0,121186;0,569353733;12;23;23;bile acid biosynthetic process
GO:0070969;0,121188;0,569353733;4;4;4;ULK1-ATG13-FIP200 complex
GO:0032760;0,121425;0,569353733;14;37;39;positive regulation of tumor necrosis factor production
GO:0030060;0,12147;0,569353733;2;3;3;L-malate dehydrogenase activity
GO:0002507;0,121677;0,569353733;2;5;5;tolerance induction
GO:0060124;0,121861;0,569353733;6;13;18;positive regulation of growth hormone secretion
GO:0043589;0,121875;0,569353733;4;5;7;skin morphogenesis
GO:2000516;0,121949;0,569353733;10;19;21;positive regulation of CD4-positive, alpha-beta T cell activation
GO:0043372;0,121949;0,569353733;10;19;21;positive regulation of CD4-positive, alpha-beta T cell differentiation
GO:0004980;0,122023;0,569353733;1;3;3;melanocyte-stimulating hormone receptor activity
GO:0060079;0,122225;0,569353733;29;49;53;regulation of excitatory postsynaptic membrane potential
GO:0006669;0,122252;0,569353733;1;1;1;sphinganine-1-phosphate biosynthetic process
GO:2000188;0,12227;0,569353733;3;5;5;regulation of cholesterol homeostasis
GO:0071879;0,122311;0,569353733;2;2;2;positive regulation of adrenergic receptor signaling pathway
GO:0061050;0,122311;0,569353733;2;3;3;regulation of cell growth involved in cardiac muscle cell development
GO:0061052;0,122311;0,569353733;2;2;2;negative regulation of cell growth involved in cardiac muscle cell development
GO:0061117;0,122311;0,569353733;2;2;2;negative regulation of heart growth
GO:0055022;0,122311;0,569353733;2;2;2;negative regulation of cardiac muscle tissue growth
GO:0010904;0,122311;0,569353733;2;2;2;regulation of UDP-glucose catabolic process
GO:0010905;0,122311;0,569353733;2;2;2;negative regulation of UDP-glucose catabolic process
GO:0047290;0,122349;0,569353733;1;1;1;(alpha-N-acetylneuraminyl-2,3-beta-galactosyl-1,3)-N-acetyl-galactosaminide 6-alpha-sialyltransferase activity
GO:0007608;0,122797;0,570899576;17;59;61;sensory perception of smell
GO:0004586;0,122961;0,571088408;2;2;2;ornithine decarboxylase activity
GO:0061178;0,12307;0,571217328;6;12;13;regulation of insulin secretion involved in cellular response to glucose stimulus
GO:0015179;0,123186;0,571220125;27;42;45;L-amino acid transmembrane transporter activity
GO:0045604;0,123205;0,571220125;10;25;25;regulation of epidermal cell differentiation
GO:0007066;0,123526;0,572150656;2;2;2;female meiosis sister chromatid cohesion
GO:0051648;0,123633;0,573096077;17;21;23;vesicle localization
GO:0002098;0,123707;0,573444494;2;4;4;tRNA wobble uridine modification
GO:0002097;0,123707;0,573444494;2;4;4;tRNA wobble base modification
GO:0034227;0,123707;0,573444494;2;4;4;tRNA thio-modification
GO:0070071;0,123787;0,573444494;2;4;5;proton-transporting two-sector ATPase complex assembly
GO:0032691;0,124407;0,576392996;5;17;17;negative regulation of interleukin-1 beta production
GO:0009395;0,124754;0,576392996;19;31;32;phospholipid catabolic process
GO:0032490;0,124855;0,576392996;6;10;10;detection of molecule of bacterial origin
GO:0071560;0,12486;0,576392996;15;29;29;cellular response to transforming growth factor beta stimulus
GO:0005832;0,124959;0,576392996;3;6;6;chaperonin-containing T-complex
GO:0032066;0,125102;0,576392996;2;2;2;nucleolus to nucleoplasm transport
GO:0019049;0,125214;0,576392996;4;4;4;evasion of host defenses by virus
GO:0044413;0,125214;0,576392996;4;4;4;avoidance of host defenses
GO:0044415;0,125214;0,576392996;4;4;4;evasion or tolerance of host defenses
GO:0051834;0,125214;0,576392996;4;4;4;evasion or tolerance of defenses of other organism involved in symbiotic interaction
GO:0051832;0,125214;0,576392996;4;4;4;avoidance of defenses of other organism involved in symbiotic interaction
GO:0033141;0,125309;0,576476956;1;2;2;positive regulation of peptidyl-serine phosphorylation of STAT protein
GO:0033139;0,125309;0,576476956;1;2;2;regulation of peptidyl-serine phosphorylation of STAT protein
GO:0004519;0,125373;0,576476956;41;121;141;endonuclease activity
GO:0050776;0,125837;0,577963556;223;599;795;regulation of immune response
GO:0005150;0,126727;0,580695369;1;1;1;interleukin-1, Type I receptor binding
GO:0045352;0,126727;0,580695369;1;1;1;interleukin-1 Type I receptor antagonist activity
GO:0045353;0,126727;0,580695369;1;1;1;interleukin-1 Type II receptor antagonist activity
GO:0043266;0,126741;0,580695369;9;16;17;regulation of potassium ion transport
GO:0046466;0,127106;0,582031923;11;26;28;membrane lipid catabolic process
GO:0004849;0,127106;0,582031923;3;4;4;uridine kinase activity
GO:0046604;0,127313;0,582397328;1;1;1;positive regulation of mitotic centrosome separation
GO:0032291;0,127568;0,583377094;4;8;10;axon ensheathment in central nervous system
GO:0022010;0,127568;0,583377094;4;8;10;central nervous system myelination
GO:0080164;0,127628;0,583377094;1;1;1;regulation of nitric oxide metabolic process
GO:0003183;0,127765;0,583479644;1;3;3;mitral valve morphogenesis
GO:0015688;0,127915;0,583664844;2;4;4;iron chelate transport
GO:0015891;0,127915;0,583664844;2;4;4;siderophore transport
GO:0031681;0,12809;0,583678623;2;3;3;G-protein beta-subunit binding
GO:0001664;0,128129;0,583678623;60;207;215;G-protein-coupled receptor binding
GO:0010528;0,12829;0,583678623;3;8;8;regulation of transposition
GO:0010529;0,12829;0,583678623;3;8;8;negative regulation of transposition
GO:0050731;0,128843;0,584948023;53;126;132;positive regulation of peptidyl-tyrosine phosphorylation
GO:0060408;0,128877;0,584948023;1;1;1;regulation of acetylcholine metabolic process
GO:0060409;0,128877;0,584948023;1;1;1;positive regulation of acetylcholine metabolic process
GO:0051099;0,129036;0,585667699;41;92;93;positive regulation of binding
GO:0051238;0,129344;0,586272607;5;10;11;sequestering of metal ion
GO:0001515;0,129349;0,586272607;3;6;6;opioid peptide activity
GO:0004064;0,129472;0,58653931;4;5;6;arylesterase activity
GO:0002526;0,129663;0,587151251;31;83;85;acute inflammatory response
GO:0007218;0,129707;0,587711912;45;105;118;neuropeptide signaling pathway
GO:0032300;0,129879;0,588058439;4;4;5;mismatch repair complex
GO:0072341;0,129971;0,588058439;9;17;19;modified amino acid binding
GO:0034508;0,130292;0,589659783;1;1;1;centromere complex assembly
GO:0031056;0,130425;0,589895756;27;52;58;regulation of histone modification
GO:0002528;0,130593;0,590251587;5;5;5;regulation of vascular permeability involved in acute inflammatory response
GO:0071379;0,130809;0,590770627;3;4;4;cellular response to prostaglandin stimulus
GO:0034979;0,131343;0,592297403;9;15;19;NAD-dependent protein deacetylase activity
GO:0017136;0,131343;0,592297403;9;15;19;NAD-dependent histone deacetylase activity
GO:0060078;0,131355;0,592297403;30;54;59;regulation of postsynaptic membrane potential
GO:0030817;0,131537;0,592297403;64;151;164;regulation of cAMP biosynthetic process
GO:0030903;0,131581;0,592297403;4;7;7;notochord development
GO:0019934;0,13191;0,592688666;7;10;11;cGMP-mediated signaling
GO:0071391;0,131923;0,592688666;11;18;18;cellular response to estrogen stimulus
GO:0016021;0,13194;0,592688666;2371;6009;6873;integral to membrane
GO:0008574;0,131954;0,592688666;4;4;4;plus-end-directed microtubule motor activity
GO:0015057;0,132354;0,593966729;2;4;5;thrombin receptor activity
GO:0032371;0,132446;0,593966729;13;37;39;regulation of sterol transport
GO:0032374;0,132446;0,593966729;13;37;39;regulation of cholesterol transport
GO:0019103;0,132501;0,594058179;3;7;8;pyrimidine nucleotide binding
GO:0006526;0,132659;0,594542512;4;6;8;arginine biosynthetic process
GO:0033238;0,132857;0,595063833;25;76;86;regulation of cellular amine metabolic process
GO:0004629;0,132995;0,595063833;32;53;62;phospholipase C activity
GO:0033700;0,133063;0,595063833;5;16;16;phospholipid efflux
GO:0001959;0,133105;0,595063833;38;100;141;regulation of cytokine-mediated signaling pathway
GO:0045671;0,133121;0,595063833;7;15;15;negative regulation of osteoclast differentiation
GO:0032608;0,133122;0,595063833;1;3;3;interferon-beta production
GO:0010565;0,133552;0,595628691;73;188;202;regulation of cellular ketone metabolic process
GO:0001965;0,133612;0,595628691;9;15;16;G-protein alpha-subunit binding
GO:0060048;0,133721;0,595628691;11;26;27;cardiac muscle contraction
GO:0042627;0,133728;0,595628691;4;14;14;chylomicron
GO:0090030;0,133774;0,595628691;16;20;21;regulation of steroid hormone biosynthetic process
GO:0048167;0,133807;0,595628691;59;108;112;regulation of synaptic plasticity
GO:0002828;0,133895;0,595628691;10;24;24;regulation of type 2 immune response
GO:0072221;0,133935;0,595628691;4;4;5;metanephric distal convoluted tubule development
GO:0072025;0,133935;0,595628691;4;4;5;distal convoluted tubule development
GO:2000981;0,133988;0,595628691;1;2;2;negative regulation of inner ear receptor cell differentiation
GO:0045608;0,133988;0,595628691;1;2;2;negative regulation of auditory receptor cell differentiation
GO:0045632;0,133988;0,595628691;1;2;2;negative regulation of mechanoreceptor differentiation
GO:0070372;0,134201;0,596147881;45;108;116;regulation of ERK1 and ERK2 cascade
GO:0017158;0,134661;0,598155466;16;24;25;regulation of calcium ion-dependent exocytosis
GO:0010106;0,134676;0,598155466;1;1;1;cellular response to iron ion starvation
GO:0050051;0,134752;0,598162649;2;2;2;leukotriene-B4 20-monooxygenase activity
GO:0031513;0,134958;0,598891005;31;52;57;nonmotile primary cilium
GO:0060084;0,135084;0,599152054;2;3;3;synaptic transmission involved in micturition
GO:0009624;0,135209;0,599250388;2;5;5;response to nematode
GO:0045861;0,135353;0,599250388;15;38;46;negative regulation of proteolysis
GO:0015035;0,135426;0,599311129;14;31;34;protein disulfide oxidoreductase activity
GO:2000725;0,135495;0,599405376;2;4;4;regulation of cardiac muscle cell differentiation
GO:0010701;0,135702;0,60000113;2;3;3;positive regulation of norepinephrine secretion
GO:0005542;0,135728;0,60000113;9;23;24;folic acid binding
GO:0042723;0,135876;0,600166906;4;6;7;thiamine-containing compound metabolic process
GO:0032692;0,135893;0,600166906;5;18;18;negative regulation of interleukin-1 production
GO:0042742;0,136423;0,602637919;36;155;180;defense response to bacterium
GO:0015140;0,1365;0,602687135;1;2;2;malate transmembrane transporter activity
GO:0000339;0,136509;0,602687135;7;11;11;RNA cap binding
GO:0031442;0,136828;0,602913678;2;5;5;positive regulation of mRNA 3'-end processing
GO:0031646;0,136862;0,602913678;31;53;61;positive regulation of neurological system process
GO:0031012;0,137035;0,602913678;144;295;316;extracellular matrix
GO:0005136;0,13706;0,602913678;1;1;1;interleukin-4 receptor binding
GO:0045189;0,13706;0,602913678;1;1;1;connective tissue growth factor biosynthetic process
GO:0002677;0,13706;0,602913678;1;1;1;negative regulation of chronic inflammatory response
GO:0045630;0,13712;0,602913678;5;8;8;positive regulation of T-helper 2 cell differentiation
GO:0019211;0,137381;0,603103317;4;6;7;phosphatase activator activity
GO:0006661;0,137396;0,603103317;18;43;47;phosphatidylinositol biosynthetic process
GO:0071396;0,137406;0,603103317;16;28;30;cellular response to lipid
GO:2000300;0,137675;0,603657749;3;4;4;regulation of synaptic vesicle exocytosis
GO:0034212;0,137682;0,603657749;5;8;21;peptide N-acetyltransferase activity
GO:0044252;0,13781;0,603757433;4;8;8;negative regulation of multicellular organismal metabolic process
GO:0010713;0,13781;0,603757433;4;8;8;negative regulation of collagen metabolic process
GO:0070888;0,137912;0,604044715;6;20;20;E-box binding
GO:0032224;0,13805;0,604469484;2;3;3;positive regulation of synaptic transmission, cholinergic
GO:0004326;0,138174;0,604509191;1;1;1;tetrahydrofolylpolyglutamate synthase activity
GO:0046901;0,138174;0,604509191;1;1;1;tetrahydrofolylpolyglutamate biosynthetic process
GO:0046900;0,138174;0,604509191;1;1;1;tetrahydrofolylpolyglutamate metabolic process
GO:0060385;0,13839;0,604819696;1;1;1;axonogenesis involved in innervation
GO:0051018;0,138723;0,604819696;15;21;24;protein kinase A binding
GO:2000980;0,138914;0,604819696;1;3;3;regulation of inner ear receptor cell differentiation
GO:0045607;0,138914;0,604819696;1;3;3;regulation of auditory receptor cell differentiation
GO:0045631;0,138914;0,604819696;1;3;3;regulation of mechanoreceptor differentiation
GO:0050431;0,138969;0,604819696;15;19;20;transforming growth factor beta binding
GO:0001672;0,139071;0,604819696;4;4;4;regulation of chromatin assembly or disassembly
GO:0015222;0,1391;0,604819696;6;6;6;serotonin transmembrane transporter activity
GO:0004407;0,139185;0,604819696;9;16;20;histone deacetylase activity
GO:0033558;0,139185;0,604819696;9;16;20;protein deacetylase activity
GO:0000922;0,139198;0,604819696;43;89;95;spindle pole
GO:0060272;0,139226;0,604819696;3;8;8;embryonic skeletal joint morphogenesis
GO:0008479;0,139358;0,604819696;1;1;1;queuine tRNA-ribosyltransferase activity
GO:0038024;0,139678;0,604819696;48;84;88;cargo receptor activity
GO:0001885;0,139734;0,604819696;4;9;9;endothelial cell development
GO:0042446;0,139932;0,604819696;30;73;85;hormone biosynthetic process
GO:0007158;0,14005;0,604819696;14;15;16;neuron cell-cell adhesion
GO:0002762;0,140152;0,604819696;16;39;39;negative regulation of myeloid leukocyte differentiation
GO:0009262;0,140449;0,604819696;13;32;33;deoxyribonucleotide metabolic process
GO:0032787;0,140454;0,604819696;209;456;478;monocarboxylic acid metabolic process
GO:0060333;0,140526;0,604819696;31;73;178;interferon-gamma-mediated signaling pathway
GO:0045134;0,140613;0,604819696;4;5;5;uridine-diphosphatase activity
GO:0006050;0,140729;0,604819696;2;2;2;mannosamine metabolic process
GO:0006051;0,140729;0,604819696;2;2;2;N-acetylmannosamine metabolic process
GO:0045127;0,140729;0,604819696;2;2;2;N-acetylglucosamine kinase activity
GO:0032094;0,140786;0,604819696;6;13;13;response to food
GO:0015319;0,140797;0,604819696;1;1;1;sodium:inorganic phosphate symporter activity
GO:0042137;0,140797;0,604819696;1;1;1;sequestering of neurotransmitter
GO:0007176;0,140947;0,604819696;19;33;33;regulation of epidermal growth factor-activated receptor activity
GO:0051024;0,140984;0,604819696;3;8;8;positive regulation of immunoglobulin secretion
GO:0016554;0,14103;0,604819696;3;3;3;cytidine to uridine editing
GO:0030890;0,141085;0,604819696;18;39;42;positive regulation of B cell proliferation
GO:0042555;0,141121;0,604819696;4;7;8;MCM complex
GO:0061098;0,141154;0,604819696;15;29;30;positive regulation of protein tyrosine kinase activity
GO:0033189;0,141178;0,604819696;48;116;131;response to vitamin A
GO:0030100;0,141201;0,604819696;64;128;131;regulation of endocytosis
GO:0046365;0,141216;0,604819696;38;93;102;monosaccharide catabolic process
GO:0019932;0,141279;0,604819696;167;396;423;second-messenger-mediated signaling
GO:0019841;0,141364;0,605213031;5;14;14;retinol binding
GO:0004809;0,141485;0,605249662;2;3;3;tRNA (guanine-N2-)-methyltransferase activity
GO:0046380;0,141672;0,605422498;1;1;1;N-acetylneuraminate biosynthetic process
GO:0050124;0,141672;0,605422498;1;1;1;N-acylneuraminate-9-phosphatase activity
GO:0048239;0,141809;0,605422498;1;1;1;negative regulation of DNA recombination at telomere
GO:0051928;0,141915;0,605422498;29;61;64;positive regulation of calcium ion transport
GO:0010463;0,141989;0,605442845;5;9;9;mesenchymal cell proliferation
GO:0033160;0,142164;0,60591047;5;10;10;positive regulation of protein import into nucleus, translocation
GO:0043353;0,142232;0,606254328;5;7;7;enucleate erythrocyte differentiation
GO:0006007;0,142337;0,606721975;27;68;77;glucose catabolic process
GO:0030193;0,142463;0,60676334;27;63;66;regulation of blood coagulation
GO:0008239;0,142538;0,60676334;9;15;15;dipeptidyl-peptidase activity
GO:0033005;0,14255;0,60676334;9;15;15;positive regulation of mast cell activation
GO:0030213;0,142727;0,607567279;1;1;1;hyaluronan biosynthetic process
GO:0044255;0,142776;0,607600906;379;871;949;cellular lipid metabolic process
GO:0019933;0,143372;0,609425336;64;136;141;cAMP-mediated signaling
GO:0045765;0,143406;0,609425336;62;157;161;regulation of angiogenesis
GO:0000779;0,14347;0,609425336;8;15;16;condensed chromosome, centromeric region
GO:0043457;0,14348;0,609425336;5;6;7;regulation of cellular respiration
GO:0045218;0,143604;0,609639337;4;4;4;zonula adherens maintenance
GO:0000506;0,143685;0,609839749;2;9;10;glycosylphosphatidylinositol-N-acetylglucosaminyltransferase (GPI-GnT) complex
GO:0070168;0,144206;0,612318832;3;10;12;negative regulation of biomineral tissue development
GO:0060763;0,144227;0,612318832;3;4;4;mammary duct terminal end bud growth
GO:0004889;0,14468;0,614389077;7;16;16;nicotinic acetylcholine-activated cation-selective channel activity
GO:0046833;0,144741;0,614389077;1;1;1;positive regulation of RNA export from nucleus
GO:0006968;0,144862;0,614389077;25;76;100;cellular defense response
GO:0033085;0,145159;0,615580229;3;8;8;negative regulation of T cell differentiation in thymus
GO:0048871;0,145207;0,615580229;17;32;34;multicellular organismal homeostasis
GO:0009410;0,14534;0,615964052;3;6;6;response to xenobiotic stimulus
GO:0050827;0,145381;0,616118636;2;2;2;toxin receptor binding
GO:0016623;0,145538;0,616563947;4;4;4;oxidoreductase activity, acting on the aldehyde or oxo group of donors, oxygen as acceptor
GO:0061157;0,145747;0,61676314;1;1;1;mRNA destabilization
GO:0010609;0,145747;0,61676314;1;1;1;posttranscriptional regulation of gene expression by mRNA localization
GO:0042439;0,145897;0,61676314;24;53;55;ethanolamine-containing compound metabolic process
GO:0046834;0,145903;0,61676314;15;21;21;lipid phosphorylation
GO:0010830;0,145918;0,61676314;5;11;11;regulation of myotube differentiation
GO:0019135;0,145953;0,61676314;2;2;2;deoxyhypusine monooxygenase activity
GO:0004949;0,146889;0,6192716;5;7;7;cannabinoid receptor activity
GO:0043436;0,146948;0,6192716;384;909;1019;oxoacid metabolic process
GO:0019752;0,146948;0,6192716;384;909;1019;carboxylic acid metabolic process
GO:0005231;0,146969;0,6192716;30;53;58;excitatory extracellular ligand-gated ion channel activity
GO:0035372;0,147024;0,6192716;2;3;3;protein localization to microtubule
GO:0004019;0,147104;0,619312987;2;2;2;adenylosuccinate synthase activity
GO:0009642;0,147182;0,619312987;3;6;7;response to light intensity
GO:0015849;0,147575;0,620031252;104;213;228;organic acid transport
GO:0051835;0,147593;0,620031252;1;1;2;positive regulation of synapse structural plasticity
GO:0045943;0,147646;0,620031252;2;4;7;positive regulation of transcription from RNA polymerase I promoter
GO:0006521;0,14766;0,620031252;21;64;71;regulation of cellular amino acid metabolic process
GO:0046685;0,14821;0,621734469;8;19;19;response to arsenic-containing substance
GO:0042180;0,148281;0,621734469;389;925;1035;cellular ketone metabolic process
GO:0051148;0,148322;0,621734469;9;20;23;negative regulation of muscle cell differentiation
GO:0005876;0,148463;0,621734469;27;46;51;spindle microtubule
GO:0060547;0,148647;0,621734469;1;3;4;negative regulation of necrotic cell death
GO:0009895;0,148714;0,621734469;35;83;97;negative regulation of catabolic process
GO:0006082;0,148777;0,621734469;395;938;1049;organic acid metabolic process
GO:0002710;0,14895;0,621734469;4;9;12;negative regulation of T cell mediated immunity
GO:0032239;0,148997;0,621734469;6;8;8;regulation of nucleobase, nucleoside, nucleotide and nucleic acid transport
GO:0043574;0,149097;0,621734469;9;17;18;peroxisomal transport
GO:0072663;0,149097;0,621734469;9;17;17;establishment of protein localization to peroxisome
GO:0006625;0,149097;0,621734469;9;17;17;protein targeting to peroxisome
GO:0032930;0,149196;0,621734469;2;4;4;positive regulation of superoxide anion generation
GO:0045010;0,14927;0,621734469;3;5;7;actin nucleation
GO:0050777;0,14961;0,621734469;19;47;57;negative regulation of immune response
GO:0070340;0,149656;0,621734469;2;4;4;detection of bacterial lipopeptide
GO:0042494;0,149656;0,621734469;2;4;4;detection of bacterial lipoprotein
GO:0010988;0,149683;0,621734469;3;7;7;regulation of low-density lipoprotein particle clearance
GO:2000078;0,149819;0,621943081;3;4;4;positive regulation of type B pancreatic cell development
GO:0015036;0,149906;0,621943081;15;34;37;disulfide oxidoreductase activity
GO:0045008;0,150015;0,621943081;2;6;6;depyrimidination
GO:0002076;0,150113;0,621943081;16;31;32;osteoblast development
GO:0044342;0,150205;0,621943081;2;2;2;type B pancreatic cell proliferation
GO:0010918;0,150205;0,621943081;2;2;2;positive regulation of mitochondrial membrane potential
GO:0009084;0,15022;0,621943081;11;24;27;glutamine family amino acid biosynthetic process
GO:0007435;0,150533;0,623809552;5;6;6;salivary gland morphogenesis
GO:0003214;0,150799;0,623839006;3;7;8;cardiac left ventricle morphogenesis
GO:0015245;0,150804;0,623839006;5;9;10;fatty acid transporter activity
GO:0017015;0,150905;0,623942385;41;84;91;regulation of transforming growth factor beta receptor signaling pathway
GO:0016460;0,151306;0,623947376;12;26;30;myosin II complex
GO:0003093;0,151358;0,623947376;4;5;5;regulation of glomerular filtration
GO:0071799;0,151573;0,623947376;1;1;1;cellular response to prostaglandin D stimulus
GO:0071798;0,151573;0,623947376;1;1;1;response to prostaglandin D stimulus
GO:0005114;0,151639;0,623947376;5;7;7;type II transforming growth factor beta receptor binding
GO:0030214;0,151758;0,623947376;1;3;3;hyaluronan catabolic process
GO:0030814;0,151761;0,623947376;65;153;166;regulation of cAMP metabolic process
GO:0046812;0,151788;0,623947376;1;2;2;host cell surface binding
GO:0046789;0,151788;0,623947376;1;2;2;host cell surface receptor binding
GO:0016290;0,151791;0,623947376;4;8;8;palmitoyl-CoA hydrolase activity
GO:0071360;0,151874;0,623947376;3;7;7;cellular response to exogenous dsRNA
GO:0090128;0,151897;0,623947376;5;9;9;regulation of synapse maturation
GO:0004712;0,152043;0,624194151;24;42;45;protein serine/threonine/tyrosine kinase activity
GO:0004631;0,152138;0,624992235;1;1;1;phosphomevalonate kinase activity
GO:0005415;0,152165;0,624992235;4;4;4;nucleoside:sodium symporter activity
GO:0010901;0,152293;0,624992235;2;10;10;regulation of very-low-density lipoprotein particle remodeling
GO:0034643;0,152403;0,624992235;4;5;7;establishment of mitochondrion localization, microtubule-mediated
GO:0047497;0,152403;0,624992235;4;5;7;mitochondrion transport along microtubule
GO:0002548;0,152641;0,625419906;4;9;9;monocyte chemotaxis
GO:0032292;0,152886;0,625419906;6;8;8;peripheral nervous system axon ensheathment
GO:0022011;0,152886;0,625419906;6;8;8;myelination in peripheral nervous system
GO:0031957;0,152972;0,625419906;6;7;7;very long-chain fatty acid-CoA ligase activity
GO:0046601;0,153058;0,625419906;5;5;5;positive regulation of centriole replication
GO:0050830;0,153062;0,625419906;16;46;57;defense response to Gram-positive bacterium
GO:0022414;0,153131;0,625419906;447;1209;1392;reproductive process
GO:0007033;0,153924;0,630868539;29;63;67;vacuole organization
GO:0008900;0,154721;0,63402036;2;3;3;hydrogen:potassium-exchanging ATPase activity
GO:0060559;0,15512;0,634268035;1;3;9;positive regulation of calcidiol 1-monooxygenase activity
GO:0007623;0,155159;0,634268035;33;83;86;circadian rhythm
GO:0004003;0,155281;0,634268035;20;31;31;ATP-dependent DNA helicase activity
GO:0031127;0,155304;0,634268035;3;4;4;alpha(1,2)-fucosyltransferase activity
GO:0008107;0,155304;0,634268035;3;4;4;galactoside 2-alpha-L-fucosyltransferase activity
GO:0008386;0,155534;0,634409081;2;2;2;cholesterol monooxygenase (side-chain-cleaving) activity
GO:0072073;0,155668;0,634409081;7;14;15;kidney epithelium development
GO:0002381;0,155779;0,634409081;2;4;4;immunoglobulin production involved in immunoglobulin mediated immune response
GO:0001669;0,155803;0,634409081;27;58;58;acrosomal vesicle
GO:0019239;0,155831;0,634409081;17;34;34;deaminase activity
GO:0046599;0,156049;0,635246027;6;10;11;regulation of centriole replication
GO:0016593;0,156227;0,635405918;3;4;4;Cdc73/Paf1 complex
GO:0072487;0,15643;0,635679809;2;3;4;MSL complex
GO:0043984;0,15643;0,635679809;2;3;5;histone H4-K16 acetylation
GO:0031696;0,156932;0,637519847;1;2;2;alpha-2C adrenergic receptor binding
GO:0007187;0,157099;0,637675225;64;158;166;G-protein signaling, coupled to cyclic nucleotide second messenger
GO:0000900;0,157246;0,63781123;3;5;5;translation repressor activity, nucleic acid binding
GO:0051637;0,15745;0,637956041;9;11;14;Gram-positive bacterial cell surface binding
GO:0010994;0,157963;0,639914782;1;2;2;free ubiquitin chain polymerization
GO:0021985;0,158354;0,641625016;1;2;2;neurohypophysis development
GO:0046847;0,158749;0,642038518;22;27;31;filopodium assembly
GO:0022412;0,159069;0,642038518;12;24;24;cellular process involved in reproduction in multicellular organism
GO:0042117;0,159133;0,642038518;4;6;6;monocyte activation
GO:0008481;0,159197;0,642038518;1;3;3;sphinganine kinase activity
GO:0017050;0,159197;0,642038518;1;3;3;D-erythro-sphingosine kinase activity
GO:0010980;0,159482;0,642038518;3;4;4;positive regulation of vitamin D 24-hydroxylase activity
GO:0010979;0,159482;0,642038518;3;4;4;regulation of vitamin D 24-hydroxylase activity
GO:0050662;0,159536;0,642038518;107;236;249;coenzyme binding
GO:0016841;0,159572;0,642038518;4;7;7;ammonia-lyase activity
GO:0045399;0,159829;0,642038518;3;3;3;regulation of interleukin-3 biosynthetic process
GO:0045401;0,159829;0,642038518;3;3;3;positive regulation of interleukin-3 biosynthetic process
GO:0032672;0,159829;0,642038518;3;3;3;regulation of interleukin-3 production
GO:0004982;0,159839;0,642038518;2;6;6;N-formyl peptide receptor activity
GO:0043555;0,159963;0,642038518;5;10;10;regulation of translation in response to stress
GO:0046889;0,160199;0,642038518;32;62;71;positive regulation of lipid biosynthetic process
GO:0071705;0,160254;0,642038518;94;214;233;nitrogen compound transport
GO:0004518;0,160337;0,642038518;74;195;221;nuclease activity
GO:0071887;0,160492;0,642038518;7;12;12;leukocyte apoptosis
GO:0016264;0,160604;0,642038518;3;7;10;gap junction assembly
GO:0018009;0,160687;0,642038518;1;1;1;N-terminal peptidyl-L-cysteine N-palmitoylation
GO:0006500;0,160687;0,642038518;1;1;1;N-terminal protein palmitoylation
GO:0000788;0,160778;0,642038518;2;2;2;nuclear nucleosome
GO:2000425;0,160781;0,642038518;3;3;3;regulation of apoptotic cell clearance
GO:0009063;0,161235;0,642038518;58;115;139;cellular amino acid catabolic process
GO:0001956;0,161365;0,642038518;4;4;4;positive regulation of neurotransmitter secretion
GO:0040033;0,161483;0,642038518;5;8;8;negative regulation of translation, ncRNA-mediated
GO:0035278;0,161483;0,642038518;5;8;8;negative regulation of translation involved in gene silencing by miRNA
GO:0045974;0,161483;0,642038518;5;8;8;regulation of translation, ncRNA-mediated
GO:0035664;0,161718;0,642038518;2;2;2;TIRAP-dependent toll-like receptor signaling pathway
GO:0035665;0,161718;0,642038518;2;2;2;TIRAP-dependent toll-like receptor 4 signaling pathway
GO:0035663;0,161718;0,642038518;2;2;2;Toll-like receptor 2 binding
GO:0035662;0,161718;0,642038518;2;2;2;Toll-like receptor 4 binding
GO:2000338;0,161718;0,642038518;2;2;2;regulation of chemokine (C-X-C motif) ligand 1 production
GO:2000340;0,161718;0,642038518;2;2;2;positive regulation of chemokine (C-X-C motif) ligand 1 production
GO:0032658;0,161718;0,642038518;2;2;2;regulation of interleukin-15 production
GO:0032738;0,161718;0,642038518;2;2;2;positive regulation of interleukin-15 production
GO:0004994;0,161765;0,642038518;2;7;8;somatostatin receptor activity
GO:0072098;0,16178;0,642038518;1;3;3;anterior/posterior pattern specification involved in kidney development
GO:0072568;0,161789;0,642038518;2;3;3;protein kinase C delta binding
GO:0004063;0,161897;0,642215932;2;2;2;aryldialkylphosphatase activity
GO:2000341;0,162059;0,642442043;2;3;3;regulation of chemokine (C-X-C motif) ligand 2 production
GO:2000343;0,162059;0,642442043;2;3;3;positive regulation of chemokine (C-X-C motif) ligand 2 production
GO:0043149;0,162254;0,642674776;9;10;10;stress fiber assembly
GO:0048821;0,162347;0,642692515;9;14;15;erythrocyte development
GO:0006940;0,162576;0,642692515;25;49;50;regulation of smooth muscle contraction
GO:0019317;0,162632;0,642692515;8;13;13;fucose catabolic process
GO:0042355;0,162632;0,642692515;8;13;13;L-fucose catabolic process
GO:0032222;0,162652;0,642692515;4;10;10;regulation of synaptic transmission, cholinergic
GO:0016519;0,162676;0,642692515;1;1;1;gastric inhibitory peptide receptor activity
GO:0030914;0,162945;0,643109517;9;19;19;STAGA complex
GO:0034185;0,163032;0,643379103;13;16;17;apolipoprotein binding
GO:0051052;0,163315;0,644481204;77;195;210;regulation of DNA metabolic process
GO:0010740;0,163334;0,644481204;165;416;451;positive regulation of intracellular protein kinase cascade
GO:0060527;0,16346;0,644494222;10;12;12;prostate epithelial cord arborization involved in prostate glandular acinus morphogenesis
GO:0042866;0,163508;0,644494222;2;4;5;pyruvate biosynthetic process
GO:0006338;0,163585;0,644494222;52;119;136;chromatin remodeling
GO:0071224;0,16367;0,644494222;2;2;2;cellular response to peptidoglycan
GO:0008277;0,163711;0,644494222;52;94;95;regulation of G-protein coupled receptor protein signaling pathway
GO:0048261;0,163804;0,644822608;3;8;9;negative regulation of receptor-mediated endocytosis
GO:0000064;0,164004;0,644822608;3;4;6;L-ornithine transmembrane transporter activity
GO:0035845;0,164043;0,644822608;1;1;1;photoreceptor cell outer segment organization
GO:0060231;0,164069;0,644822608;6;13;19;mesenchymal to epithelial transition
GO:0045665;0,164075;0,644822608;28;64;65;negative regulation of neuron differentiation
GO:0051591;0,164262;0,645421683;40;84;93;response to cAMP
GO:0050820;0,164351;0,645421683;15;32;32;positive regulation of coagulation
GO:0050962;0,164569;0,645421683;4;12;13;detection of light stimulus involved in sensory perception
GO:0050908;0,164569;0,645421683;4;12;13;detection of light stimulus involved in visual perception
GO:2000278;0,164765;0,645421683;6;13;13;regulation of DNA biosynthetic process
GO:0046890;0,164878;0,645421683;52;123;134;regulation of lipid biosynthetic process
GO:0015266;0,165084;0,645421683;1;2;2;protein channel activity
GO:0007606;0,165148;0,645421683;28;101;105;sensory perception of chemical stimulus
GO:0018214;0,165292;0,645421683;5;11;13;protein carboxylation
GO:0017187;0,165292;0,645421683;5;11;13;peptidyl-glutamic acid carboxylation
GO:0009164;0,165305;0,645421683;19;37;38;nucleoside catabolic process
GO:0034617;0,165676;0,645421683;3;4;5;tetrahydrobiopterin binding
GO:0015172;0,165858;0,645421683;11;14;14;acidic amino acid transmembrane transporter activity
GO:0045494;0,166098;0,645421683;17;27;28;photoreceptor cell maintenance
GO:0000050;0,166168;0,645421683;8;14;16;urea cycle
GO:0032997;0,166287;0,645421683;1;2;2;Fc receptor complex
GO:0032998;0,166287;0,645421683;1;2;2;Fc-epsilon receptor I complex
GO:0032353;0,166385;0,645421683;4;5;6;negative regulation of hormone biosynthetic process
GO:0032351;0,166385;0,645421683;4;5;6;negative regulation of hormone metabolic process
GO:0031946;0,166385;0,645421683;4;5;6;regulation of glucocorticoid biosynthetic process
GO:0016894;0,166396;0,645421683;7;32;40;endonuclease activity, active with either ribo- or deoxyribonucleic acids and producing 3'-phosphomonoesters
GO:0006596;0,166475;0,645421683;6;13;15;polyamine biosynthetic process
GO:0047783;0,166535;0,645421683;1;1;1;corticosterone 18-monooxygenase activity
GO:0051929;0,166544;0,645421683;4;8;8;positive regulation of calcium ion transport via voltage-gated calcium channel activity
GO:0042631;0,166564;0,645421683;1;2;2;cellular response to water deprivation
GO:0051937;0,16663;0,645421683;10;15;16;catecholamine transport
GO:0008378;0,16667;0,645421683;20;53;57;galactosyltransferase activity
GO:0008212;0,166734;0,645421683;3;6;8;mineralocorticoid metabolic process
GO:0006705;0,166734;0,645421683;3;6;8;mineralocorticoid biosynthetic process
GO:0001807;0,166875;0,645421683;2;4;4;regulation of type IV hypersensitivity
GO:0042277;0,166899;0,645421683;98;276;309;peptide binding
GO:0000187;0,166941;0,645421683;62;138;161;activation of MAPK activity
GO:0031143;0,166946;0,645421683;6;9;9;pseudopodium
GO:0006040;0,167588;0,649002532;20;39;43;amino sugar metabolic process
GO:0070613;0,167591;0,649002532;9;14;15;regulation of protein processing
GO:0046164;0,167646;0,649002532;45;110;120;alcohol catabolic process
GO:0051645;0,167749;0,649002532;4;5;5;Golgi localization
GO:0032946;0,1678;0,649002532;44;112;118;positive regulation of mononuclear cell proliferation
GO:0043178;0,168126;0,650406604;14;35;38;alcohol binding
GO:0045682;0,168486;0,651269134;13;36;42;regulation of epidermis development
GO:0042287;0,168879;0,651791006;9;21;31;MHC protein binding
GO:0042301;0,169017;0,651791006;6;11;12;phosphate binding
GO:0070207;0,169042;0,651791006;13;23;25;protein homotrimerization
GO:0071347;0,169114;0,651791006;13;31;33;cellular response to interleukin-1
GO:0030908;0,169211;0,651791006;1;2;2;protein splicing
GO:0016539;0,169211;0,651791006;1;2;2;intein-mediated protein splicing
GO:0008796;0,169242;0,651791006;3;3;5;bis(5'-nucleosyl)-tetraphosphatase activity
GO:0008803;0,169242;0,651791006;3;3;5;bis(5'-nucleosyl)-tetraphosphatase (symmetrical) activity
GO:0004081;0,169242;0,651791006;3;3;5;bis(5'-nucleosyl)-tetraphosphatase (asymmetrical) activity
GO:0042401;0,169449;0,651907837;23;47;53;cellular biogenic amine biosynthetic process
GO:0060706;0,169501;0,651907837;7;19;19;cell differentiation involved in embryonic placenta development
GO:0016653;0,169579;0,651907837;13;20;20;oxidoreductase activity, acting on NADH or NADPH, heme protein as acceptor
GO:0004128;0,169579;0,651907837;13;20;20;cytochrome-b5 reductase activity
GO:0070569;0,169672;0,651907837;6;9;9;uridylyltransferase activity
GO:0005344;0,169712;0,651907837;9;21;22;oxygen transporter activity
GO:0016889;0,169772;0,651907837;2;4;8;endodeoxyribonuclease activity, producing 3'-phosphomonoesters
GO:0010985;0,169804;0,651907837;3;8;8;negative regulation of lipoprotein particle clearance
GO:0016679;0,170048;0,652261643;2;10;12;oxidoreductase activity, acting on diphenols and related substances as donors
GO:0006641;0,170323;0,652967565;48;100;139;triglyceride metabolic process
GO:0043331;0,170387;0,652967565;17;36;39;response to dsRNA
GO:0019882;0,170665;0,653466427;47;141;284;antigen processing and presentation
GO:0042326;0,170771;0,653466427;40;97;100;negative regulation of phosphorylation
GO:0016079;0,170977;0,653824665;8;15;15;synaptic vesicle exocytosis
GO:2000380;0,171138;0,653824665;2;4;6;regulation of mesoderm development
GO:0042661;0,171138;0,653824665;2;4;5;regulation of mesodermal cell fate specification
GO:0050804;0,171146;0,653824665;114;223;240;regulation of synaptic transmission
GO:0007569;0,171361;0,653855083;31;77;83;cell aging
GO:0045687;0,17225;0,656858105;10;28;28;positive regulation of glial cell differentiation
GO:0016540;0,172576;0,658164415;5;8;8;protein autoprocessing
GO:0051379;0,172823;0,658445672;1;6;6;epinephrine binding
GO:0048384;0,173202;0,658445672;10;16;21;retinoic acid receptor signaling pathway
GO:0018119;0,17338;0,658445672;3;6;7;peptidyl-cysteine S-nitrosylation
GO:0017014;0,17338;0,658445672;3;6;7;protein nitrosylation
GO:0007194;0,173388;0,658445672;34;69;76;negative regulation of adenylate cyclase activity
GO:0031280;0,173388;0,658445672;34;69;76;negative regulation of cyclase activity
GO:0032736;0,173462;0,658445672;3;5;5;positive regulation of interleukin-13 production
GO:0015985;0,173507;0,658445672;7;31;34;energy coupled proton transport, down electrochemical gradient
GO:0015986;0,173507;0,658445672;7;31;34;ATP synthesis coupled proton transport
GO:0007567;0,173587;0,658445672;8;14;14;parturition
GO:0006638;0,173588;0,658445672;55;111;151;neutral lipid metabolic process
GO:0006066;0,173629;0,658445672;231;585;635;alcohol metabolic process
GO:0071723;0,173684;0,658445672;2;5;5;lipopeptide binding
GO:0008474;0,173876;0,658774794;2;2;21;palmitoyl-(protein) hydrolase activity
GO:0051590;0,173885;0,658774794;5;7;7;positive regulation of neurotransmitter transport
GO:0031645;0,174015;0,659060705;32;60;66;negative regulation of neurological system process
GO:0006837;0,17408;0,659060705;6;8;8;serotonin transport
GO:0050806;0,174086;0,659060705;28;45;53;positive regulation of synaptic transmission
GO:0042421;0,174138;0,659078669;2;3;4;norepinephrine biosynthetic process
GO:0000801;0,174455;0,659152647;4;5;5;central element
GO:0006348;0,174608;0,659152647;2;2;2;chromatin silencing at telomere
GO:0015788;0,174822;0,659152647;3;3;3;UDP-N-acetylglucosamine transport
GO:0005462;0,174822;0,659152647;3;3;3;UDP-N-acetylglucosamine transmembrane transporter activity
GO:0045346;0,174905;0,659152647;7;13;14;regulation of MHC class II biosynthetic process
GO:0019784;0,17498;0,659152647;1;3;3;NEDD8-specific protease activity
GO:0051350;0,175368;0,659152647;34;70;77;negative regulation of lyase activity
GO:0014721;0,175371;0,659152647;4;5;5;twitch skeletal muscle contraction
GO:0003010;0,175371;0,659152647;4;5;5;voluntary skeletal muscle contraction
GO:0031444;0,175371;0,659152647;4;5;5;slow-twitch skeletal muscle fiber contraction
GO:0018190;0,175385;0,659152647;1;1;1;protein octanoylation
GO:0018191;0,175385;0,659152647;1;1;1;peptidyl-serine octanoylation
GO:0016412;0,175385;0,659152647;1;1;1;serine O-acyltransferase activity
GO:0005523;0,175622;0,659152647;12;24;26;tropomyosin binding
GO:0030299;0,175734;0,659152647;6;10;10;intestinal cholesterol absorption
GO:0000123;0,175774;0,659152647;41;90;97;histone acetyltransferase complex
GO:0030656;0,175869;0,659152647;3;9;15;regulation of vitamin metabolic process
GO:0060556;0,175869;0,659152647;3;9;15;regulation of vitamin D biosynthetic process
GO:0009124;0,175955;0,659152647;33;67;73;nucleoside monophosphate biosynthetic process
GO:0060192;0,176004;0,659152647;12;20;20;negative regulation of lipase activity
GO:0003206;0,176006;0,659152647;8;17;18;cardiac chamber morphogenesis
GO:0033678;0,176008;0,659152647;1;1;1;5'-3' DNA/RNA helicase activity
GO:0033680;0,176008;0,659152647;1;1;1;ATP-dependent DNA/RNA helicase activity
GO:0033682;0,176008;0,659152647;1;1;1;ATP-dependent 5'-3' DNA/RNA helicase activity
GO:0008016;0,17611;0,659152647;51;108;115;regulation of heart contraction
GO:0015872;0,176135;0,659152647;8;9;10;dopamine transport
GO:0051023;0,176201;0,659152647;3;10;17;regulation of immunoglobulin secretion
GO:0004522;0,176314;0,659152647;4;22;26;pancreatic ribonuclease activity
GO:0046605;0,176535;0,659152647;16;30;31;regulation of centrosome cycle
GO:0016731;0,176593;0,659152647;1;1;1;oxidoreductase activity, acting on iron-sulfur proteins as donors, NAD or NADP as acceptor
GO:0016730;0,176593;0,659152647;1;1;1;oxidoreductase activity, acting on iron-sulfur proteins as donors
GO:0004324;0,176593;0,659152647;1;1;1;ferredoxin-NADP+ reductase activity
GO:0016826;0,176779;0,659152647;1;1;1;hydrolase activity, acting on acid sulfur-nitrogen bonds
GO:0016250;0,176779;0,659152647;1;1;1;N-sulfoglucosamine sulfohydrolase activity
GO:0045875;0,1768;0,659152647;2;2;4;negative regulation of sister chromatid cohesion
GO:0045759;0,176872;0,659152647;4;5;5;negative regulation of action potential
GO:0051606;0,176906;0,659152647;70;195;202;detection of stimulus
GO:0030971;0,177106;0,659943962;18;26;27;receptor tyrosine kinase binding
GO:0010955;0,177274;0,66069834;6;8;9;negative regulation of protein processing
GO:2000297;0,177535;0,661526175;1;3;3;negative regulation of synapse maturation
GO:0031095;0,177762;0,662535435;10;12;14;platelet dense tubular network membrane
GO:0008297;0,178077;0,664144667;3;3;3;single-stranded DNA specific exodeoxyribonuclease activity
GO:0032928;0,178175;0,664171136;3;8;8;regulation of superoxide anion generation
GO:0043248;0,178318;0,664193398;3;6;7;proteasome assembly
GO:0017025;0,17832;0,664193398;6;11;13;TBP-class protein binding
GO:0004622;0,178851;0,665690274;14;22;22;lysophospholipase activity
GO:0060027;0,178969;0,665690274;3;3;3;convergent extension involved in gastrulation
GO:0043543;0,179037;0,665690274;69;138;151;protein acylation
GO:0070402;0,179269;0,665842602;5;10;10;NADPH binding
GO:0033273;0,179418;0,666172846;80;186;202;response to vitamin
GO:0047225;0,179631;0,666172846;1;1;1;acetylgalactosaminyl-O-glycosyl-glycoprotein beta-1,6-N-acetylglucosaminyltransferase activity
GO:0008610;0,179681;0,666172846;202;484;558;lipid biosynthetic process
GO:0060998;0,179917;0,666172846;19;26;26;regulation of dendritic spine development
GO:0016618;0,180208;0,666172846;1;1;1;hydroxypyruvate reductase activity
GO:0030267;0,180208;0,666172846;1;1;1;glyoxylate reductase (NADP) activity
GO:0008465;0,180208;0,666172846;1;1;1;glycerate dehydrogenase activity
GO:0032944;0,180277;0,666172846;57;151;175;regulation of mononuclear cell proliferation
GO:0051320;0,180281;0,666172846;44;138;146;S phase
GO:0008292;0,18048;0,666172846;3;3;3;acetylcholine biosynthetic process
GO:0001848;0,180582;0,666172846;3;8;16;complement binding
GO:0010189;0,18065;0,666172846;2;2;2;vitamin E biosynthetic process
GO:0007586;0,181101;0,666172846;23;69;78;digestion
GO:0010266;0,181393;0,666172846;2;2;2;response to vitamin B1
GO:0007188;0,181422;0,666172846;54;122;127;G-protein signaling, coupled to cAMP nucleotide second messenger
GO:0031392;0,181428;0,666172846;3;6;6;regulation of prostaglandin biosynthetic process
GO:0031394;0,181428;0,666172846;3;6;6;positive regulation of prostaglandin biosynthetic process
GO:0010803;0,18144;0,666172846;5;12;12;regulation of tumor necrosis factor-mediated signaling pathway
GO:0010923;0,181625;0,666172846;5;8;8;negative regulation of phosphatase activity
GO:0048096;0,181629;0,666172846;6;8;8;chromatin-mediated maintenance of transcription
GO:0070837;0,181711;0,666172846;1;1;1;dehydroascorbic acid transport
GO:0031514;0,18173;0,666172846;7;12;12;motile cilium
GO:0002238;0,181755;0,666172846;1;4;5;response to molecule of fungal origin
GO:0071559;0,182003;0,666172846;17;34;38;response to transforming growth factor beta stimulus
GO:0042158;0,182048;0,666172846;2;8;8;lipoprotein biosynthetic process
GO:0042517;0,182069;0,666172846;13;29;29;positive regulation of tyrosine phosphorylation of Stat3 protein
GO:0016936;0,18219;0,666172846;4;5;6;galactoside binding
GO:0004529;0,182291;0,666172846;4;9;12;exodeoxyribonuclease activity
GO:0016895;0,182291;0,666172846;4;9;12;exodeoxyribonuclease activity, producing 5'-phosphomonoesters
GO:0018094;0,182408;0,666172846;2;2;2;protein polyglycylation
GO:0070735;0,182408;0,666172846;2;2;2;protein-glycine ligase activity
GO:0070736;0,182408;0,666172846;2;2;2;protein-glycine ligase activity, initiating
GO:0009881;0,182468;0,666172846;6;13;16;photoreceptor activity
GO:0031996;0,182526;0,666172846;3;8;11;thioesterase binding
GO:0047747;0,182548;0,666172846;1;1;1;cholate-CoA ligase activity
GO:0000819;0,182558;0,666172846;10;21;24;sister chromatid segregation
GO:0042662;0,182655;0,666172846;1;3;3;negative regulation of mesodermal cell fate specification
GO:0010647;0,183007;0,668099696;315;759;861;positive regulation of cell communication
GO:0006475;0,183596;0,669645525;58;116;128;internal protein amino acid acetylation
GO:0000346;0,183657;0,669645525;6;11;33;transcription export complex
GO:0046784;0,183657;0,669645525;6;11;33;intronless viral mRNA export from host nucleus
GO:0019861;0,183702;0,669645525;29;62;65;flagellum
GO:0051970;0,183797;0,669647837;31;55;61;negative regulation of transmission of nerve impulse
GO:0048699;0,184131;0,670709193;7;11;11;generation of neurons
GO:0018394;0,184565;0,670709193;57;112;123;peptidyl-lysine acetylation
GO:0046475;0,184624;0,670709193;7;10;11;glycerophospholipid catabolic process
GO:0030891;0,184677;0,670709193;2;4;4;VCB complex
GO:0031589;0,184705;0,670709193;74;139;144;cell-substrate adhesion
GO:0016012;0,184916;0,670709193;6;7;7;sarcoglycan complex
GO:0004540;0,184965;0,670709193;28;88;94;ribonuclease activity
GO:0045058;0,185064;0,670709193;16;27;33;T cell selection
GO:0000307;0,18513;0,670709193;11;25;25;cyclin-dependent protein kinase holoenzyme complex
GO:0005005;0,185153;0,670709193;9;12;12;transmembrane-ephrin receptor activity
GO:0047522;0,185168;0,670709193;3;3;3;15-oxoprostaglandin 13-oxidase activity
GO:0072431;0,185292;0,670709193;24;79;88;signal transduction involved in mitotic cell cycle G1/S transition DNA damage checkpoint
GO:0072422;0,185292;0,670709193;24;79;88;signal transduction involved in DNA damage checkpoint
GO:0072413;0,185292;0,670709193;24;79;88;signal transduction involved in mitotic cell cycle checkpoint
GO:0072474;0,185292;0,670709193;24;79;88;signal transduction involved in mitotic cell cycle G1/S checkpoint
GO:0072401;0,185292;0,670709193;24;79;88;signal transduction involved in DNA integrity checkpoint
GO:0006977;0,185292;0,670709193;24;79;88;DNA damage response, signal transduction by p53 class mediator resulting in cell cycle arrest
GO:0030348;0,185493;0,670958258;1;1;1;syntaxin-3 binding
GO:0070552;0,185519;0,670958258;4;5;6;BRISC complex
GO:0046135;0,185788;0,671192212;11;26;26;pyrimidine nucleoside catabolic process
GO:0031080;0,186295;0,671806307;8;12;12;Nup107-160 complex
GO:0032526;0,186431;0,671806307;42;99;111;response to retinoic acid
GO:2000251;0,186449;0,671806307;2;4;4;positive regulation of actin cytoskeleton reorganization
GO:0006982;0,186494;0,671806307;1;2;2;response to lipid hydroperoxide
GO:0045334;0,186578;0,671806307;3;4;4;clathrin-coated endocytic vesicle
GO:0009185;0,186904;0,672465259;6;13;13;ribonucleoside diphosphate metabolic process
GO:0051152;0,187051;0,672465259;3;4;4;positive regulation of smooth muscle cell differentiation
GO:0004298;0,187111;0,672465259;8;22;27;threonine-type endopeptidase activity
GO:0070003;0,187111;0,672465259;8;22;27;threonine-type peptidase activity
GO:0002691;0,187418;0,673065882;3;5;6;regulation of cellular extravasation
GO:0090023;0,187428;0,673065882;6;17;17;positive regulation of neutrophil chemotaxis
GO:0071496;0,187457;0,673065882;81;223;248;cellular response to external stimulus
GO:0060008;0,187506;0,673065882;2;5;8;Sertoli cell differentiation
GO:0007602;0,187659;0,673223226;13;36;39;phototransduction
GO:0015824;0,187849;0,673259205;5;7;8;proline transport
GO:0010916;0,188074;0,673259205;2;6;6;negative regulation of very-low-density lipoprotein particle clearance
GO:0010915;0,188074;0,673259205;2;6;6;regulation of very-low-density lipoprotein particle clearance
GO:0042129;0,188342;0,673259205;38;100;107;regulation of T cell proliferation
GO:0008417;0,188435;0,673259205;10;19;19;fucosyltransferase activity
GO:0043558;0,188477;0,673259205;4;6;6;regulation of translational initiation in response to stress
GO:0050805;0,188539;0,673259205;30;51;57;negative regulation of synaptic transmission
GO:0051953;0,188826;0,673259205;10;18;30;negative regulation of amine transport
GO:0010563;0,188915;0,673259205;42;102;108;negative regulation of phosphorus metabolic process
GO:0045936;0,188915;0,673259205;42;102;108;negative regulation of phosphate metabolic process
GO:0015067;0,188922;0,673259205;1;1;1;amidinotransferase activity
GO:0015068;0,188922;0,673259205;1;1;1;glycine amidinotransferase activity
GO:0015347;0,188994;0,673259205;3;5;5;sodium-independent organic anion transmembrane transporter activity
GO:0004594;0,189356;0,673259205;3;4;4;pantothenate kinase activity
GO:0005885;0,189518;0,673259205;5;9;9;Arp2/3 protein complex
GO:0031253;0,189534;0,673259205;91;176;194;cell projection membrane
GO:0035524;0,189547;0,673259205;2;2;2;proline transmembrane transport
GO:0022858;0,189547;0,673259205;2;2;2;alanine transmembrane transporter activity
GO:0015180;0,189547;0,673259205;2;2;2;L-alanine transmembrane transporter activity
GO:0072395;0,189591;0,673259205;24;80;89;signal transduction involved in cell cycle checkpoint
GO:0072404;0,189591;0,673259205;24;80;89;signal transduction involved in G1/S transition checkpoint
GO:0001782;0,189718;0,673259205;8;12;16;B cell homeostasis
GO:0030221;0,189728;0,673259205;2;2;3;basophil differentiation
GO:0045799;0,189728;0,673259205;2;2;2;positive regulation of chromatin assembly or disassembly
GO:0043330;0,18973;0,673259205;11;24;24;response to exogenous dsRNA
GO:0048172;0,189811;0,673259205;7;8;10;regulation of short-term neuronal synaptic plasticity
GO:0045502;0,189982;0,673259205;10;12;12;dynein binding
GO:0046040;0,190068;0,673259205;4;5;6;IMP metabolic process
GO:0006188;0,190068;0,673259205;4;5;5;IMP biosynthetic process
GO:0006189;0,190068;0,673259205;4;5;5;'de novo' IMP biosynthetic process
GO:0031268;0,190167;0,673259205;1;3;3;pseudopodium organization
GO:0071346;0,190202;0,673259205;35;88;195;cellular response to interferon-gamma
GO:0060611;0,190278;0,673259205;2;2;2;mammary gland fat development
GO:0009967;0,190304;0,673259205;295;722;822;positive regulation of signal transduction
GO:0051685;0,190503;0,673259205;1;1;1;maintenance of ER location
GO:0050700;0,190517;0,673259205;5;8;8;CARD domain binding
GO:0001609;0,19056;0,673259205;5;8;8;adenosine receptor activity, G-protein coupled
GO:0046361;0,190662;0,673259205;2;2;2;2-oxobutyrate metabolic process
GO:0046360;0,190662;0,673259205;2;2;2;2-oxobutyrate biosynthetic process
GO:0070905;0,190662;0,673259205;3;3;3;serine binding
GO:0090100;0,1907;0,673259205;25;60;72;positive regulation of transmembrane receptor protein serine/threonine kinase signaling pathway
GO:0008430;0,190711;0,673259205;3;9;10;selenium binding
GO:0005313;0,191076;0,674614437;10;13;13;L-glutamate transmembrane transporter activity
GO:0006909;0,191087;0,674614437;28;54;55;phagocytosis
GO:0044314;0,191509;0,676773159;2;7;7;protein K27-linked ubiquitination
GO:0004611;0,191563;0,676773159;1;2;2;phosphoenolpyruvate carboxykinase activity
GO:0004613;0,191563;0,676773159;1;2;2;phosphoenolpyruvate carboxykinase (GTP) activity
GO:0046486;0,191807;0,677351202;114;249;301;glycerolipid metabolic process
GO:0043604;0,191841;0,677351202;8;15;17;amide biosynthetic process
GO:0019626;0,192233;0,677734249;1;1;1;short-chain fatty acid catabolic process
GO:0046359;0,192233;0,677734249;1;1;1;butyrate catabolic process
GO:0004085;0,192233;0,677734249;1;1;1;butyryl-CoA dehydrogenase activity
GO:0000099;0,192645;0,678699348;4;5;5;sulfur amino acid transmembrane transporter activity
GO:0015184;0,192645;0,678699348;4;5;5;L-cystine transmembrane transporter activity
GO:0033004;0,192732;0,678699348;6;8;9;negative regulation of mast cell activation
GO:0042415;0,192853;0,678699348;4;7;8;norepinephrine metabolic process
GO:0030099;0,192934;0,678699348;59;125;138;myeloid cell differentiation
GO:0032211;0,192951;0,678699348;3;5;6;negative regulation of telomere maintenance via telomerase
GO:0006473;0,192984;0,678699348;63;126;138;protein acetylation
GO:0070891;0,193106;0,678699348;7;9;9;lipoteichoic acid binding
GO:0006566;0,193238;0,678699348;2;3;3;threonine metabolic process
GO:0009088;0,193238;0,678699348;2;3;3;threonine biosynthetic process
GO:0004795;0,193238;0,678699348;2;3;3;threonine synthase activity
GO:0000018;0,193283;0,678699348;16;35;36;regulation of DNA recombination
GO:0004092;0,193434;0,679123473;1;1;1;carnitine O-acetyltransferase activity
GO:0034505;0,194079;0,68146479;4;6;7;tooth mineralization
GO:0006639;0,19416;0,68146479;52;108;148;acylglycerol metabolic process
GO:0090049;0,19434;0,68152308;5;8;9;regulation of cell migration involved in sprouting angiogenesis
GO:0005055;0,194424;0,68152308;1;1;1;laminin receptor activity
GO:0051346;0,194485;0,68152308;66;173;187;negative regulation of hydrolase activity
GO:0031989;0,194632;0,681734837;1;1;2;bombesin receptor signaling pathway
GO:0004946;0,194632;0,681734837;1;1;3;bombesin receptor activity
GO:0019864;0,19466;0,681734837;4;13;14;IgG binding
GO:0038003;0,194797;0,682035627;2;4;4;opioid receptor signaling pathway
GO:0009103;0,195027;0,683953164;5;9;10;lipopolysaccharide biosynthetic process
GO:0002331;0,195335;0,684763851;2;3;3;pre-B cell allelic exclusion
GO:0045717;0,195503;0,685436315;4;12;13;negative regulation of fatty acid biosynthetic process
GO:0045833;0,195533;0,685436315;27;70;79;negative regulation of lipid metabolic process
GO:0061028;0,195671;0,685467173;3;4;4;establishment of endothelial barrier
GO:0030332;0,195699;0,685467173;12;18;18;cyclin binding
GO:0070022;0,195949;0,685467173;3;3;3;transforming growth factor beta receptor complex
GO:0033275;0,196025;0,685467173;18;50;54;actin-myosin filament sliding
GO:0030049;0,196025;0,685467173;18;50;54;muscle filament sliding
GO:0030174;0,196027;0,685467173;4;6;6;regulation of DNA-dependent DNA replication initiation
GO:0009304;0,196028;0,685467173;5;8;8;tRNA transcription
GO:0032028;0,196137;0,685523799;1;1;1;myosin head/neck binding
GO:0031683;0,196404;0,685988922;5;7;8;G-protein beta/gamma-subunit complex binding
GO:0072331;0,196495;0,685988922;36;111;128;signal transduction by p53 class mediator
GO:0015385;0,196847;0,687102884;6;7;9;sodium:hydrogen antiporter activity
GO:0006560;0,196938;0,687120864;5;11;11;proline metabolic process
GO:0016126;0,19698;0,687120864;17;50;56;sterol biosynthetic process
GO:0005851;0,197222;0,6877376;2;4;5;eukaryotic translation initiation factor 2B complex
GO:0000413;0,197543;0,68846215;3;7;7;protein peptidyl-prolyl isomerization
GO:0016410;0,197563;0,68846215;35;78;101;N-acyltransferase activity
GO:0006582;0,197658;0,688740957;8;14;18;melanin metabolic process
GO:0005884;0,197962;0,689332554;25;33;35;actin filament
GO:0040013;0,198023;0,689332554;64;131;137;negative regulation of locomotion
GO:0060158;0,198034;0,689332554;2;4;5;activation of phospholipase C activity by dopamine receptor signaling pathway
GO:0051047;0,19804;0,689332554;84;226;250;positive regulation of secretion
GO:0031489;0,198254;0,68999076;4;4;4;myosin V binding
GO:0006398;0,198273;0,68999076;4;7;7;histone mRNA 3'-end processing
GO:0014829;0,198464;0,69010552;5;10;10;vascular smooth muscle contraction
GO:0060913;0,198498;0,69010552;1;3;9;cardiac cell fate determination
GO:0001530;0,198719;0,690570379;9;18;19;lipopolysaccharide binding
GO:0005501;0,198975;0,691380845;11;29;29;retinoid binding
GO:0047277;0,199044;0,691505545;1;1;1;globoside alpha-N-acetylgalactosaminyltransferase activity
GO:0023035;0,1991;0,691589204;1;1;1;CD40 signaling pathway
GO:0044275;0,199565;0,692575934;51;124;139;cellular carbohydrate catabolic process
GO:0043299;0,199591;0,692575934;10;21;23;leukocyte degranulation
GO:0006552;0,199829;0,692575934;3;4;4;leucine catabolic process
GO:0005672;0,199832;0,692575934;6;9;9;transcription factor TFIIA complex
GO:0004960;0,199874;0,692575934;1;1;1;thromboxane receptor activity
GO:0004961;0,199874;0,692575934;1;1;1;thromboxane A2 receptor activity
GO:0004091;0,199967;0,692575934;15;28;29;carboxylesterase activity
GO:0032663;0,199975;0,692575934;17;41;45;regulation of interleukin-2 production
GO:0072044;0,200109;0,692575934;4;7;8;collecting duct development
GO:0071402;0,20023;0,692771577;1;3;3;cellular response to lipoprotein particle stimulus
GO:0034416;0,200422;0,693141221;4;6;7;bisphosphoglycerate phosphatase activity
GO:0001504;0,200924;0,693965141;13;22;22;neurotransmitter uptake
GO:0048873;0,201008;0,693965141;7;15;16;homeostasis of number of cells within a tissue
GO:0018410;0,201286;0,693965141;19;41;42;C-terminal protein amino acid modification
GO:0042488;0,201325;0,693965141;2;3;3;positive regulation of odontogenesis of dentine-containing tooth
GO:0034987;0,201354;0,693965141;2;5;6;immunoglobulin receptor binding
GO:0007127;0,20136;0,693965141;7;19;20;meiosis I
GO:0000154;0,201627;0,69475836;1;2;2;rRNA modification
GO:0070120;0,201675;0,694948387;6;8;8;ciliary neurotrophic factor-mediated signaling pathway
GO:0090305;0,201873;0,695434872;23;62;68;nucleic acid phosphodiester bond hydrolysis
GO:0016628;0,201899;0,695434872;15;30;30;oxidoreductase activity, acting on the CH-CH group of donors, NAD or NADP as acceptor
GO:0031943;0,202266;0,695434872;4;7;8;regulation of glucocorticoid metabolic process
GO:0032328;0,202269;0,695434872;3;4;5;alanine transport
GO:0015808;0,202296;0,695434872;2;2;2;L-alanine transport
GO:0042063;0,202335;0,695434872;4;5;5;gliogenesis
GO:0061136;0,20234;0,695434872;29;68;76;regulation of proteasomal protein catabolic process
GO:0046943;0,202579;0,695816423;54;107;120;carboxylic acid transmembrane transporter activity
GO:0005157;0,202661;0,695816423;2;3;3;macrophage colony-stimulating factor receptor binding
GO:0019213;0,203036;0,696807359;12;25;29;deacetylase activity
GO:0051084;0,203437;0,697394684;14;53;73;'de novo' posttranslational protein folding
GO:0042030;0,203448;0,697394684;1;2;2;ATPase inhibitor activity
GO:0007016;0,203526;0,697635439;9;11;11;cytoskeletal anchoring at plasma membrane
GO:0016838;0,203721;0,697696941;2;4;4;carbon-oxygen lyase activity, acting on phosphates
GO:0044057;0,203978;0,697696941;222;512;550;regulation of system process
GO:0019867;0,204077;0,697696941;77;175;186;outer membrane
GO:0006268;0,204081;0,697696941;3;8;9;DNA unwinding involved in replication
GO:0043236;0,204088;0,697696941;11;25;28;laminin binding
GO:0070307;0,204118;0,697696941;5;6;6;lens fiber cell development
GO:0015171;0,204162;0,697696941;41;73;83;amino acid transmembrane transporter activity
GO:0016651;0,204272;0,697709922;43;110;122;oxidoreductase activity, acting on NADH or NADPH
GO:0045628;0,204455;0,69843985;7;13;13;regulation of T-helper 2 cell differentiation
GO:0050730;0,20466;0,698449919;67;157;163;regulation of peptidyl-tyrosine phosphorylation
GO:0033622;0,204666;0,698449919;1;1;1;integrin activation
GO:0042438;0,204922;0,699388372;6;12;16;melanin biosynthetic process
GO:0016423;0,205563;0,701768549;2;5;5;tRNA (guanine) methyltransferase activity
GO:0001882;0,205617;0,701768549;12;21;22;nucleoside binding
GO:0015106;0,206068;0,703004571;9;10;10;bicarbonate transmembrane transporter activity
GO:0034379;0,206076;0,703004571;3;7;7;very-low-density lipoprotein particle assembly
GO:0019209;0,206557;0,703903342;25;55;58;kinase activator activity
GO:0002017;0,206573;0,703903342;1;2;2;regulation of blood volume by renal aldosterone
GO:0016595;0,206746;0,703903342;12;13;13;glutamate binding
GO:0004740;0,207004;0,703903342;3;4;6;pyruvate dehydrogenase (acetyl-transferring) kinase activity
GO:0009126;0,207026;0,703903342;16;30;31;purine nucleoside monophosphate metabolic process
GO:0009167;0,207026;0,703903342;16;30;31;purine ribonucleoside monophosphate metabolic process
GO:0060278;0,207038;0,703903342;1;3;3;regulation of ovulation
GO:0060279;0,207038;0,703903342;1;3;3;positive regulation of ovulation
GO:0034383;0,20741;0,703903342;9;14;14;low-density lipoprotein particle clearance
GO:0042990;0,20761;0,703903342;27;64;83;regulation of transcription factor import into nucleus
GO:0008470;0,207963;0,703903342;2;2;2;isovaleryl-CoA dehydrogenase activity
GO:0032098;0,208003;0,703903342;10;27;27;regulation of appetite
GO:0018393;0,208067;0,703903342;56;111;122;internal peptidyl-lysine acetylation
GO:0001839;0,208171;0,703903342;2;4;4;neural plate morphogenesis
GO:0019958;0,208182;0,703903342;5;13;14;C-X-C chemokine binding
GO:0043255;0,208423;0,703903342;28;60;61;regulation of carbohydrate biosynthetic process
GO:0032129;0,20853;0,703903342;8;14;18;histone deacetylase activity (H3-K9 specific)
GO:0046969;0,20853;0,703903342;8;14;18;NAD-dependent histone deacetylase activity (H3-K9 specific)
GO:0070841;0,208595;0,703903342;2;2;7;inclusion body assembly
GO:0070842;0,208595;0,703903342;2;2;7;aggresome assembly
GO:0045669;0,2086;0,703903342;30;59;60;positive regulation of osteoblast differentiation
GO:0001508;0,208601;0,703903342;21;35;37;regulation of action potential
GO:0004730;0,208769;0,703903342;1;1;1;pseudouridylate synthase activity
GO:0006400;0,208786;0,703903342;10;25;25;tRNA modification
GO:0032515;0,20881;0,703903342;4;7;7;negative regulation of phosphoprotein phosphatase activity
GO:0005337;0,20897;0,703903342;8;20;20;nucleoside transmembrane transporter activity
GO:0016247;0,20908;0,703903342;38;80;80;channel regulator activity
GO:0005506;0,20919;0,703903342;115;271;292;iron ion binding
GO:0006691;0,209335;0,703903342;17;44;46;leukotriene metabolic process
GO:0043449;0,209335;0,703903342;17;44;46;cellular alkene metabolic process
GO:0071813;0,209358;0,703903342;25;47;47;lipoprotein particle binding
GO:0071814;0,209358;0,703903342;25;47;47;protein-lipid complex binding
GO:0043270;0,209429;0,703903342;36;80;84;positive regulation of ion transport
GO:0060416;0,209475;0,703903342;17;27;29;response to growth hormone stimulus
GO:0046586;0,209503;0,703903342;2;3;3;regulation of calcium-dependent cell-cell adhesion
GO:0046588;0,209503;0,703903342;2;2;2;negative regulation of calcium-dependent cell-cell adhesion
GO:0045345;0,2096;0,704137291;3;4;4;positive regulation of MHC class I biosynthetic process
GO:0072124;0,210009;0,705226918;3;6;6;regulation of glomerular mesangial cell proliferation
GO:0016799;0,210057;0,705226918;8;25;25;hydrolase activity, hydrolyzing N-glycosyl compounds
GO:0007617;0,210086;0,705226918;4;9;10;mating behavior
GO:0004030;0,21018;0,705226918;4;8;8;aldehyde dehydrogenase [NAD(P)+] activity
GO:0005740;0,210195;0,705226918;5;15;22;mitochondrial envelope
GO:0051250;0,210321;0,705413001;31;88;107;negative regulation of lymphocyte activation
GO:0051573;0,210469;0,705413001;5;6;7;negative regulation of histone H3-K9 methylation
GO:0004572;0,21047;0,705413001;2;2;2;mannosyl-oligosaccharide 1,3-1,6-alpha-mannosidase activity
GO:0009161;0,210756;0,705699275;18;34;37;ribonucleoside monophosphate metabolic process
GO:0010984;0,210816;0,705699275;4;13;13;regulation of lipoprotein particle clearance
GO:0032396;0,210829;0,705699275;1;1;1;inhibitory MHC class I receptor activity
GO:0030109;0,210829;0,705699275;1;1;1;HLA-B specific inhibitory MHC class I receptor activity
GO:0090129;0,210875;0,705816207;4;7;7;positive regulation of synapse maturation
GO:0021979;0,210969;0,705816207;1;3;3;hypothalamus cell differentiation
GO:0071340;0,211164;0,705816207;1;1;1;skeletal muscle nicotinic acetylcholine receptor clustering
GO:0043596;0,211299;0,705816207;3;6;7;nuclear replication fork
GO:0048293;0,211364;0,705816207;3;6;6;regulation of isotype switching to IgE isotypes
GO:0030612;0,211598;0,705816207;1;1;1;arsenate reductase (thioredoxin) activity
GO:0046942;0,211725;0,705816207;101;210;225;carboxylic acid transport
GO:0047223;0,211913;0,705816207;1;2;2;beta-1,3-galactosyl-O-glycosyl-glycoprotein beta-1,3-N-acetylglucosaminyltransferase activity
GO:0009129;0,211978;0,705816207;4;6;6;pyrimidine nucleoside monophosphate metabolic process
GO:0022417;0,211984;0,705816207;3;6;6;protein maturation by protein folding
GO:0060249;0,212015;0,705816207;78;187;202;anatomical structure homeostasis
GO:0035411;0,212139;0,705816207;1;1;1;catenin import into nucleus
GO:0001999;0,212139;0,705816207;1;1;1;renal response to blood flow involved in circulatory renin-angiotensin regulation of systemic arterial blood pressure
GO:0001998;0,212139;0,705816207;1;1;1;angiotensin mediated vasoconstriction involved in regulation of systemic arterial blood pressure
GO:0003051;0,212139;0,705816207;1;1;3;angiotensin-mediated drinking behavior
GO:0061049;0,212139;0,705816207;1;1;1;cell growth involved in cardiac muscle cell development
GO:0014873;0,212139;0,705816207;1;1;1;response to muscle activity involved in regulation of muscle adaptation
GO:0003330;0,212139;0,705816207;1;1;1;regulation of extracellular matrix constituent secretion
GO:0003331;0,212139;0,705816207;1;1;1;positive regulation of extracellular matrix constituent secretion
GO:0031703;0,212139;0,705816207;1;1;1;type 2 angiotensin receptor binding
GO:0035814;0,212449;0,70668295;4;5;7;negative regulation of renal sodium excretion
GO:0045579;0,212465;0,70668295;7;12;13;positive regulation of B cell differentiation
GO:0045924;0,212496;0,70668295;5;9;10;regulation of female receptivity
GO:0060180;0,212496;0,70668295;5;9;10;female mating behavior
GO:0032154;0,212952;0,707668245;26;58;60;cleavage furrow
GO:0006458;0,212953;0,707668245;16;60;80;'de novo' protein folding
GO:0032767;0,213037;0,707668245;1;1;2;copper-dependent protein binding
GO:0046958;0,213107;0,707725139;1;3;4;nonassociative learning
GO:0001543;0,213433;0,708627522;4;5;5;ovarian follicle rupture
GO:0060586;0,213565;0,708627522;4;6;6;multicellular organismal iron ion homeostasis
GO:0004704;0,213593;0,708627522;4;6;7;NF-kappaB-inducing kinase activity
GO:0015081;0,213605;0,708627522;63;113;125;sodium ion transmembrane transporter activity
GO:0009394;0,213879;0,708659531;10;26;27;2'-deoxyribonucleotide metabolic process
GO:0045074;0,214393;0,708659531;2;4;4;regulation of interleukin-10 biosynthetic process
GO:0090322;0,21455;0,708659531;10;17;17;regulation of superoxide metabolic process
GO:0045263;0,214776;0,708659531;5;22;24;proton-transporting ATP synthase complex, coupling factor F(o)
GO:0032345;0,214831;0,708659531;3;3;4;negative regulation of aldosterone metabolic process
GO:0032348;0,214831;0,708659531;3;3;4;negative regulation of aldosterone biosynthetic process
GO:2000065;0,214831;0,708659531;3;3;4;negative regulation of cortisol biosynthetic process
GO:0030395;0,214866;0,708659531;1;2;2;lactose binding
GO:0048030;0,214866;0,708659531;1;2;2;disaccharide binding
GO:0004815;0,214885;0,708659531;2;2;2;aspartate-tRNA ligase activity
GO:0033133;0,215004;0,708659531;2;4;5;positive regulation of glucokinase activity
GO:0023056;0,215071;0,708659531;316;764;866;positive regulation of signaling
GO:0001654;0,215187;0,708659531;27;68;70;eye development
GO:0004602;0,215237;0,708659531;3;13;13;glutathione peroxidase activity
GO:0005796;0,215272;0,708659531;14;30;33;Golgi lumen
GO:0003215;0,215512;0,708659531;5;7;7;cardiac right ventricle morphogenesis
GO:0045178;0,215577;0,708659531;6;8;9;basal part of cell
GO:0016229;0,215581;0,708659531;17;38;46;steroid dehydrogenase activity
GO:0045947;0,215668;0,708659531;8;18;19;negative regulation of translational initiation
GO:0031966;0,215726;0,708659531;187;567;627;mitochondrial membrane
GO:0004995;0,215779;0,708659531;3;3;3;tachykinin receptor activity
GO:0043691;0,215781;0,708659531;10;25;32;reverse cholesterol transport
GO:0043154;0,21582;0,708659531;31;67;74;negative regulation of caspase activity
GO:0000173;0,215984;0,708934216;1;1;1;inactivation of MAPK activity involved in osmosensory signaling pathway
GO:0004801;0,215989;0,708934216;1;1;1;sedoheptulose-7-phosphate:D-glyceraldehyde-3-phosphate glyceronetransferase activity
GO:0016052;0,216205;0,709250336;61;166;182;carbohydrate catabolic process
GO:0016508;0,21622;0,709250336;3;3;3;long-chain-enoyl-CoA hydratase activity
GO:0010155;0,216655;0,71005628;8;16;16;regulation of proton transport
GO:0046033;0,217038;0,71099567;6;8;8;AMP metabolic process
GO:0006399;0,217148;0,711391314;59;148;161;tRNA metabolic process
GO:0008599;0,217214;0,711391314;3;7;7;protein phosphatase type 1 regulator activity
GO:0032217;0,217413;0,711699325;1;5;5;riboflavin transporter activity
GO:0032218;0,217413;0,711699325;1;5;5;riboflavin transport
GO:0051155;0,217879;0,71259898;5;12;20;positive regulation of striated muscle cell differentiation
GO:0042994;0,217884;0,71259898;6;14;22;cytoplasmic sequestering of transcription factor
GO:0051924;0,217928;0,71259898;74;150;159;regulation of calcium ion transport
GO:0032365;0,218195;0,71259898;11;19;19;intracellular lipid transport
GO:0007613;0,218283;0,71259898;38;76;79;memory
GO:0002706;0,218302;0,71259898;21;67;98;regulation of lymphocyte mediated immunity
GO:0031968;0,218464;0,71259898;75;171;182;organelle outer membrane
GO:0001891;0,218494;0,71259898;8;15;26;phagocytic cup
GO:0043235;0,218559;0,71259898;95;178;186;receptor complex
GO:0000741;0,218738;0,71259898;1;1;1;karyogamy
GO:0007344;0,218738;0,71259898;1;1;1;pronuclear fusion
GO:0044240;0,218767;0,71259898;1;3;3;multicellular organismal lipid catabolic process
GO:0007095;0,218818;0,71259898;3;6;6;mitotic cell cycle G2/M transition DNA damage checkpoint
GO:0071780;0,218818;0,71259898;3;6;6;mitotic cell cycle G2/M transition checkpoint
GO:0034331;0,218985;0,71259898;4;6;6;cell junction maintenance
GO:0045217;0,218985;0,71259898;4;6;6;cell-cell junction maintenance
GO:0042177;0,21933;0,7131804;17;40;47;negative regulation of protein catabolic process
GO:0072570;0,219374;0,7131804;1;1;1;ADP-D-ribose binding
GO:0072572;0,219374;0,7131804;1;1;1;poly-ADP-D-ribose binding
GO:0006644;0,220167;0,715120742;108;245;296;phospholipid metabolic process
GO:0008970;0,220467;0,71567163;2;2;2;phospholipase A1 activity
GO:0007181;0,220661;0,716199373;1;2;2;transforming growth factor beta receptor complex assembly
GO:0030485;0,220903;0,7165055;2;2;2;smooth muscle contractile fiber
GO:0000276;0,221044;0,716700342;2;11;13;mitochondrial proton-transporting ATP synthase complex, coupling factor F(o)
GO:0033120;0,221545;0,717015071;4;5;6;positive regulation of RNA splicing
GO:0033882;0,221636;0,717015071;1;1;1;choloyl-CoA hydrolase activity
GO:0004018;0,221827;0,717015071;1;1;1;N6-(1,2-dicarboxyethyl)AMP AMP-lyase (fumarate-forming) activity
GO:0070626;0,221827;0,717015071;1;1;1;(S)-2-(5-amino-1-(5-phospho-D-ribosyl)imidazole-4-carboxamido)succinate AMP-lyase (fumarate-forming) activity
GO:0046087;0,221939;0,717015071;3;9;9;cytidine metabolic process
GO:0046133;0,221939;0,717015071;3;9;9;pyrimidine ribonucleoside catabolic process
GO:0009972;0,221939;0,717015071;3;9;9;cytidine deamination
GO:0004126;0,221939;0,717015071;3;9;9;cytidine deaminase activity
GO:0006216;0,221939;0,717015071;3;9;9;cytidine catabolic process
GO:0032965;0,221981;0,717046881;7;18;21;regulation of collagen biosynthetic process
GO:0009404;0,222122;0,717939952;6;14;14;toxin metabolic process
GO:0008347;0,222359;0,718816816;4;11;11;glial cell migration
GO:0045742;0,222414;0,718816816;15;29;29;positive regulation of epidermal growth factor receptor signaling pathway
GO:0005201;0,222498;0,718816816;48;80;89;extracellular matrix structural constituent
GO:0008843;0,222619;0,718816816;2;2;2;endochitinase activity
GO:0008376;0,222665;0,718816816;30;42;44;acetylgalactosaminyltransferase activity
GO:0008897;0,222823;0,718816816;1;1;1;holo-[acyl-carrier-protein] synthase activity
GO:0007600;0,223002;0,718816816;188;485;517;sensory perception
GO:0005838;0,223193;0,718816816;4;8;9;proteasome regulatory particle
GO:0031397;0,223268;0,718816816;34;112;118;negative regulation of protein ubiquitination
GO:0042800;0,223297;0,718816816;5;7;8;histone methyltransferase activity (H3-K4 specific)
GO:0004551;0,223336;0,718816816;9;12;14;nucleotide diphosphatase activity
GO:0032924;0,223552;0,718816816;2;6;6;activin receptor signaling pathway
GO:0060334;0,223554;0,718816816;14;29;30;regulation of interferon-gamma-mediated signaling pathway
GO:0060330;0,223554;0,718816816;14;29;30;regulation of response to interferon-gamma
GO:0070102;0,223593;0,718816816;4;6;6;interleukin-6-mediated signaling pathway
GO:0008334;0,223673;0,718816816;13;30;30;histone mRNA metabolic process
GO:0021756;0,224158;0,718816816;5;7;8;striatum development
GO:0005863;0,224168;0,718816816;2;2;2;striated muscle myosin thick filament
GO:0051969;0,224193;0,718816816;120;242;259;regulation of transmission of nerve impulse
GO:0055085;0,224351;0,718816816;431;877;957;transmembrane transport
GO:0042791;0,224355;0,718816816;4;7;7;5S class rRNA transcription from RNA polymerase III type 1 promoter
GO:0042797;0,224355;0,718816816;4;7;7;tRNA transcription from RNA polymerase III promoter
GO:0000127;0,224355;0,718816816;4;7;7;transcription factor TFIIIC complex
GO:0005753;0,224402;0,718816816;6;28;30;mitochondrial proton-transporting ATP synthase complex
GO:0045259;0,224402;0,718816816;6;28;30;proton-transporting ATP synthase complex
GO:0051352;0,224681;0,719173285;27;92;98;negative regulation of ligase activity
GO:0051444;0,224681;0,719173285;27;92;98;negative regulation of ubiquitin-protein ligase activity
GO:0016779;0,224926;0,719435358;52;137;170;nucleotidyltransferase activity
GO:0004031;0,224974;0,719435358;3;3;3;aldehyde oxidase activity
GO:0008612;0,225114;0,719435358;2;8;8;peptidyl-lysine modification to hypusine
GO:0046516;0,225114;0,719435358;2;8;8;hypusine metabolic process
GO:0050691;0,225117;0,719435358;9;21;23;regulation of defense response to virus by host
GO:0003678;0,225249;0,719435358;26;43;44;DNA helicase activity
GO:0008061;0,225288;0,719435358;4;6;6;chitin binding
GO:0031058;0,225828;0,720024185;16;31;36;positive regulation of histone modification
GO:0000072;0,225865;0,720024185;1;2;2;M phase specific microtubule process
GO:0046470;0,225868;0,720024185;15;36;38;phosphatidylcholine metabolic process
GO:0042992;0,225975;0,720024185;18;33;42;negative regulation of transcription factor import into nucleus
GO:0045621;0,226027;0,720024185;30;63;74;positive regulation of lymphocyte differentiation
GO:0007193;0,226123;0,720024185;26;54;56;inhibition of adenylate cyclase activity by G-protein signaling pathway
GO:0042755;0,226256;0,720024185;8;27;28;eating behavior
GO:0019969;0,226368;0,720024185;1;1;1;interleukin-10 binding
GO:0004920;0,226368;0,720024185;1;1;1;interleukin-10 receptor activity
GO:0033256;0,226401;0,720024185;2;6;6;I-kappaB/NF-kappaB complex
GO:0046548;0,226564;0,720024185;3;6;7;retinal rod cell development
GO:0034205;0,226634;0,720024185;3;3;3;beta-amyloid formation
GO:0030008;0,226973;0,720024185;1;4;4;TRAPP complex
GO:0016263;0,227132;0,720024185;2;2;2;glycoprotein-N-acetylgalactosamine 3-beta-galactosyltransferase activity
GO:0004936;0,227137;0,720024185;3;6;6;alpha-adrenergic receptor activity
GO:0000386;0,22716;0,720024185;1;1;1;second spliceosomal transesterification activity
GO:0030628;0,22716;0,720024185;1;1;2;pre-mRNA 3'-splice site binding
GO:0035774;0,227289;0,720024185;2;4;4;positive regulation of insulin secretion involved in cellular response to glucose stimulus
GO:0005765;0,227301;0,720024185;57;133;217;lysosomal membrane
GO:0000084;0,227419;0,720024185;43;130;138;S phase of mitotic cell cycle
GO:0034762;0,227421;0,720024185;111;247;279;regulation of transmembrane transport
GO:0046073;0,227588;0,720024185;1;1;1;dTMP metabolic process
GO:0019088;0,227588;0,720024185;1;1;1;immortalization of host cell by virus
GO:0006231;0,227588;0,720024185;1;1;1;dTMP biosynthetic process
GO:0020021;0,227588;0,720024185;1;1;1;immortalization of host cell
GO:0009177;0,227588;0,720024185;1;1;1;pyrimidine deoxyribonucleoside monophosphate biosynthetic process
GO:0009157;0,227588;0,720024185;1;1;1;deoxyribonucleoside monophosphate biosynthetic process
GO:0004799;0,227588;0,720024185;1;1;1;thymidylate synthase activity
GO:0042083;0,227588;0,720024185;1;1;1;5,10-methylenetetrahydrofolate-dependent methyltransferase activity
GO:0015860;0,227658;0,720024185;3;4;4;purine nucleoside transport
GO:0030855;0,22767;0,720024185;62;168;179;epithelial cell differentiation
GO:2000427;0,227804;0,720064497;2;2;2;positive regulation of apoptotic cell clearance
GO:0015888;0,22784;0,720064497;1;1;1;thiamine transport
GO:0071934;0,22784;0,720064497;1;1;1;thiamine transmembrane transport
GO:0018344;0,227917;0,720436288;3;5;6;protein geranylgeranylation
GO:0034766;0,228083;0,720873209;3;4;4;negative regulation of ion transmembrane transport
GO:0002250;0,228165;0,720873209;20;60;79;adaptive immune response
GO:0010477;0,228178;0,720873209;1;1;1;response to sulfur dioxide
GO:0002457;0,228178;0,720873209;1;1;1;T cell antigen processing and presentation
GO:0022804;0,228285;0,721071997;207;401;458;active transmembrane transporter activity
GO:0050321;0,2283;0,721651953;6;12;12;tau-protein kinase activity
GO:0034501;0,228411;0,721651953;3;6;6;protein localization to kinetochore
GO:0019866;0,228498;0,721651953;123;405;453;organelle inner membrane
GO:0009310;0,22862;0,721651953;63;134;159;amine catabolic process
GO:0030187;0,228626;0,721651953;1;2;4;melatonin biosynthetic process
GO:0004059;0,228626;0,721651953;1;2;2;aralkylamine N-acetyltransferase activity
GO:0030674;0,228891;0,722105359;88;168;182;protein binding, bridging
GO:0046620;0,229293;0,723001336;22;49;56;regulation of organ growth
GO:0032393;0,229333;0,723001336;5;15;45;MHC class I receptor activity
GO:0006749;0,229758;0,723794031;16;56;61;glutathione metabolic process
GO:0032155;0,229822;0,723794031;27;60;62;cell division site part
GO:0006650;0,229917;0,723794031;65;150;198;glycerophospholipid metabolic process
GO:0016140;0,22994;0,723794031;1;2;2;O-glycoside metabolic process
GO:0072163;0,230005;0,723794031;4;7;7;mesonephric epithelium development
GO:0072164;0,230005;0,723794031;4;7;7;mesonephric tubule development
GO:0043537;0,230364;0,724474137;5;10;11;negative regulation of blood vessel endothelial cell migration
GO:0044302;0,23099;0,725750026;1;1;1;dentate gyrus mossy fiber
GO:0044294;0,23099;0,725750026;1;1;3;dendritic growth cone
GO:0033269;0,231063;0,725750026;1;3;3;internode region of axon
GO:0046208;0,231279;0,725750026;2;2;2;spermine catabolic process
GO:0002566;0,231457;0,725750026;4;8;9;somatic diversification of immune receptors via somatic mutation
GO:0016446;0,231457;0,725750026;4;8;9;somatic hypermutation of immunoglobulin genes
GO:0019863;0,231479;0,725750026;2;5;5;IgE binding
GO:0006651;0,231505;0,725750026;4;6;7;diacylglycerol biosynthetic process
GO:0032414;0,231619;0,725750026;15;25;26;positive regulation of ion transmembrane transporter activity
GO:0070561;0,231777;0,725750026;3;3;3;vitamin D receptor signaling pathway
GO:0000082;0,231921;0,725750026;70;181;197;G1/S transition of mitotic cell cycle
GO:0045624;0,232025;0,725750026;8;16;16;positive regulation of T-helper cell differentiation
GO:0010543;0,232348;0,725750026;6;12;13;regulation of platelet activation
GO:0006369;0,232356;0,725750026;15;52;55;termination of RNA polymerase II transcription
GO:0002260;0,232534;0,725750026;14;29;36;lymphocyte homeostasis
GO:0090195;0,232656;0,725750026;1;1;1;chemokine secretion
GO:0090198;0,232656;0,725750026;1;1;1;negative regulation of chemokine secretion
GO:0072608;0,232656;0,725750026;1;1;1;interleukin-10 secretion
GO:0043311;0,232656;0,725750026;1;1;1;positive regulation of eosinophil degranulation
GO:0070963;0,232656;0,725750026;1;1;1;positive regulation of neutrophil mediated killing of gram-negative bacterium
GO:0070962;0,232656;0,725750026;1;1;1;positive regulation of neutrophil mediated killing of bacterium
GO:0070961;0,232656;0,725750026;1;1;1;positive regulation of neutrophil mediated killing of symbiont cell
GO:0070960;0,232656;0,725750026;1;1;1;positive regulation of neutrophil mediated cytotoxicity
GO:0070950;0,232656;0,725750026;1;1;1;regulation of neutrophil mediated killing of bacterium
GO:0070951;0,232656;0,725750026;1;1;1;regulation of neutrophil mediated killing of gram-negative bacterium
GO:0070949;0,232656;0,725750026;1;1;1;regulation of neutrophil mediated killing of symbiont cell
GO:0070948;0,232656;0,725750026;1;1;1;regulation of neutrophil mediated cytotoxicity
GO:0035926;0,232656;0,725750026;1;1;1;chemokine (C-C motif) ligand 2 secretion
GO:0008398;0,232754;0,725884642;1;1;1;sterol 14-demethylase activity
GO:0043094;0,232976;0,726270184;15;36;38;cellular metabolic compound salvage
;0,233327;0,727063464;31;85;117;
GO:0045900;0,233348;0,727063464;1;2;2;negative regulation of translational elongation
GO:0071855;0,233374;0,727063464;7;27;27;neuropeptide receptor binding
GO:0005198;0,233622;0,727063464;251;748;818;structural molecule activity
GO:0005776;0,23372;0,727063464;8;15;15;autophagic vacuole
GO:0070008;0,233762;0,727063464;12;16;16;serine-type exopeptidase activity
GO:0045743;0,234011;0,727063464;3;6;6;positive regulation of fibroblast growth factor receptor signaling pathway
GO:0006686;0,234057;0,727063464;5;7;7;sphingomyelin biosynthetic process
GO:0000175;0,234146;0,727063464;6;13;13;3'-5'-exoribonuclease activity
GO:2000001;0,23421;0,727063464;1;2;2;regulation of DNA damage checkpoint
GO:0002385;0,234265;0,727063464;2;3;4;mucosal immune response
GO:0002227;0,234265;0,727063464;2;3;4;innate immune response in mucosa
GO:0005316;0,234362;0,727063464;1;1;1;high affinity inorganic phosphate:sodium symporter activity
GO:0046487;0,234448;0,727063464;5;10;10;glyoxylate metabolic process
GO:0051354;0,234606;0,727063464;10;25;30;negative regulation of oxidoreductase activity
GO:0022889;0,234611;0,727063464;2;3;4;serine transmembrane transporter activity
GO:0015825;0,234611;0,727063464;2;3;4;L-serine transport
GO:0015194;0,234611;0,727063464;2;3;4;L-serine transmembrane transporter activity
GO:0019840;0,234658;0,727063464;12;31;31;isoprenoid binding
GO:0032027;0,234951;0,727063464;1;3;3;myosin light chain binding
GO:0043495;0,234971;0,727063464;2;3;4;protein anchor
GO:0006572;0,235074;0,727063464;4;8;8;tyrosine catabolic process
GO:0030277;0,235079;0,727063464;3;10;10;maintenance of gastrointestinal epithelium
GO:0072529;0,235118;0,727063464;16;39;39;pyrimidine-containing compound catabolic process
GO:0051817;0,235292;0,727063464;19;46;48;modification of morphology or physiology of other organism involved in symbiotic interaction
GO:0035821;0,235292;0,727063464;19;46;48;modification of morphology or physiology of other organism
GO:0004659;0,235325;0,727063464;8;20;21;prenyltransferase activity
GO:0010638;0,236262;0,730096953;89;206;223;positive regulation of organelle organization
GO:0046395;0,236492;0,730096953;86;185;210;carboxylic acid catabolic process
GO:0016054;0,236492;0,730096953;86;185;210;organic acid catabolic process
GO:0008721;0,236566;0,730096953;1;1;1;D-serine ammonia-lyase activity
GO:0030378;0,236566;0,730096953;1;1;1;serine racemase activity
GO:0018114;0,236566;0,730096953;1;1;1;threonine racemase activity
GO:0070178;0,236566;0,730096953;1;1;1;D-serine metabolic process
GO:0070179;0,236566;0,730096953;1;1;1;D-serine biosynthetic process
GO:0046437;0,236566;0,730096953;1;1;1;D-amino acid biosynthetic process
GO:0042592;0,236592;0,730096953;415;1043;1126;homeostatic process
GO:0051654;0,236994;0,730904034;5;7;9;establishment of mitochondrion localization
GO:0015211;0,237239;0,731262054;2;3;3;purine nucleoside transmembrane transporter activity
GO:0006379;0,23736;0,731368234;7;16;21;mRNA cleavage
GO:0060292;0,237386;0,731368234;9;11;12;long term synaptic depression
GO:0034144;0,237655;0,732269233;1;2;2;negative regulation of toll-like receptor 4 signaling pathway
GO:0014705;0,237724;0,732269233;1;1;1;C zone
GO:0031581;0,237832;0,732269233;14;21;21;hemidesmosome assembly
GO:0035082;0,238128;0,732775397;4;8;9;axoneme assembly
GO:0033131;0,238587;0,73352606;2;6;8;regulation of glucokinase activity
GO:0004175;0,238763;0,733747201;183;439;478;endopeptidase activity
GO:0007019;0,238895;0,733747201;2;7;7;microtubule depolymerization
GO:0001948;0,238945;0,733747201;33;63;72;glycoprotein binding
GO:0033743;0,239145;0,734277056;2;3;3;peptide-methionine (R)-S-oxide reductase activity
GO:0042941;0,239183;0,734277056;1;1;1;D-alanine transport
GO:2000379;0,239191;0,734277056;22;49;53;positive regulation of reactive oxygen species metabolic process
GO:0008631;0,239207;0,734277056;6;13;13;induction of apoptosis by oxidative stress
GO:0046314;0,239454;0,7347802;1;1;1;phosphocreatine biosynthetic process
GO:0006603;0,239454;0,7347802;1;1;1;phosphocreatine metabolic process
GO:0032508;0,239861;0,735210643;8;16;18;DNA duplex unwinding
GO:0014041;0,239882;0,735210643;5;5;5;regulation of neuron maturation
GO:0001933;0,239998;0,735210643;30;67;69;negative regulation of protein phosphorylation
GO:0030957;0,240071;0,735210643;5;8;8;Tat protein binding
GO:0051318;0,240083;0,735210643;16;38;40;G1 phase
GO:0090208;0,240133;0,735210643;7;17;17;positive regulation of triglyceride metabolic process
GO:0090009;0,240525;0,735980807;2;8;9;primitive streak formation
GO:0042226;0,240779;0,736301676;2;3;5;interleukin-6 biosynthetic process
GO:0001941;0,241229;0,736732414;9;12;12;postsynaptic membrane organization
GO:0000070;0,241319;0,736732414;9;20;23;mitotic sister chromatid segregation
GO:0046137;0,241485;0,736732414;2;7;7;negative regulation of vitamin metabolic process
GO:0010957;0,241485;0,736732414;2;7;7;negative regulation of vitamin D biosynthetic process
GO:0071072;0,241572;0,736732414;3;4;4;negative regulation of phospholipid biosynthetic process
GO:0060558;0,241785;0,737417758;4;10;16;regulation of calcidiol 1-monooxygenase activity
GO:0006601;0,24195;0,737588688;1;2;2;creatine biosynthetic process
GO:0000792;0,242115;0,737588688;27;59;77;heterochromatin
GO:0032464;0,242126;0,737588688;5;10;10;positive regulation of protein homooligomerization
GO:0051882;0,242256;0,737588688;2;2;2;mitochondrial depolarization
GO:0006356;0,242293;0,737588688;2;7;10;regulation of transcription from RNA polymerase I promoter
GO:0000254;0,242488;0,737588688;1;1;1;C-4 methylsterol oxidase activity
GO:0032133;0,242618;0,737588688;2;5;5;chromosome passenger complex
GO:0016782;0,242646;0,737588688;37;85;96;transferase activity, transferring sulfur-containing groups
GO:0043370;0,242937;0,737849657;12;29;31;regulation of CD4-positive, alpha-beta T cell differentiation
GO:0061099;0,243469;0,739067349;10;16;16;negative regulation of protein tyrosine kinase activity
GO:0009311;0,243553;0,739101848;33;84;90;oligosaccharide metabolic process
GO:0045143;0,243773;0,739540196;1;1;1;homologous chromosome segregation
GO:0035743;0,243858;0,739540196;1;2;2;CD4-positive, alpha-beta T cell cytokine production
GO:0035745;0,243858;0,739540196;1;2;2;T-helper 2 cell cytokine production
GO:0060762;0,244094;0,740018771;3;5;5;regulation of branching involved in mammary gland duct morphogenesis
GO:0019859;0,244411;0,740588255;3;3;3;thymine metabolic process
GO:0051771;0,24466;0,741038039;1;3;3;negative regulation of nitric-oxide synthase biosynthetic process
GO:0046339;0,244714;0,741038039;6;11;12;diacylglycerol metabolic process
GO:0005852;0,24491;0,741609011;7;18;19;eukaryotic translation initiation factor 3 complex
GO:0001895;0,245075;0,741960945;4;8;8;retina homeostasis
GO:0000780;0,245241;0,741960945;6;12;13;condensed nuclear chromosome, centromeric region
GO:0090086;0,245258;0,741960945;1;2;2;negative regulation of protein deubiquitination
GO:0006958;0,245372;0,741960945;15;54;68;complement activation, classical pathway
GO:0035634;0,245587;0,741960945;11;15;16;response to stilbenoid
GO:0046934;0,245609;0,741960945;10;14;14;phosphatidylinositol-4,5-bisphosphate 3-kinase activity
GO:0019834;0,245714;0,741960945;2;4;4;phospholipase A2 inhibitor activity
GO:0006172;0,246005;0,741960945;4;7;7;ADP biosynthetic process
GO:0009188;0,246005;0,741960945;4;7;7;ribonucleoside diphosphate biosynthetic process
GO:0009180;0,246005;0,741960945;4;7;7;purine ribonucleoside diphosphate biosynthetic process
GO:0009136;0,246005;0,741960945;4;7;7;purine nucleoside diphosphate biosynthetic process
GO:0005385;0,246009;0,741960945;7;19;19;zinc ion transmembrane transporter activity
GO:0051488;0,246027;0,741960945;3;7;7;activation of anaphase-promoting complex activity
GO:0030246;0,246088;0,741960945;184;475;516;carbohydrate binding
GO:0072384;0,246093;0,741960945;14;18;20;organelle transport along microtubule
GO:0030048;0,246272;0,742610974;29;68;75;actin filament-based movement
GO:0060574;0,246548;0,742610974;1;2;2;intestinal epithelial cell maturation
GO:0050795;0,246723;0,742610974;57;148;157;regulation of behavior
GO:0045651;0,246934;0,742610974;2;6;6;positive regulation of macrophage differentiation
GO:0060751;0,247064;0,742610974;1;1;1;branch elongation involved in mammary gland duct branching
GO:0051280;0,247064;0,742610974;1;1;1;negative regulation of release of sequestered calcium ion into cytosol
GO:0009814;0,247064;0,742610974;1;1;1;defense response, incompatible interaction
GO:0009817;0,247064;0,742610974;1;1;1;defense response to fungus, incompatible interaction
GO:0044416;0,247064;0,742610974;1;1;2;induction by symbiont of host defense response
GO:0002513;0,247064;0,742610974;1;1;1;tolerance induction to self antigen
GO:0052251;0,247064;0,742610974;1;1;2;induction by organism of defense response of other organism involved in symbiotic interaction
GO:0046732;0,247064;0,742610974;1;1;2;active induction of host immune response by virus
GO:0046730;0,247064;0,742610974;1;1;2;induction of host immune response by virus
GO:0008853;0,247284;0,743254012;1;4;7;exodeoxyribonuclease III activity
GO:0034695;0,247547;0,743254012;4;10;12;response to prostaglandin E stimulus
GO:0045851;0,247625;0,743254012;8;19;19;pH reduction
GO:0050865;0,247682;0,743254012;148;370;475;regulation of cell activation
GO:0070665;0,247715;0,743254012;44;114;120;positive regulation of leukocyte proliferation
GO:0010883;0,248199;0,743598294;23;42;51;regulation of lipid storage
GO:0008513;0,248236;0,743598294;2;2;2;secondary active organic cation transmembrane transporter activity
GO:0035250;0,248393;0,74385837;15;39;43;UDP-galactosyltransferase activity
GO:0046887;0,248763;0,743933927;25;73;80;positive regulation of hormone secretion
GO:0042454;0,248795;0,743933927;10;19;20;ribonucleoside catabolic process
GO:0032655;0,248902;0,743933927;17;45;53;regulation of interleukin-12 production
GO:0016289;0,248967;0,743933927;8;15;16;CoA hydrolase activity
GO:0060296;0,249844;0,745320998;3;4;4;regulation of cilium beat frequency involved in ciliary motility
GO:0060295;0,249844;0,745320998;3;4;4;regulation of cilium movement involved in cell motility
GO:0003352;0,249844;0,745320998;3;4;4;regulation of cilium movement
GO:0060632;0,249844;0,745320998;3;4;9;regulation of microtubule-based movement
GO:0015370;0,249909;0,745320998;33;62;69;solute:sodium symporter activity
GO:0005246;0,250141;0,745423489;8;20;20;calcium channel regulator activity
GO:0000731;0,250185;0,745423489;5;9;9;DNA synthesis involved in DNA repair
GO:0071901;0,250196;0,745423489;35;99;100;negative regulation of protein serine/threonine kinase activity
GO:0014043;0,250213;0,745423489;3;3;3;negative regulation of neuron maturation
GO:0005785;0,250434;0,745702513;1;2;2;signal recognition particle receptor complex
GO:0032373;0,251154;0,747257605;6;13;13;positive regulation of sterol transport
GO:0032376;0,251154;0,747257605;6;13;13;positive regulation of cholesterol transport
GO:0015193;0,251505;0,747792184;3;4;4;L-proline transmembrane transporter activity
GO:0044091;0,251642;0,748133237;3;6;6;membrane biogenesis
GO:0032332;0,251797;0,748348625;16;25;25;positive regulation of chondrocyte differentiation
GO:0070072;0,25186;0,748348625;1;1;2;vacuolar proton-transporting V-type ATPase complex assembly
GO:0070070;0,25186;0,748348625;1;1;2;proton-transporting V-type ATPase complex assembly
GO:0000375;0,252037;0,748348625;61;206;241;RNA splicing, via transesterification reactions
GO:0048610;0,252172;0,748348625;150;423;461;cellular process involved in reproduction
GO:0009583;0,252209;0,748348625;14;43;47;detection of light stimulus
GO:0007631;0,252295;0,748348625;32;100;107;feeding behavior
GO:0044454;0,252449;0,748348625;98;247;278;nuclear chromosome part
GO:0060907;0,252462;0,748348625;7;11;11;positive regulation of macrophage cytokine production
GO:0048549;0,252774;0,749210429;2;2;2;positive regulation of pinocytosis
GO:0000715;0,252854;0,749210429;2;2;2;nucleotide-excision repair, DNA damage recognition
GO:0071942;0,252854;0,749210429;2;2;3;XPC complex
GO:0004999;0,253069;0,74937887;3;3;3;vasoactive intestinal polypeptide receptor activity
GO:0002432;0,253165;0,749495998;2;2;2;granuloma formation
GO:0070260;0,253428;0,750282076;1;1;1;5'-tyrosyl-DNA phosphodiesterase activity
GO:0051387;0,253463;0,750282076;3;7;8;negative regulation of nerve growth factor receptor signaling pathway
GO:0030035;0,25379;0,750587984;22;28;32;microspike assembly
GO:0009330;0,254098;0,750587984;1;1;1;DNA topoisomerase complex (ATP-hydrolyzing)
GO:0045870;0,254098;0,750587984;1;1;1;positive regulation of retroviral genome replication
GO:0030808;0,254153;0,750587984;64;163;176;regulation of nucleotide biosynthetic process
GO:0030802;0,254153;0,750587984;64;163;176;regulation of cyclic nucleotide biosynthetic process
GO:0048143;0,254171;0,750587984;1;2;2;astrocyte activation
GO:0004033;0,254242;0,750587984;9;23;23;aldo-keto reductase (NADP) activity
GO:0015937;0,254425;0,750587984;4;10;10;coenzyme A biosynthetic process
GO:0001849;0,254619;0,750587984;1;3;3;complement component C1q binding
GO:0070577;0,254683;0,750587984;9;11;13;histone acetyl-lysine binding
GO:0010919;0,254895;0,750587984;5;7;7;regulation of inositol phosphate biosynthetic process
GO:0047395;0,255047;0,750587984;1;1;1;glycerophosphoinositol glycerophosphodiesterase activity
GO:0017064;0,255147;0,750587984;1;1;1;fatty acid amide hydrolase activity
GO:0010746;0,255549;0,750587984;7;11;11;regulation of plasma membrane long-chain fatty acid transport
GO:0070327;0,255605;0,750587984;2;2;2;thyroid hormone transport
GO:0047127;0,255605;0,750587984;2;2;2;thiomorpholine-carboxylate dehydrogenase activity
GO:0042482;0,255644;0,750587984;3;7;7;positive regulation of odontogenesis
GO:0008054;0,255856;0,750587984;3;5;5;cyclin catabolic process
GO:0020037;0,255912;0,750587984;62;153;164;heme binding
GO:0030290;0,255985;0,750587984;1;1;1;sphingolipid activator protein activity
GO:0046294;0,256203;0,750587984;1;1;1;formaldehyde catabolic process
GO:0006068;0,256203;0,750587984;1;1;1;ethanol catabolic process
GO:0051903;0,256203;0,750587984;1;1;1;S-(hydroxymethyl)glutathione dehydrogenase activity
GO:0034310;0,256203;0,750587984;1;1;1;primary alcohol catabolic process
GO:0018467;0,256203;0,750587984;1;1;1;formaldehyde dehydrogenase activity
GO:0042532;0,256264;0,750587984;4;8;8;negative regulation of tyrosine phosphorylation of STAT protein
GO:0031100;0,256397;0,750587984;25;67;80;organ regeneration
GO:0050671;0,256443;0,750587984;42;110;116;positive regulation of lymphocyte proliferation
GO:0004521;0,256899;0,751112679;18;67;73;endoribonuclease activity
GO:0070254;0,256971;0,751112679;2;2;2;mucus secretion
GO:0035248;0,257139;0,751112679;2;2;2;alpha-1,4-N-acetylgalactosaminyltransferase activity
GO:0002440;0,257362;0,751112679;3;9;9;production of molecular mediator of immune response
GO:0015811;0,257368;0,751112679;3;4;4;L-cystine transport
GO:0000101;0,257368;0,751112679;3;4;4;sulfur amino acid transport
GO:0006278;0,257452;0,751112679;7;11;13;RNA-dependent DNA replication
GO:0042772;0,257481;0,751112679;7;16;20;DNA damage response, signal transduction resulting in transcription
GO:0007603;0,257599;0,751112679;6;12;12;phototransduction, visible light
GO:0032355;0,257679;0,751112679;58;136;138;response to estradiol stimulus
GO:0050670;0,257731;0,751112679;55;149;173;regulation of lymphocyte proliferation
GO:0030575;0,257768;0,751112679;6;6;6;nuclear body organization
GO:0010921;0,257776;0,751112679;18;28;29;regulation of phosphatase activity
GO:0031112;0,258077;0,751706429;11;19;19;positive regulation of microtubule polymerization or depolymerization
GO:0032392;0,258094;0,751706429;8;17;19;DNA geometric change
GO:0051918;0,258136;0,751706429;4;11;11;negative regulation of fibrinolysis
GO:0022821;0,258182;0,751706429;3;3;4;potassium ion antiporter activity
GO:0030264;0,25824;0,751706429;2;3;3;nuclear fragmentation involved in apoptotic nuclear change
GO:0071763;0,25824;0,751706429;2;3;3;nuclear membrane organization
GO:0050689;0,258535;0,75229026;1;4;6;negative regulation of defense response to virus by host
GO:2000054;0,258813;0,752810285;2;3;3;negative regulation of Wnt receptor signaling pathway involved in dorsal/ventral axis specification
GO:2000514;0,25892;0,752810285;12;30;32;regulation of CD4-positive, alpha-beta T cell activation
GO:0045807;0,259085;0,753002898;35;70;70;positive regulation of endocytosis
GO:0050873;0,259095;0,753002898;9;32;32;brown fat cell differentiation
GO:0031644;0,259817;0,754162827;122;256;273;regulation of neurological system process
GO:0019276;0,25989;0,754162827;5;6;6;UDP-N-acetylgalactosamine metabolic process
GO:0003708;0,259898;0,754162827;6;9;14;retinoic acid receptor activity
GO:0031960;0,259942;0,754162827;72;188;199;response to corticosteroid stimulus
GO:0008995;0,260094;0,75441795;1;1;1;ribonuclease E activity
GO:0015781;0,260364;0,754756427;4;7;8;pyrimidine nucleotide-sugar transport
GO:0015165;0,260364;0,754756427;4;7;8;pyrimidine nucleotide sugar transmembrane transporter activity
GO:0042102;0,260415;0,754756427;28;73;77;positive regulation of T cell proliferation
GO:0044194;0,260417;0,754756427;1;3;4;cytolytic granule
GO:0003420;0,260633;0,754826816;11;13;13;regulation of growth plate cartilage chondrocyte proliferation
GO:0065005;0,260727;0,754826816;4;16;22;protein-lipid complex assembly
GO:0034377;0,260727;0,754826816;4;16;22;plasma lipoprotein particle assembly
GO:0019682;0,261004;0,754826816;1;3;3;glyceraldehyde-3-phosphate metabolic process
GO:0071830;0,261006;0,754826816;4;9;9;triglyceride-rich lipoprotein particle clearance
GO:0034382;0,261006;0,754826816;4;9;9;chylomicron remnant clearance
GO:0051917;0,261054;0,754826816;5;15;15;regulation of fibrinolysis
GO:0009056;0,261218;0,754826816;697;1731;1892;catabolic process
GO:0071566;0,26123;0,754826816;1;1;1;UFM1 activating enzyme activity
GO:0017049;0,261293;0,754826816;5;10;10;GTP-Rho binding
GO:0045618;0,261453;0,754826816;3;10;10;positive regulation of keratinocyte differentiation
GO:0070663;0,261543;0,754826816;57;155;179;regulation of leukocyte proliferation
GO:0001888;0,261587;0,754826816;2;3;3;glucuronyl-galactosyl-proteoglycan 4-alpha-N-acetylglucosaminyltransferase activity
GO:0030219;0,262117;0,756269627;4;8;9;megakaryocyte differentiation
GO:0005329;0,262499;0,756784249;4;4;4;dopamine transmembrane transporter activity
GO:0045768;0,262914;0,757707277;33;59;64;positive regulation of anti-apoptosis
GO:0048496;0,263058;0,757707277;4;4;5;maintenance of organ identity
GO:0045664;0,263161;0,757707277;168;364;371;regulation of neuron differentiation
GO:0051877;0,263473;0,757707277;3;4;4;pigment granule aggregation in cell center
GO:0048012;0,263722;0,757707277;5;6;6;hepatocyte growth factor receptor signaling pathway
GO:0051438;0,263777;0,757707277;36;115;121;regulation of ubiquitin-protein ligase activity
GO:0008408;0,263801;0,757707277;16;33;37;3'-5' exonuclease activity
GO:0007601;0,263832;0,757707277;81;200;220;visual perception
GO:0000815;0,263871;0,757707277;2;2;2;ESCRT III complex
GO:0045324;0,263871;0,757707277;2;2;2;late endosome to vacuole transport
GO:0051340;0,263874;0,757707277;38;118;127;regulation of ligase activity
GO:0016835;0,264156;0,757707277;27;69;72;carbon-oxygen lyase activity
GO:0071318;0,264228;0,757707277;2;4;4;cellular response to ATP
GO:0046085;0,264479;0,757707277;6;9;9;adenosine metabolic process
GO:0030670;0,264545;0,757707277;5;11;15;phagocytic vesicle membrane
GO:0032682;0,264678;0,757707277;1;2;2;negative regulation of chemokine production
GO:0019395;0,264684;0,757707277;37;75;76;fatty acid oxidation
GO:0010669;0,26473;0,757707277;4;12;12;epithelial structure maintenance
GO:0001909;0,264764;0,757707277;4;11;18;leukocyte mediated cytotoxicity
GO:0060229;0,264818;0,757707277;2;5;6;lipase activator activity
GO:0017060;0,264953;0,757707277;2;5;5;3-galactosyl-N-acetylglucosaminide 4-alpha-L-fucosyltransferase activity
GO:0000502;0,264975;0,757707277;20;56;62;proteasome complex
GO:0071918;0,265313;0,757707277;4;4;4;urea transmembrane transport
GO:0031618;0,265315;0,757707277;3;5;5;nuclear centromeric heterochromatin
GO:0034739;0,265335;0,757707277;7;12;16;histone deacetylase activity (H3-K16 specific)
GO:0031078;0,265335;0,757707277;7;12;16;histone deacetylase activity (H3-K14 specific)
GO:0032041;0,265335;0,757707277;7;12;16;NAD-dependent histone deacetylase activity (H3-K14 specific)
GO:0046970;0,265335;0,757707277;7;12;16;NAD-dependent histone deacetylase activity (H4-K16 specific)
GO:0009064;0,26551;0,757788675;30;68;93;glutamine family amino acid metabolic process
GO:0019200;0,266688;0,759487614;12;22;24;carbohydrate kinase activity
GO:0001714;0,266711;0,759487614;1;3;9;endodermal cell fate specification
GO:0051091;0,267245;0,759487614;73;183;212;positive regulation of sequence-specific DNA binding transcription factor activity
GO:0048596;0,267352;0,759487614;5;8;8;embryonic camera-type eye morphogenesis
GO:0002739;0,26743;0,759487614;2;10;16;regulation of cytokine secretion involved in immune response
GO:0008138;0,267521;0,759487614;12;28;29;protein tyrosine/serine/threonine phosphatase activity
GO:0045796;0,267526;0,759487614;2;2;2;negative regulation of intestinal cholesterol absorption
GO:0010949;0,267526;0,759487614;2;2;2;negative regulation of intestinal phytosterol absorption
GO:0002562;0,267644;0,759487614;17;37;39;somatic diversification of immune receptors via germline recombination within a single locus
GO:0016444;0,267644;0,759487614;17;37;39;somatic cell DNA recombination
GO:0046540;0,267677;0,759487614;2;3;3;U4/U6 x U5 tri-snRNP complex
GO:0030295;0,267706;0,759487614;22;51;54;protein kinase activator activity
GO:0048747;0,267931;0,759487614;11;22;22;muscle fiber development
GO:0019237;0,267973;0,759487614;4;6;6;centromeric DNA binding
GO:0008453;0,26817;0,759487614;2;3;3;alanine-glyoxylate transaminase activity
GO:0047376;0,268213;0,759487614;1;1;1;all-trans-retinyl-palmitate hydrolase activity
GO:0050251;0,268213;0,759487614;1;1;1;retinol isomerase activity
GO:0004744;0,268213;0,759487614;1;1;1;retinal isomerase activity
GO:0004935;0,268246;0,759487614;3;9;9;adrenergic receptor activity
GO:0009451;0,268315;0,759487614;26;68;70;RNA modification
GO:0070314;0,268661;0,759487614;1;2;2;G1 to G0 transition
GO:0008173;0,268733;0,759487614;14;34;36;RNA methyltransferase activity
GO:0010771;0,268755;0,759487614;8;16;17;negative regulation of cell morphogenesis involved in differentiation
GO:0045956;0,268871;0,759487614;6;10;11;positive regulation of calcium ion-dependent exocytosis
GO:0031680;0,268931;0,759487614;1;1;1;G-protein beta/gamma-subunit complex
GO:0004304;0,269112;0,759487614;1;1;1;estrone sulfotransferase activity
GO:0061061;0,269286;0,759487614;61;132;143;muscle structure development
GO:0004642;0,269418;0,759487614;1;1;1;phosphoribosylformylglycinamidine synthase activity
GO:0080134;0,269543;0,759487614;290;740;832;regulation of response to stress
GO:0008608;0,269706;0,759487614;5;13;13;attachment of spindle microtubules to kinetochore
GO:0046638;0,269753;0,759487614;17;32;35;positive regulation of alpha-beta T cell differentiation
GO:0001812;0,269843;0,759487614;1;2;2;positive regulation of type I hypersensitivity
GO:0001810;0,269843;0,759487614;1;2;2;regulation of type I hypersensitivity
GO:0008015;0,269952;0,759487614;29;63;67;blood circulation
GO:0034988;0,270028;0,759487614;1;4;5;Fc-gamma receptor I complex binding
GO:0031123;0,270069;0,759487614;39;97;100;RNA 3'-end processing
GO:0022625;0,270084;0,759487614;9;59;63;cytosolic large ribosomal subunit
GO:0019062;0,270095;0,759487614;1;2;2;virion attachment to host cell surface receptor
GO:0046795;0,270095;0,759487614;1;2;2;intracellular virion transport
GO:0046794;0,270095;0,759487614;1;2;2;virion transport
GO:0004816;0,270122;0,759487614;2;2;2;asparagine-tRNA ligase activity
GO:0006434;0,27016;0,759487614;2;3;3;seryl-tRNA aminoacylation
GO:0004828;0,27016;0,759487614;2;3;3;serine-tRNA ligase activity
GO:0070316;0,270471;0,760291738;1;3;3;regulation of G0 to G1 transition
GO:0003091;0,270565;0,760291738;2;3;3;renal water homeostasis
GO:0043183;0,270584;0,760291738;1;2;2;vascular endothelial growth factor receptor 1 binding
GO:0043122;0,270655;0,76031347;82;221;244;regulation of I-kappaB kinase/NF-kappaB cascade
GO:0016509;0,271331;0,762009959;2;2;2;long-chain-3-hydroxyacyl-CoA dehydrogenase activity
GO:0016507;0,271331;0,762009959;2;2;2;fatty acid beta-oxidation multienzyme complex
GO:0060026;0,271498;0,762212084;5;9;9;convergent extension
GO:0004493;0,271805;0,762715324;1;1;1;methylmalonyl-CoA epimerase activity
GO:0046491;0,271805;0,762715324;1;1;1;L-methylmalonyl-CoA metabolic process
GO:0007199;0,271868;0,762715324;1;2;3;G-protein signaling, coupled to cGMP nucleotide second messenger
GO:0071826;0,272075;0,762715324;44;122;151;ribonucleoprotein complex subunit organization
GO:0005315;0,272182;0,762715324;3;4;4;inorganic phosphate transmembrane transporter activity
GO:0046316;0,272298;0,762715324;1;1;1;gluconokinase activity
GO:0044292;0,272326;0,762715324;1;2;4;dendrite terminus
GO:2000097;0,272349;0,762715324;1;2;2;regulation of smooth muscle cell-matrix adhesion
GO:0005164;0,27248;0,762715324;8;24;44;tumor necrosis factor receptor binding
GO:0042770;0,272508;0,762715324;46;134;153;signal transduction in response to DNA damage
GO:0031464;0,272521;0,762715324;6;9;9;Cul4A-RING ubiquitin ligase complex
GO:0005687;0,272591;0,762715324;1;1;1;U4 snRNP
GO:0005690;0,272591;0,762715324;1;1;1;U4atac snRNP
GO:0070990;0,272591;0,762715324;1;1;1;snRNP binding
GO:0003008;0,272836;0,762972376;437;1091;1174;system process
GO:0051651;0,273198;0,764066769;48;104;115;maintenance of location in cell
GO:0046885;0,273299;0,764066769;17;23;24;regulation of hormone biosynthetic process
GO:0003677;0,273363;0,764066769;997;2795;3114;DNA binding
GO:0032038;0,273477;0,764066769;2;4;4;myosin II heavy chain binding
GO:0090400;0,273514;0,764066769;5;11;13;stress-induced premature senescence
GO:0004857;0,273751;0,764686711;140;368;398;enzyme inhibitor activity
GO:0015220;0,273858;0,764780314;3;4;5;choline transmembrane transporter activity
GO:0006520;0,274321;0,764780314;182;459;509;cellular amino acid metabolic process
GO:0006467;0,274365;0,764780314;4;6;6;protein thiol-disulfide exchange
GO:0042262;0,274487;0,764780314;1;4;4;DNA protection
GO:0035195;0,27454;0,764780314;2;3;3;gene silencing by miRNA
GO:0004467;0,274552;0,764780314;12;17;19;long-chain fatty acid-CoA ligase activity
GO:0007141;0,274656;0,764850327;5;14;15;male meiosis I
GO:0018146;0,274781;0,764983096;2;2;2;keratan sulfate biosynthetic process
GO:0045159;0,274837;0,764983096;2;5;5;myosin II binding
GO:0032135;0,27524;0,76568707;2;4;4;DNA insertion or deletion binding
GO:0048296;0,275245;0,76568707;1;2;2;regulation of isotype switching to IgA isotypes
GO:0048298;0,275245;0,76568707;1;2;2;positive regulation of isotype switching to IgA isotypes
GO:0016859;0,275812;0,766993347;11;30;32;cis-trans isomerase activity
GO:0030345;0,276177;0,76724207;2;4;7;structural constituent of tooth enamel
GO:0030021;0,276177;0,76724207;2;4;7;extracellular matrix structural constituent conferring compression resistance
GO:0047273;0,276235;0,767294161;6;6;6;galactosylgalactosylglucosylceramide beta-D-acetylgalactosaminyltransferase activity
GO:0051439;0,276273;0,767294161;30;97;103;regulation of ubiquitin-protein ligase activity involved in mitotic cell cycle
GO:0051011;0,276443;0,767551674;1;1;1;microtubule minus-end binding
GO:0033604;0,276719;0,76776043;4;10;15;negative regulation of catecholamine secretion
GO:0009786;0,276878;0,767869223;2;3;9;regulation of asymmetric cell division
GO:0050840;0,277076;0,76880911;15;37;41;extracellular matrix binding
GO:0030595;0,277426;0,769629339;23;77;79;leukocyte chemotaxis
GO:0032329;0,277578;0,770029531;2;4;5;serine transport
GO:0003985;0,277745;0,770215769;2;3;3;acetyl-CoA C-acetyltransferase activity
GO:0035645;0,278016;0,770326675;2;2;2;enteric smooth muscle cell differentiation
GO:0001600;0,278016;0,770326675;2;2;2;endothelin-B receptor activity
GO:0051453;0,278273;0,770720672;8;19;20;regulation of intracellular pH
GO:0030888;0,278372;0,770720672;23;54;57;regulation of B cell proliferation
GO:0006337;0,278798;0,77146325;10;23;24;nucleosome disassembly
GO:0032986;0,278798;0,77146325;10;23;24;protein-DNA complex disassembly
GO:0032227;0,279128;0,771612575;4;6;6;negative regulation of synaptic transmission, dopaminergic
GO:0035068;0,279171;0,771612575;3;3;3;micro-ribonucleoprotein complex
GO:0004555;0,279179;0,771612575;1;1;1;alpha,alpha-trehalase activity
GO:0046352;0,279179;0,771612575;1;1;1;disaccharide catabolic process
GO:0015927;0,279179;0,771612575;1;1;1;trehalase activity
GO:0005991;0,279179;0,771612575;1;1;1;trehalose metabolic process
GO:0005993;0,279179;0,771612575;1;1;1;trehalose catabolic process
GO:0008643;0,27935;0,771612575;52;115;118;carbohydrate transport
GO:0007260;0,279398;0,771612575;6;9;9;tyrosine phosphorylation of STAT protein
GO:0035235;0,279513;0,771754738;8;12;13;ionotropic glutamate receptor signaling pathway
GO:0070252;0,279577;0,771754738;18;52;56;actin-mediated cell contraction
GO:0010712;0,27986;0,771754738;7;21;24;regulation of collagen metabolic process
GO:0008517;0,27988;0,771754738;2;4;4;folic acid transporter activity
GO:0048149;0,280203;0,771754738;2;3;3;behavioral response to ethanol
GO:0043628;0,28022;0,771754738;3;4;4;ncRNA 3'-end processing
GO:0006656;0,280383;0,771754738;10;25;27;phosphatidylcholine biosynthetic process
GO:0007249;0,280406;0,771754738;20;55;66;I-kappaB kinase/NF-kappaB cascade
GO:0045366;0,280567;0,771754738;1;1;1;regulation of interleukin-13 biosynthetic process
GO:0045368;0,280567;0,771754738;1;1;1;positive regulation of interleukin-13 biosynthetic process
GO:0046688;0,280696;0,771754738;11;30;32;response to copper ion
GO:0006839;0,280712;0,771754738;32;101;107;mitochondrial transport
GO:0006102;0,280746;0,771754738;3;7;8;isocitrate metabolic process
GO:0050152;0,280798;0,771754738;1;1;1;omega-amidase activity
GO:0015850;0,281045;0,771754738;14;29;30;organic alcohol transport
GO:0032350;0,281097;0,771754738;19;28;29;regulation of hormone metabolic process
GO:0003868;0,281135;0,771754738;1;2;2;4-hydroxyphenylpyruvate dioxygenase activity
GO:0019627;0,281271;0,771754738;8;15;17;urea metabolic process
GO:0046592;0,281511;0,771754738;2;3;3;polyamine oxidase activity
GO:0016616;0,281531;0,771754738;59;154;166;oxidoreductase activity, acting on the CH-OH group of donors, NAD or NADP as acceptor
GO:0034621;0,281545;0,771754738;188;639;754;cellular macromolecular complex subunit organization
GO:0044282;0,281545;0,771754738;283;685;740;small molecule catabolic process
GO:0004144;0,281682;0,771754738;2;4;4;diacylglycerol O-acyltransferase activity
GO:0006430;0,281722;0,771754738;1;1;1;lysyl-tRNA aminoacylation
GO:0004824;0,281722;0,771754738;1;1;1;lysine-tRNA ligase activity
GO:0051481;0,2819;0,771754738;4;7;7;reduction of cytosolic calcium ion concentration
GO:0048662;0,28196;0,771754738;10;33;35;negative regulation of smooth muscle cell proliferation
GO:0010523;0,28198;0,771754738;2;4;4;negative regulation of calcium ion transport into cytosol
GO:0071398;0,282021;0,771754738;7;11;12;cellular response to fatty acid
GO:0016892;0,282412;0,771868987;5;28;32;endoribonuclease activity, producing 3'-phosphomonoesters
GO:0006775;0,282494;0,771868987;21;55;55;fat-soluble vitamin metabolic process
GO:0032512;0,282831;0,771868987;3;4;4;regulation of protein phosphatase type 2B activity
GO:0016573;0,282845;0,771868987;47;99;107;histone acetylation
GO:0006414;0,28285;0,771868987;19;143;164;translational elongation
GO:0004962;0,282859;0,771868987;2;3;3;endothelin receptor activity
GO:0032513;0,282869;0,771868987;2;3;3;negative regulation of protein phosphatase type 2B activity
GO:0003012;0,282892;0,771868987;98;238;257;muscle system process
GO:0008065;0,283257;0,772786798;1;3;3;establishment of blood-nerve barrier
GO:0048227;0,283593;0,773440013;2;3;3;plasma membrane to endosome transport
GO:0060314;0,283974;0,773860717;7;14;14;regulation of ryanodine-sensitive calcium-release channel activity
GO:0008329;0,283995;0,773860717;13;24;27;pattern recognition receptor activity
GO:0050953;0,284425;0,774611449;86;208;228;sensory perception of light stimulus
GO:0007080;0,284592;0,774611449;6;13;13;mitotic metaphase plate congression
GO:0034509;0,284642;0,774611449;1;1;1;centromeric core chromatin assembly
GO:0005593;0,284663;0,774611449;8;10;10;FACIT collagen
GO:0044065;0,28471;0,774611449;11;14;14;regulation of respiratory system process
GO:0030278;0,284713;0,774611449;70;160;168;regulation of ossification
GO:0002087;0,284964;0,775236241;10;13;13;regulation of respiratory gaseous exchange by neurological system process
GO:0030578;0,285134;0,775481628;3;3;3;PML body organization
GO:0070271;0,285782;0,77683246;5;20;22;protein complex biogenesis
GO:0005984;0,285825;0,77683246;3;6;6;disaccharide metabolic process
GO:0010661;0,286006;0,776990796;3;6;6;positive regulation of muscle cell apoptosis
GO:0004177;0,286295;0,776990796;18;31;34;aminopeptidase activity
GO:0070244;0,286413;0,776990796;2;6;6;negative regulation of thymocyte apoptosis
GO:0008308;0,286551;0,776990796;11;29;61;voltage-gated anion channel activity
GO:0030014;0,28657;0,776990796;1;1;1;CCR4-NOT complex
GO:0017085;0,286571;0,776990796;8;17;17;response to insecticide
GO:0008203;0,286832;0,776990796;47;119;127;cholesterol metabolic process
GO:0005528;0,287031;0,776990796;3;5;5;FK506 binding
GO:0005527;0,287031;0,776990796;3;5;5;macrolide binding
GO:0000338;0,287175;0,776990796;6;24;25;protein deneddylation
GO:0008180;0,287175;0,776990796;6;24;25;signalosome
GO:0010388;0,287175;0,776990796;6;24;25;cullin deneddylation
GO:0010744;0,287273;0,776990796;14;28;29;positive regulation of macrophage derived foam cell differentiation
GO:0060359;0,287396;0,776990796;7;7;8;response to ammonium ion
GO:0071242;0,287419;0,776990796;4;4;5;cellular response to ammonium ion
GO:0048017;0,287426;0,776990796;48;118;127;inositol lipid-mediated signaling
GO:0048015;0,287426;0,776990796;48;118;127;phosphatidylinositol-mediated signaling
GO:0019098;0,28745;0,776990796;10;21;23;reproductive behavior
GO:0005307;0,287483;0,776990796;2;2;2;choline:sodium symporter activity
GO:0010896;0,287625;0,776990796;2;9;9;regulation of triglyceride catabolic process
GO:0034440;0,287662;0,776990796;37;76;77;lipid oxidation
GO:0006497;0,287831;0,777346514;25;61;64;protein lipidation
GO:0016614;0,288079;0,777346514;63;164;176;oxidoreductase activity, acting on CH-OH group of donors
GO:0008111;0,288086;0,777346514;1;1;1;alpha-methylacyl-CoA racemase activity
GO:0006547;0,288172;0,777346514;6;9;9;histidine metabolic process
GO:0009075;0,288172;0,777346514;6;9;9;histidine family amino acid metabolic process
GO:0090050;0,288405;0,777928437;4;6;7;positive regulation of cell migration involved in sprouting angiogenesis
GO:0070509;0,288559;0,777928437;5;6;6;calcium ion import
GO:0061081;0,28871;0,777928437;7;13;15;positive regulation of myeloid leukocyte cytokine production involved in immune response
GO:0009125;0,288855;0,777928437;14;20;23;nucleoside monophosphate catabolic process
GO:0051001;0,288959;0,777928437;5;10;11;negative regulation of nitric-oxide synthase activity
GO:0071280;0,289022;0,777928437;1;2;2;cellular response to copper ion
GO:0072233;0,289127;0,777928437;2;3;3;metanephric thick ascending limb development
GO:0072218;0,289127;0,777928437;2;3;3;metanephric ascending thin limb development
GO:0072021;0,289127;0,777928437;2;3;3;ascending thin limb development
GO:0072023;0,289127;0,777928437;2;3;3;thick ascending limb development
GO:0042510;0,28922;0,777928437;5;13;13;regulation of tyrosine phosphorylation of Stat1 protein
GO:0034196;0,289285;0,777928437;1;1;1;acylglycerol transport
GO:0034197;0,289285;0,777928437;1;1;1;triglyceride transport
GO:0000164;0,289292;0,777928437;6;7;7;protein phosphatase type 1 complex
GO:0042887;0,289843;0,779083506;4;5;5;amide transmembrane transporter activity
GO:0015204;0,289843;0,779083506;4;5;5;urea transmembrane transporter activity
GO:0032434;0,290022;0,779083506;24;60;67;regulation of proteasomal ubiquitin-dependent protein catabolic process
GO:0071359;0,290045;0,779083506;8;19;22;cellular response to dsRNA
GO:0009755;0,290441;0,779478387;29;55;55;hormone-mediated signaling pathway
GO:0071248;0,290455;0,779478387;23;63;64;cellular response to metal ion
GO:0004014;0,29064;0,77952294;1;1;1;adenosylmethionine decarboxylase activity
GO:0006597;0,29064;0,77952294;1;1;2;spermine biosynthetic process
GO:0043243;0,290693;0,779680198;5;16;22;positive regulation of protein complex disassembly
GO:0031091;0,290821;0,779785491;5;10;10;platelet alpha granule
GO:0042903;0,29113;0,780464909;1;1;4;tubulin deacetylase activity
GO:0002831;0,291183;0,780464909;40;83;92;regulation of response to biotic stimulus
GO:0071241;0,291266;0,780464909;27;75;77;cellular response to inorganic substance
GO:0007028;0,291406;0,780628964;3;3;3;cytoplasm organization
GO:0050211;0,291992;0,781632903;2;2;2;procollagen galactosyltransferase activity
GO:0016721;0,292333;0,781825041;1;3;3;oxidoreductase activity, acting on superoxide radicals as acceptor
GO:0004784;0,292333;0,781825041;1;3;3;superoxide dismutase activity
GO:0004346;0,292399;0,781825041;1;3;3;glucose-6-phosphatase activity
GO:0050309;0,292399;0,781825041;1;3;3;sugar-terminal-phosphatase activity
GO:0001757;0,292406;0,781825041;2;3;4;somite specification
GO:0035803;0,292882;0,782518962;1;3;3;egg coat formation
GO:0033177;0,292981;0,782518962;10;34;36;proton-transporting two-sector ATPase complex, proton-transporting domain
GO:0045815;0,292986;0,782518962;8;16;20;positive regulation of gene expression, epigenetic
GO:0032204;0,293783;0,783447454;6;13;14;regulation of telomere maintenance
GO:0003755;0,293801;0,783447454;10;26;28;peptidyl-prolyl cis-trans isomerase activity
GO:0006064;0,293966;0,783447454;2;2;2;glucuronate catabolic process
GO:0047939;0,293966;0,783447454;2;2;2;L-glucuronate reductase activity
GO:0042840;0,293966;0,783447454;2;2;2;D-glucuronate catabolic process
GO:0042839;0,293966;0,783447454;2;2;2;D-glucuronate metabolic process
GO:0047017;0,294038;0,783447454;1;1;1;prostaglandin-F synthase activity
GO:0042776;0,294132;0,783447454;4;23;25;mitochondrial ATP synthesis coupled proton transport
GO:0043627;0,294141;0,783447454;82;202;209;response to estrogen stimulus
GO:0034361;0,294409;0,783447454;6;26;35;very-low-density lipoprotein particle
GO:0034385;0,294409;0,783447454;6;26;35;triglyceride-rich lipoprotein particle
GO:0002694;0,29477;0,784002507;142;357;461;regulation of leukocyte activation
GO:0019853;0,294852;0,78413526;2;3;3;L-ascorbic acid biosynthetic process
GO:0032570;0,295107;0,785302386;10;31;31;response to progesterone stimulus
GO:0006893;0,29523;0,785302386;11;19;19;Golgi to plasma membrane transport
GO:0050900;0,295276;0,785302386;87;221;232;leukocyte migration
GO:0004046;0,295323;0,785302386;3;6;7;aminoacylase activity
GO:0042073;0,295384;0,785302386;2;3;3;intraflagellar transport
GO:0046778;0,295649;0,78538671;1;2;2;modification by virus of host mRNA processing
GO:0016638;0,295715;0,78538671;7;17;25;oxidoreductase activity, acting on the CH-NH2 group of donors
GO:0010521;0,295746;0,786000516;3;3;4;telomerase inhibitor activity
GO:0090031;0,295847;0,786000516;12;15;15;positive regulation of steroid hormone biosynthetic process
GO:0000377;0,296044;0,786000516;58;198;233;RNA splicing, via transesterification reactions with bulged adenosine as nucleophile
GO:0000398;0,296044;0,786000516;58;198;233;nuclear mRNA splicing, via spliceosome
GO:0042045;0,296131;0,786000516;1;3;3;epithelial fluid transport
GO:0046882;0,29622;0,786000516;1;5;5;negative regulation of follicle-stimulating hormone secretion
GO:0015295;0,296251;0,786000516;9;16;17;solute:hydrogen symporter activity
GO:0008354;0,296425;0,786130957;5;7;7;germ cell migration
GO:0031616;0,296569;0,78622653;8;14;14;spindle pole centrosome
GO:0022618;0,296878;0,78622653;39;112;141;ribonucleoprotein complex assembly
GO:0008486;0,297209;0,78622653;2;2;6;diphosphoinositol-polyphosphate diphosphatase activity
GO:0000248;0,297266;0,78622653;1;3;4;C-5 sterol desaturase activity
GO:0070704;0,297266;0,78622653;1;3;4;sterol desaturase activity
GO:0032769;0,297315;0,78622653;9;18;19;negative regulation of monooxygenase activity
GO:0032370;0,297373;0,78622653;11;26;27;positive regulation of lipid transport
GO:0031512;0,297374;0,78622653;8;10;11;motile primary cilium
GO:0045292;0,297588;0,786391208;1;1;1;nuclear mRNA cis splicing, via spliceosome
GO:0045880;0,297677;0,786502597;14;24;24;positive regulation of smoothened signaling pathway
GO:0006275;0,29839;0,788311761;39;103;114;regulation of DNA replication
GO:0031664;0,298471;0,788311761;4;10;10;regulation of lipopolysaccharide-mediated signaling pathway
GO:0043126;0,298492;0,788311761;1;1;1;regulation of 1-phosphatidylinositol 4-kinase activity
GO:0043128;0,298492;0,788311761;1;1;1;positive regulation of 1-phosphatidylinositol 4-kinase activity
GO:0008934;0,298529;0,788317263;3;4;4;inositol monophosphate phosphatase activity
GO:0045910;0,298851;0,788721461;6;9;9;negative regulation of DNA recombination
GO:0016514;0,299047;0,789142133;11;21;21;SWI/SNF complex
GO:0008139;0,299376;0,790208795;6;11;12;nuclear localization sequence binding
GO:0018738;0,299433;0,790208795;1;1;1;S-formylglutathione hydrolase activity
GO:0043141;0,299549;0,790455497;2;3;3;ATP-dependent 5'-3' DNA helicase activity
GO:0016494;0,299606;0,790455497;4;12;13;C-X-C chemokine receptor activity
GO:0002208;0,299946;0,791229478;8;17;18;somatic diversification of immunoglobulins involved in immune response
GO:0002204;0,299946;0,791229478;8;17;18;somatic recombination of immunoglobulin genes involved in immune response
GO:0045190;0,299946;0,791229478;8;17;18;isotype switching
GO:0004707;0,30035;0,79198355;12;22;22;MAP kinase activity
GO:0051097;0,300661;0,79198355;2;7;9;negative regulation of helicase activity
GO:0070491;0,300827;0,79198355;16;33;33;repressing transcription factor binding
GO:0042101;0,300881;0,79198355;6;13;13;T cell receptor complex
GO:0019717;0,300936;0,79198355;69;128;140;synaptosome
GO:2000377;0,300938;0,79198355;29;72;81;regulation of reactive oxygen species metabolic process
GO:0031463;0,30095;0,79198355;5;10;11;Cul3-RING ubiquitin ligase complex
GO:0003684;0,301083;0,79198355;22;56;57;damaged DNA binding
GO:0030330;0,301131;0,792161326;33;105;122;DNA damage response, signal transduction by p53 class mediator
GO:0033185;0,301396;0,79227805;1;5;5;dolichol-phosphate-mannose synthase complex
GO:0035269;0,301396;0,79227805;1;5;5;protein O-linked mannosylation
GO:0035268;0,301396;0,79227805;1;5;5;protein mannosylation
GO:0031501;0,301396;0,79227805;1;5;5;mannosyltransferase complex
GO:0010595;0,301505;0,79227805;24;44;47;positive regulation of endothelial cell migration
GO:0045475;0,301514;0,79227805;1;2;2;locomotor rhythm
GO:0055038;0,301901;0,792456645;14;30;36;recycling endosome membrane
GO:0046500;0,301934;0,792456645;7;12;12;S-adenosylmethionine metabolic process
GO:0044214;0,30206;0,792616656;1;1;1;fully spanning the plasma membrane
GO:0003857;0,302402;0,792672437;6;9;15;3-hydroxyacyl-CoA dehydrogenase activity
GO:0004300;0,302792;0,792672437;4;6;6;enoyl-CoA hydratase activity
GO:0005503;0,302811;0,792672437;1;1;1;all-trans retinal binding
GO:0019115;0,302811;0,792672437;1;1;1;benzaldehyde dehydrogenase activity
GO:0050433;0,302871;0,792672437;15;35;40;regulation of catecholamine secretion
GO:0071071;0,303023;0,792672437;3;5;5;regulation of phospholipid biosynthetic process
GO:0003339;0,303137;0,792672437;3;6;7;regulation of mesenchymal to epithelial transition involved in metanephros morphogenesis
GO:0071392;0,303159;0,792672437;3;9;9;cellular response to estradiol stimulus
GO:0009314;0,303211;0,792672437;132;340;358;response to radiation
GO:0048671;0,303358;0,792672437;3;4;4;negative regulation of collateral sprouting
GO:0032298;0,303499;0,792672437;2;2;2;positive regulation of DNA-dependent DNA replication initiation
GO:0090200;0,303522;0,792672437;5;13;13;positive regulation of release of cytochrome c from mitochondria
GO:0048730;0,303694;0,792672437;6;11;13;epidermis morphogenesis
GO:0071104;0,303705;0,792672437;1;1;5;response to interleukin-9
GO:0002731;0,303705;0,792672437;1;1;1;negative regulation of dendritic cell cytokine production
GO:0002730;0,303705;0,792672437;1;1;1;regulation of dendritic cell cytokine production
GO:0045219;0,303705;0,792672437;1;1;1;regulation of FasL biosynthetic process
GO:0045221;0,303705;0,792672437;1;1;1;negative regulation of FasL biosynthetic process
GO:0046906;0,30377;0,792672437;65;160;171;tetrapyrrole binding
GO:0033315;0,303783;0,792672437;1;1;1;meiotic cell cycle DNA replication checkpoint
GO:0010032;0,303783;0,792672437;1;1;1;meiotic chromosome condensation
GO:0048511;0,30381;0,792672437;89;216;230;rhythmic process
GO:0014802;0,303887;0,792697854;2;3;3;terminal cisterna
GO:0071941;0,304104;0,792930796;8;16;18;nitrogen cycle metabolic process
GO:0030867;0,304368;0,793177454;5;9;9;rough endoplasmic reticulum membrane
GO:0035427;0,304532;0,793177454;1;1;1;purine nucleoside transmembrane transport
GO:0030162;0,304603;0,793177454;53;132;153;regulation of proteolysis
GO:0008352;0,304628;0,793323017;1;1;1;katanin complex
GO:0042564;0,304897;0,793817325;1;1;1;NLS-dependent protein nuclear import complex
GO:0032040;0,305029;0,79413837;4;8;9;small-subunit processome
GO:0046831;0,305046;0,79413837;3;5;5;regulation of RNA export from nucleus
GO:0043276;0,305492;0,796093378;1;1;1;anoikis
GO:0010470;0,305644;0,79624009;5;21;31;regulation of gastrulation
GO:0071702;0,305829;0,796248433;239;513;547;organic substance transport
GO:0004449;0,306013;0,796645236;1;2;3;isocitrate dehydrogenase (NAD+) activity
GO:0016461;0,306064;0,796941664;4;6;7;unconventional myosin complex
GO:0002377;0,306106;0,796961968;2;5;5;immunoglobulin production
GO:0061077;0,306631;0,798412473;5;18;25;chaperone-mediated protein folding
GO:0032205;0,306731;0,798412473;4;9;10;negative regulation of telomere maintenance
GO:0090150;0,306941;0,798412473;5;8;8;establishment of protein localization in membrane
GO:0015822;0,306941;0,798412473;1;2;2;ornithine transport
GO:0000066;0,306941;0,798412473;1;2;2;mitochondrial ornithine transport
GO:0008859;0,307186;0,799076831;1;1;1;exoribonuclease II activity
GO:0008310;0,307186;0,799076831;1;1;1;single-stranded DNA specific 3'-5' exodeoxyribonuclease activity
GO:0035276;0,30734;0,79912342;3;3;3;ethanol binding
GO:0004531;0,307573;0,799494812;1;2;2;deoxyribonuclease II activity
GO:0016811;0,307655;0,799494812;27;70;76;hydrolase activity, acting on carbon-nitrogen (but not peptide) bonds, in linear amides
GO:0008263;0,307729;0,799497089;1;1;1;pyrimidine-specific mismatch base pair DNA N-glycosylase activity
GO:0002426;0,308112;0,800264192;1;3;3;immunoglobulin production in mucosal tissue
GO:0045606;0,308381;0,800264192;3;11;11;positive regulation of epidermal cell differentiation
GO:0045014;0,308399;0,800264192;1;3;4;negative regulation of transcription by glucose
GO:0045013;0,308399;0,800264192;1;3;4;carbon catabolite repression of transcription
GO:0035507;0,308411;0,800264192;4;4;4;regulation of myosin-light-chain-phosphatase activity
GO:0010430;0,308569;0,80085539;2;3;3;fatty acid omega-oxidation
GO:0051123;0,308686;0,801255203;3;3;4;RNA polymerase II transcriptional preinitiation complex assembly
GO:0070897;0,308686;0,801255203;3;3;4;DNA-dependent transcriptional preinitiation complex assembly
GO:0002693;0,308756;0,801676727;1;3;3;positive regulation of cellular extravasation
GO:0033057;0,308904;0,801842637;7;13;14;multicellular organismal reproductive behavior
GO:0016561;0,309387;0,801842637;2;5;5;protein import into peroxisome matrix, translocation
GO:0003104;0,309555;0,801842637;1;1;1;positive regulation of glomerular filtration
GO:0038001;0,309555;0,801842637;1;1;1;paracrine signaling
GO:0072255;0,309555;0,801842637;1;1;1;metanephric glomerular mesangial cell development
GO:0072264;0,309555;0,801842637;1;1;1;metanephric glomerular endothelium development
GO:0070741;0,309688;0,801842637;5;16;21;response to interleukin-6
GO:0043181;0,309749;0,801842637;2;2;2;vacuolar sequestering
GO:0000023;0,309749;0,801842637;2;2;2;maltose metabolic process
GO:0005985;0,309749;0,801842637;2;2;2;sucrose metabolic process
GO:0003011;0,30978;0,801842637;2;3;3;involuntary skeletal muscle contraction
GO:0002086;0,30978;0,801842637;2;3;3;diaphragm contraction
GO:0061035;0,309845;0,801842637;30;56;58;regulation of cartilage development
GO:0016882;0,310029;0,80233061;4;5;5;cyclo-ligase activity
GO:0072337;0,310288;0,802434854;4;8;9;modified amino acid transport
GO:0043631;0,310481;0,802715321;12;23;25;RNA polyadenylation
GO:0032450;0,310493;0,802715321;2;3;4;maltose alpha-glucosidase activity
GO:0032346;0,310979;0,803285925;2;2;2;positive regulation of aldosterone metabolic process
GO:0032349;0,310979;0,803285925;2;2;2;positive regulation of aldosterone biosynthetic process
GO:0051235;0,3111;0,803285925;52;122;145;maintenance of location
GO:0042942;0,311164;0,803285925;1;2;2;D-serine transport
GO:0051220;0,31128;0,803369042;7;18;27;cytoplasmic sequestering of protein
GO:0000394;0,311384;0,803369042;3;6;6;RNA splicing, via endonucleolytic cleavage and ligation
GO:0006388;0,311384;0,803369042;3;6;6;tRNA splicing, via endonucleolytic cleavage and ligation
GO:0016868;0,311408;0,803369042;5;10;11;intramolecular transferase activity, phosphotransferases
GO:0051569;0,311549;0,803635873;6;11;15;regulation of histone H3-K4 methylation
GO:0033602;0,311923;0,804605642;3;5;10;negative regulation of dopamine secretion
GO:0043570;0,312053;0,804715265;4;4;4;maintenance of DNA repeat elements
GO:0005112;0,3122;0,805100408;6;10;10;Notch binding
GO:0042554;0,312465;0,805100408;6;15;17;superoxide anion generation
GO:0045721;0,312534;0,805100408;3;11;11;negative regulation of gluconeogenesis
GO:0043309;0,312611;0,805100408;1;3;3;regulation of eosinophil degranulation
GO:0031119;0,312756;0,805100408;1;2;2;tRNA pseudouridine synthesis
GO:0042587;0,312784;0,805100408;5;9;9;glycogen granule
GO:0031074;0,312898;0,805100408;3;4;4;nucleocytoplasmic shuttling complex
GO:0051409;0,312942;0,805100408;2;4;4;response to nitrosative stress
GO:0046488;0,312951;0,805100408;35;74;81;phosphatidylinositol metabolic process
GO:0007270;0,313014;0,805165192;21;38;40;neuron-neuron synaptic transmission
GO:0004448;0,313089;0,805299586;2;6;7;isocitrate dehydrogenase activity
GO:0003417;0,313214;0,805299586;2;3;3;growth plate cartilage development
GO:0031247;0,313504;0,806369056;1;2;2;actin rod assembly
GO:0004990;0,31364;0,806614999;1;1;1;oxytocin receptor activity
GO:0051452;0,313824;0,806634992;7;17;17;intracellular pH reduction
GO:0045087;0,314353;0,807402911;134;400;466;innate immune response
GO:0019104;0,314432;0,807402911;3;14;14;DNA N-glycosylase activity
GO:0008291;0,314436;0,807402911;3;9;9;acetylcholine metabolic process
GO:0033689;0,314578;0,807800259;5;5;5;negative regulation of osteoblast proliferation
GO:0006116;0,31463;0,807863408;1;2;2;NADH oxidation
GO:0015837;0,314853;0,808068047;79;173;187;amine transport
GO:0004491;0,314896;0,808068047;1;1;1;methylmalonate-semialdehyde dehydrogenase (acylating) activity
GO:0018478;0,314896;0,808068047;1;1;1;malonate-semialdehyde dehydrogenase (acetylating) activity
GO:0072202;0,315285;0,808405748;3;7;8;cell differentiation involved in metanephros development
GO:0045652;0,315293;0,808405748;5;25;31;regulation of megakaryocyte differentiation
GO:0070486;0,315345;0,808405748;2;2;2;leukocyte aggregation
GO:0071593;0,315345;0,808405748;2;2;2;lymphocyte aggregation
GO:0006936;0,315482;0,808462176;87;211;230;muscle contraction
GO:0015562;0,315825;0,809424395;4;5;5;efflux transmembrane transporter activity
GO:0072144;0,316041;0,809474727;1;2;2;glomerular mesangial cell development
GO:0072011;0,316041;0,809474727;1;2;2;glomerular endothelium development
GO:0005862;0,316088;0,809474727;2;4;4;muscle thin filament tropomyosin
GO:0055123;0,316157;0,809474727;1;4;4;digestive system development
GO:0010866;0,316296;0,809474727;7;15;15;regulation of triglyceride biosynthetic process
GO:0010875;0,316327;0,809474727;5;12;12;positive regulation of cholesterol efflux
GO:0009448;0,316367;0,809474727;5;5;5;gamma-aminobutyric acid metabolic process
GO:0006598;0,316647;0,809954601;2;4;4;polyamine catabolic process
GO:0004897;0,316921;0,810459572;4;4;4;ciliary neurotrophic factor receptor activity
GO:0034698;0,317182;0,811038797;21;37;38;response to gonadotropin stimulus
GO:0042107;0,317312;0,811280997;7;23;26;cytokine metabolic process
GO:0060455;0,317445;0,811565645;1;2;2;negative regulation of gastric acid secretion
GO:0051897;0,318011;0,811755238;20;55;62;positive regulation of protein kinase B signaling cascade
GO:0004633;0,31802;0,811755238;1;1;1;phosphopantothenoylcysteine decarboxylase activity
GO:0030388;0,318026;0,811755238;4;11;11;fructose 1,6-bisphosphate metabolic process
GO:0032277;0,318079;0,811755238;1;6;6;negative regulation of gonadotropin secretion
GO:0030892;0,318255;0,811755238;2;3;3;mitotic cohesin complex
GO:0051445;0,318298;0,811755238;8;21;21;regulation of meiotic cell cycle
GO:0060090;0,318569;0,811755238;93;179;193;binding, bridging
GO:0043654;0,318693;0,811755238;4;6;6;recognition of apoptotic cell
GO:0032301;0,318733;0,811755238;2;2;2;MutSalpha complex
GO:0045649;0,31878;0,811755238;6;21;21;regulation of macrophage differentiation
GO:0004337;0,318789;0,811755238;2;6;6;geranyltranstransferase activity
GO:0004161;0,318789;0,811755238;2;6;6;dimethylallyltranstransferase activity
GO:0004478;0,318911;0,812030778;1;2;2;methionine adenosyltransferase activity
GO:0002707;0,318961;0,812030778;4;13;22;negative regulation of lymphocyte mediated immunity
GO:0002704;0,318961;0,812030778;4;13;22;negative regulation of leukocyte mediated immunity
GO:0033878;0,319259;0,812667581;1;1;1;hormone-sensitive lipase activity
GO:0030863;0,319745;0,813191411;23;39;44;cortical cytoskeleton
GO:0015840;0,319881;0,813191411;4;7;7;urea transport
GO:0017146;0,319935;0,813191411;6;8;9;N-methyl-D-aspartate selective glutamate receptor complex
GO:0042306;0,319957;0,813191411;54;127;154;regulation of protein import into nucleus
GO:0004826;0,320529;0,813984475;4;6;6;phenylalanine-tRNA ligase activity
GO:0032647;0,320551;0,813984475;4;11;13;regulation of interferon-alpha production
GO:0005537;0,320623;0,813984475;8;19;19;mannose binding
GO:0004176;0,320768;0,813984475;4;6;7;ATP-dependent peptidase activity
GO:0008595;0,320782;0,813984475;6;14;14;anterior/posterior axis specification, embryo
GO:0090207;0,320831;0,813984475;9;25;25;regulation of triglyceride metabolic process
GO:0035058;0,321262;0,815008358;3;6;6;nonmotile primary cilium assembly
GO:0044248;0,321386;0,816034679;572;1404;1534;cellular catabolic process
GO:0004462;0,322365;0,818990541;1;1;1;lactoylglutathione lyase activity
GO:0009438;0,322365;0,818990541;1;1;1;methylglyoxal metabolic process
GO:0008296;0,322415;0,818990541;1;2;5;3'-5'-exodeoxyribonuclease activity
GO:0016165;0,322772;0,819587875;4;8;8;lipoxygenase activity
GO:0017055;0,322798;0,819587875;2;5;5;negative regulation of RNA polymerase II transcriptional preinitiation complex assembly
GO:2000378;0,322865;0,819587875;3;11;15;negative regulation of reactive oxygen species metabolic process
GO:0006863;0,323266;0,819995761;3;7;8;purine base transport
GO:0019556;0,323293;0,819995761;1;1;1;histidine catabolic process to glutamate and formamide
GO:0050480;0,323293;0,819995761;1;1;1;imidazolonepropionase activity
GO:0001707;0,323455;0,820058925;19;39;42;mesoderm formation
GO:0019901;0,323501;0,820058925;154;345;365;protein kinase binding
GO:0042516;0,324096;0,820646382;14;34;34;regulation of tyrosine phosphorylation of Stat3 protein
GO:0032642;0,3241;0,820646382;14;51;59;regulation of chemokine production
GO:0097150;0,324187;0,820646382;2;5;5;neuronal stem cell maintenance
GO:0035025;0,324583;0,821029424;7;12;12;positive regulation of Rho protein signal transduction
GO:0006607;0,324962;0,822081536;14;20;20;NLS-bearing substrate import into nucleus
GO:0050807;0,324963;0,822081536;26;48;50;regulation of synapse organization
GO:0032387;0,325257;0,822674283;31;66;76;negative regulation of intracellular transport
GO:0048341;0,325316;0,822674283;1;3;3;paraxial mesoderm formation
GO:0045767;0,325384;0,822674283;36;70;75;regulation of anti-apoptosis
GO:0032516;0,325819;0,823151105;3;3;4;positive regulation of phosphoprotein phosphatase activity
GO:0042953;0,325929;0,823151105;14;20;20;lipoprotein transport
GO:0008037;0,325939;0,823151105;59;107;116;cell recognition
GO:0045580;0,326006;0,823151105;35;86;96;regulation of T cell differentiation
GO:0071505;0,3264;0,823151105;1;2;2;response to mycophenolic acid
GO:0071506;0,3264;0,823151105;1;2;2;cellular response to mycophenolic acid
GO:0072126;0,3264;0,823151105;1;2;2;positive regulation of glomerular mesangial cell proliferation
GO:0016098;0,326465;0,823151105;3;6;6;monoterpenoid metabolic process
GO:0051583;0,326522;0,823151105;5;5;5;dopamine uptake
GO:2000277;0,326522;0,823151105;4;4;4;positive regulation of oxidative phosphorylation uncoupler activity
GO:0051934;0,326522;0,823151105;5;5;5;catecholamine uptake involved in synaptic transmission
GO:2000275;0,326532;0,823151105;4;5;5;regulation of oxidative phosphorylation uncoupler activity
GO:0005025;0,326752;0,823430076;5;5;5;transforming growth factor beta receptor activity, type I
GO:0034618;0,326916;0,823445145;3;4;5;arginine binding
GO:0008420;0,327183;0,823445145;2;4;4;CTD phosphatase activity
GO:0016482;0,3272;0,823445145;1;2;3;cytoplasmic transport
GO:0043312;0,32743;0,823445145;3;4;5;neutrophil degranulation
GO:0002283;0,32743;0,823445145;3;4;5;neutrophil activation involved in immune response
GO:0006558;0,327446;0,823445145;6;13;13;L-phenylalanine metabolic process
GO:0006559;0,327446;0,823445145;6;13;13;L-phenylalanine catabolic process
GO:0033188;0,327592;0,823445145;2;4;4;sphingomyelin synthase activity
GO:0047493;0,327592;0,823445145;2;4;4;ceramide cholinephosphotransferase activity
GO:0050897;0,327658;0,823445145;4;6;6;cobalt ion binding
GO:0070231;0,327689;0,823445145;5;8;8;T cell apoptosis
GO:0045667;0,327863;0,823445145;48;101;107;regulation of osteoblast differentiation
GO:0090068;0,327869;0,823445145;63;186;203;positive regulation of cell cycle process
GO:0005743;0,328041;0,823445145;103;361;400;mitochondrial inner membrane
GO:0007517;0,328049;0,823445145;59;130;141;muscle organ development
GO:0051571;0,328054;0,823445145;4;6;9;positive regulation of histone H3-K4 methylation
GO:0046058;0,328577;0,823445145;21;33;36;cAMP metabolic process
GO:0010739;0,328587;0,823445145;3;8;9;positive regulation of protein kinase A signaling cascade
GO:0046340;0,32859;0,823445145;1;2;2;diacylglycerol catabolic process
GO:0060315;0,329086;0,823445145;2;5;5;negative regulation of ryanodine-sensitive calcium-release channel activity
GO:0071660;0,32936;0,823445145;1;1;1;positive regulation of IP-10 production
GO:0071658;0,32936;0,823445145;1;1;1;regulation of IP-10 production
GO:0071651;0,32936;0,823445145;1;1;1;positive regulation of chemokine (C-C motif) ligand 5 production
GO:0071649;0,32936;0,823445145;1;1;1;regulation of chemokine (C-C motif) ligand 5 production
GO:0051425;0,329395;0,823445145;4;6;6;PTB domain binding
GO:0006924;0,329449;0,823445145;4;7;7;activation-induced cell death of T cells
GO:0010935;0,329483;0,823445145;9;16;16;regulation of macrophage cytokine production
GO:0000212;0,329539;0,823445145;2;4;4;meiotic spindle organization
GO:0014056;0,329823;0,823445145;1;1;1;regulation of acetylcholine secretion
GO:0015721;0,329921;0,823445145;15;27;27;bile acid and bile salt transport
GO:0030237;0,330195;0,823445145;1;1;1;female sex determination
GO:2000019;0,330195;0,823445145;1;1;1;negative regulation of male gonad development
GO:2000066;0,330195;0,823445145;1;1;1;positive regulation of cortisol biosynthetic process
GO:2000180;0,330195;0,823445145;1;1;1;negative regulation of androgen biosynthetic process
GO:2000181;0,330195;0,823445145;1;1;1;negative regulation of blood vessel morphogenesis
GO:2000225;0,330195;0,823445145;1;1;1;negative regulation of testosterone biosynthetic process
GO:2000224;0,330195;0,823445145;1;1;1;regulation of testosterone biosynthetic process
GO:0031948;0,330195;0,823445145;1;1;1;positive regulation of glucocorticoid biosynthetic process
GO:0031945;0,330195;0,823445145;1;1;1;positive regulation of glucocorticoid metabolic process
GO:0061369;0,330195;0,823445145;1;1;1;negative regulation of testicular blood vessel morphogenesis
GO:0072273;0,330195;0,823445145;1;1;1;metanephric nephron morphogenesis
GO:0033080;0,330195;0,823445145;1;1;1;immature T cell proliferation in thymus
GO:0033079;0,330195;0,823445145;1;1;1;immature T cell proliferation
GO:0072028;0,330195;0,823445145;1;1;1;nephron morphogenesis
GO:0000275;0,330319;0,823445145;2;9;9;mitochondrial proton-transporting ATP synthase complex, catalytic core F(1)
GO:0001732;0,330357;0,823445145;2;3;3;formation of translation initiation complex
GO:0034109;0,330592;0,8235486;7;10;13;homotypic cell-cell adhesion
GO:0070828;0,330701;0,8235486;3;7;8;heterochromatin organization
GO:0031507;0,330701;0,8235486;3;7;8;heterochromatin formation
GO:0001726;0,331011;0,8235486;41;83;88;ruffle
GO:0019807;0,331074;0,8235486;2;2;2;aspartoacylase activity
GO:0045171;0,331146;0,8235486;1;1;1;intercellular bridge
GO:0016796;0,331187;0,8235486;9;23;26;exonuclease activity, active with either ribo- or deoxyribonucleic acids and producing 5'-phosphomonoesters
GO:0015491;0,331269;0,8235486;17;25;28;cation:cation antiporter activity
GO:0006083;0,331389;0,8235486;2;2;2;acetate metabolic process
GO:0000299;0,331474;0,8235486;11;23;25;integral to membrane of membrane fraction
GO:0042375;0,331524;0,8235486;6;16;16;quinone cofactor metabolic process
GO:0005109;0,331543;0,8235486;9;20;21;frizzled binding
GO:0048627;0,331764;0,823682258;2;3;3;myoblast development
GO:0005243;0,331899;0,823682258;2;10;13;gap junction channel activity
GO:0060005;0,331921;0,823682258;2;2;2;vestibular reflex
GO:0060405;0,332218;0,823682258;4;11;11;regulation of penile erection
GO:0007099;0,332315;0,823682258;4;7;8;centriole replication
GO:0034115;0,332336;0,823682258;1;4;4;negative regulation of heterotypic cell-cell adhesion
GO:0032846;0,332473;0,823682258;27;71;81;positive regulation of homeostatic process
GO:0051150;0,332536;0,823682258;7;13;14;regulation of smooth muscle cell differentiation
GO:0034653;0,332601;0,823682258;1;3;3;retinoic acid catabolic process
GO:0008401;0,332601;0,823682258;1;3;3;retinoic acid 4-hydroxylase activity
GO:0070374;0,33268;0,823682258;34;82;88;positive regulation of ERK1 and ERK2 cascade
GO:0032479;0,332717;0,823682258;25;68;71;regulation of type I interferon production
GO:2000052;0,332775;0,823682258;2;2;2;positive regulation of non-canonical Wnt receptor signaling pathway
GO:0031659;0,332808;0,823682258;5;7;7;positive regulation of cyclin-dependent protein kinase activity involved in G1/S
GO:0070489;0,333112;0,824563524;1;1;1;T cell aggregation
GO:0060160;0,333118;0,824563524;2;2;2;negative regulation of dopamine receptor signaling pathway
GO:0031045;0,33325;0,824596715;6;6;6;dense core granule
GO:0090310;0,333282;0,824596715;2;3;3;negative regulation of methylation-dependent chromatin silencing
GO:0005547;0,333343;0,824596715;10;17;18;phosphatidylinositol-3,4,5-trisphosphate binding
GO:0016447;0,333606;0,824740915;10;21;23;somatic recombination of immunoglobulin gene segments
GO:0090317;0,333718;0,824740915;30;63;73;negative regulation of intracellular protein transport
GO:0033595;0,33386;0,824740915;1;1;1;response to genistein
GO:0050756;0,33386;0,824740915;1;1;1;fractalkine metabolic process
GO:0061370;0,33386;0,824740915;1;1;1;testosterone biosynthetic process
GO:0021933;0,334011;0,824740915;1;1;1;radial glia guided migration of cerebellar granule cell
GO:0021932;0,334011;0,824740915;5;5;5;hindbrain radial glia guided cell migration
GO:0002084;0,334039;0,824740915;1;1;1;protein depalmitoylation
GO:0004430;0,334347;0,825075958;4;6;6;1-phosphatidylinositol 4-kinase activity
GO:0010804;0,334397;0,825075958;2;6;6;negative regulation of tumor necrosis factor-mediated signaling pathway
GO:0070997;0,334468;0,825075958;15;36;37;neuron death
GO:0031092;0,334753;0,825526952;7;10;12;platelet alpha granule membrane
GO:0009437;0,334894;0,825526952;13;19;20;carnitine metabolic process
GO:0006577;0,334894;0,825526952;13;19;20;betaine metabolic process
GO:0051205;0,335954;0,827219372;4;11;16;protein insertion into membrane
GO:0034059;0,336039;0,827219372;1;2;2;response to anoxia
GO:0009308;0,336186;0,827219372;273;685;751;amine metabolic process
GO:0051900;0,336289;0,827219372;5;13;13;regulation of mitochondrial depolarization
GO:0030377;0,336307;0,827219372;1;1;1;U-plasminogen activator receptor activity
GO:0004500;0,336342;0,827219372;2;2;2;dopamine beta-monooxygenase activity
GO:0022007;0,33635;0,827219372;2;4;4;convergent extension involved in neural plate elongation
GO:0031341;0,336631;0,827614733;12;34;51;regulation of cell killing
GO:0042308;0,336814;0,827614733;27;52;62;negative regulation of protein import into nucleus
GO:0030342;0,336816;0,827614733;1;1;1;1-alpha,25-dihydroxyvitamin D3 24-hydroxylase activity
GO:0008403;0,336816;0,827614733;1;1;1;25-hydroxycholecalciferol-24-hydroxylase activity
GO:0071896;0,336966;0,827614733;4;4;4;protein localization to adherens junction
GO:0006027;0,337067;0,827860758;5;22;22;glycosaminoglycan catabolic process
GO:0070145;0,337352;0,828223462;1;1;1;mitochondrial asparaginyl-tRNA aminoacylation
GO:0050560;0,337352;0,828223462;1;1;1;aspartate-tRNA(Asn) ligase activity
GO:0051901;0,337422;0,828223462;2;8;8;positive regulation of mitochondrial depolarization
GO:0043168;0,337765;0,828223462;7;16;21;anion binding
GO:0051960;0,337912;0,828223462;213;475;487;regulation of nervous system development
GO:0004040;0,337922;0,828223462;1;2;2;amidase activity
GO:0090092;0,337983;0,828223462;66;150;165;regulation of transmembrane receptor protein serine/threonine kinase signaling pathway
GO:0000221;0,337994;0,828223462;3;3;3;vacuolar proton-transporting V-type ATPase, V1 domain
GO:0044183;0,33822;0,828223462;1;4;11;protein binding involved in protein folding
GO:0016453;0,33838;0,828223462;2;4;4;C-acetyltransferase activity
GO:0003406;0,338417;0,828223462;2;3;4;retinal pigment epithelium development
GO:0007253;0,338473;0,828223462;3;6;7;cytoplasmic sequestering of NF-kappaB
GO:0070062;0,338485;0,828223462;3;8;9;extracellular vesicular exosome
GO:0002367;0,338681;0,828223462;2;6;6;cytokine production involved in immune response
GO:0009112;0,338753;0,828223462;34;77;81;nucleobase metabolic process
GO:2001014;0,338791;0,828223462;5;12;12;regulation of skeletal muscle cell differentiation
GO:2000772;0,338797;0,828223462;9;12;13;regulation of cellular senescence
GO:0035039;0,33888;0,828223462;3;3;3;male pronucleus assembly
GO:0033011;0,33888;0,828223462;3;3;3;perinuclear theca
GO:0000073;0,339127;0,828812497;1;1;1;spindle pole body separation
GO:0007525;0,339226;0,828842396;3;3;3;somatic muscle development
GO:0034722;0,3397;0,829781107;1;1;1;gamma-glutamyl-peptidase activity
GO:0033108;0,339831;0,829818068;5;21;23;mitochondrial respiratory chain complex assembly
GO:0016647;0,340001;0,829973383;2;4;4;oxidoreductase activity, acting on the CH-NH group of donors, oxygen as acceptor
GO:0032386;0,34011;0,829973383;77;187;214;regulation of intracellular transport
GO:0030224;0,340216;0,830256018;8;11;11;monocyte differentiation
GO:0019287;0,34039;0,830307487;1;2;2;isopentenyl diphosphate biosynthetic process, mevalonate pathway
GO:0009240;0,34039;0,830307487;1;2;2;isopentenyl diphosphate biosynthetic process
GO:0046490;0,34039;0,830307487;1;2;2;isopentenyl diphosphate metabolic process
GO:0019185;0,340489;0,830307487;1;1;1;snRNA-activating protein complex
GO:0042796;0,340489;0,830307487;1;1;1;snRNA transcription from RNA polymerase III promoter
GO:0042795;0,340489;0,830307487;1;1;1;snRNA transcription from RNA polymerase II promoter
GO:0071344;0,34092;0,830906171;2;2;2;diphosphate metabolic process
GO:0048861;0,340966;0,830906171;4;6;6;leukemia inhibitory factor signaling pathway
GO:0009130;0,341145;0,830906171;3;5;5;pyrimidine nucleoside monophosphate biosynthetic process
GO:0019637;0,341273;0,830906171;113;264;317;organophosphate metabolic process
GO:0003009;0,341676;0,831680863;7;24;30;skeletal muscle contraction
GO:0015858;0,341794;0,831680863;5;17;17;nucleoside transport
GO:0009584;0,341808;0,831680863;8;22;23;detection of visible light
GO:0006370;0,341981;0,831681819;12;36;47;mRNA capping
GO:0042506;0,34199;0,831681819;1;2;2;tyrosine phosphorylation of Stat5 protein
GO:0042744;0,342117;0,831785903;7;21;21;hydrogen peroxide catabolic process
GO:0005873;0,342373;0,832292338;2;2;2;plus-end kinesin complex
GO:0005847;0,342908;0,83379467;3;5;6;mRNA cleavage and polyadenylation specificity factor complex
GO:0015851;0,342987;0,83379467;5;10;11;nucleobase transport
GO:0042633;0,343024;0,83379467;2;4;4;hair cycle
GO:0045007;0,343177;0,833804741;1;3;3;depurination
GO:0019059;0,343194;0,833804741;9;26;28;initiation of viral infection
GO:0008798;0,343305;0,833804741;1;1;1;beta-aspartyl-peptidase activity
GO:0019401;0,343347;0,833804741;1;2;2;alditol biosynthetic process
GO:0006114;0,343347;0,833804741;1;2;2;glycerol biosynthetic process
GO:0051875;0,343429;0,833804741;6;7;9;pigment granule localization
GO:0019852;0,343569;0,834010883;4;6;6;L-ascorbic acid metabolic process
GO:0031970;0,343655;0,834010883;17;61;63;organelle envelope lumen
GO:0075136;0,343797;0,834010883;4;7;9;response to host
GO:0052200;0,343797;0,834010883;4;7;9;response to host defenses
GO:0052173;0,343797;0,834010883;4;7;9;response to defenses of other organism involved in symbiotic interaction
GO:0070625;0,343855;0,834197081;1;1;1;zymogen granule exocytosis
GO:0030206;0,344094;0,834603965;10;12;13;chondroitin sulfate biosynthetic process
GO:0008526;0,344402;0,835050219;4;6;6;phosphatidylinositol transporter activity
GO:0043237;0,345103;0,83741587;5;13;13;laminin-1 binding
GO:0048146;0,345253;0,83741587;21;48;48;positive regulation of fibroblast proliferation
GO:0006525;0,345285;0,83741587;8;18;39;arginine metabolic process
GO:0045582;0,34584;0,837956143;25;55;65;positive regulation of T cell differentiation
GO:0005127;0,346154;0,838390922;4;6;6;ciliary neurotrophic factor receptor binding
GO:0005658;0,346211;0,838390922;2;4;5;alpha DNA polymerase:primase complex
GO:0040008;0,346268;0,838719448;226;577;643;regulation of growth
GO:0007356;0,346539;0,838936125;2;2;3;thorax and anterior abdomen determination
GO:0071013;0,346899;0,839122409;31;99;108;catalytic step 2 spliceosome
GO:0030951;0,347016;0,839122409;2;3;3;establishment or maintenance of microtubule cytoskeleton polarity
GO:0035461;0,347041;0,839122409;1;3;3;vitamin transmembrane transport
GO:0016139;0,347128;0,839251524;2;3;3;glycoside catabolic process
GO:0045684;0,347367;0,83945251;4;16;22;positive regulation of epidermis development
GO:0032557;0,347401;0,83945251;2;5;5;pyrimidine ribonucleotide binding
GO:0006684;0,347448;0,83945251;7;16;16;sphingomyelin metabolic process
GO:0008251;0,347479;0,83952;1;1;1;tRNA-specific adenosine deaminase activity
GO:0048244;0,347531;0,839527752;1;1;1;phytanoyl-CoA dioxygenase activity
GO:0071354;0,34802;0,84036621;4;9;9;cellular response to interleukin-6
GO:0060316;0,348041;0,84036621;2;5;5;positive regulation of ryanodine-sensitive calcium-release channel activity
GO:0018206;0,348087;0,84036621;5;7;7;peptidyl-methionine modification
GO:0015355;0,348102;0,84036621;3;7;7;secondary active monocarboxylate transmembrane transporter activity
GO:0032055;0,348234;0,84036621;3;8;8;negative regulation of translation in response to stress
GO:0051271;0,348392;0,84036621;55;117;123;negative regulation of cellular component movement
GO:0016600;0,348501;0,84036621;1;2;6;flotillin complex
GO:0002443;0,34866;0,840860334;16;48;73;leukocyte mediated immunity
GO:0009225;0,349104;0,841539103;14;33;34;nucleotide-sugar metabolic process
GO:0005665;0,349106;0,841539103;5;16;16;DNA-directed RNA polymerase II, core complex
GO:0003382;0,349402;0,84201011;8;21;29;epithelial cell morphogenesis
GO:0005355;0,349535;0,84201011;6;13;13;glucose transmembrane transporter activity
GO:0006930;0,349609;0,84201011;3;4;5;substrate-dependent cell migration, cell extension
GO:0090032;0,349732;0,84201011;3;4;5;negative regulation of steroid hormone biosynthetic process
GO:0031947;0,349732;0,84201011;3;4;5;negative regulation of glucocorticoid biosynthetic process
GO:0031944;0,349732;0,84201011;3;4;5;negative regulation of glucocorticoid metabolic process
GO:0016585;0,349803;0,842120967;62;130;143;chromatin remodeling complex
GO:0010044;0,350137;0,84248846;3;3;4;response to aluminum ion
GO:0000080;0,350208;0,84248846;11;32;34;G1 phase of mitotic cell cycle
GO:0080030;0,350571;0,84248846;2;4;4;methyl indole-3-acetate esterase activity
GO:0080031;0,350571;0,84248846;2;4;4;methyl salicylate esterase activity
GO:0080032;0,350571;0,84248846;2;4;4;methyl jasmonate esterase activity
GO:0006865;0,350784;0,84248846;53;118;131;amino acid transport
GO:0006517;0,350903;0,84248846;1;2;2;protein deglycosylation
GO:0004720;0,350959;0,84248846;1;2;3;protein-lysine 6-oxidase activity
GO:0072311;0,351077;0,84248846;2;3;4;glomerular epithelial cell differentiation
GO:0061318;0,351077;0,84248846;2;3;4;renal filtration cell differentiation
GO:0072112;0,351077;0,84248846;2;3;4;glomerular visceral epithelial cell differentiation
GO:0032480;0,351718;0,843174829;19;48;49;negative regulation of type I interferon production
GO:0046823;0,35182;0,843174829;28;57;67;negative regulation of nucleocytoplasmic transport
GO:0046337;0,351904;0,843174829;4;8;9;phosphatidylethanolamine metabolic process
GO:0046335;0,351904;0,843174829;4;8;9;ethanolamine biosynthetic process
GO:0006580;0,351904;0,843174829;4;8;9;ethanolamine metabolic process
GO:0006646;0,351904;0,843174829;4;8;9;phosphatidylethanolamine biosynthetic process
GO:0015790;0,35192;0,843174829;1;1;1;UDP-xylose transport
GO:0005464;0,35192;0,843174829;1;1;1;UDP-xylose transmembrane transporter activity
GO:0046358;0,352099;0,84363658;2;5;5;butyrate biosynthetic process
GO:0043461;0,352109;0,84363658;1;3;3;proton-transporting ATP synthase complex assembly
GO:0051491;0,352329;0,844345141;6;11;11;positive regulation of filopodium assembly
GO:0005900;0,352429;0,844345141;3;4;4;oncostatin-M receptor complex
GO:0044224;0,35243;0,844345141;5;8;9;juxtaparanode region of axon
GO:0016426;0,352476;0,844345141;1;2;2;tRNA (adenine) methyltransferase activity
GO:0016429;0,352476;0,844345141;1;2;2;tRNA (adenine-N1-)-methyltransferase activity
GO:0090075;0,352571;0,844345141;5;9;9;relaxation of muscle
GO:0022009;0,352927;0,844877944;2;2;2;central nervous system vasculogenesis
GO:0050821;0,353154;0,845193673;25;65;72;protein stabilization
GO:0050765;0,353201;0,845193673;2;7;7;negative regulation of phagocytosis
GO:0033591;0,353226;0,845193673;5;11;11;response to L-ascorbic acid
GO:0007527;0,353275;0,845193673;2;2;2;adult somatic muscle development
GO:0001954;0,353348;0,845193673;17;28;28;positive regulation of cell-matrix adhesion
GO:0007422;0,353516;0,845193673;17;36;36;peripheral nervous system development
GO:0034452;0,353741;0,845193673;4;4;5;dynactin binding
GO:0042713;0,353741;0,845193673;5;9;9;sperm ejaculation
GO:0051920;0,353899;0,845193673;4;11;12;peroxiredoxin activity
GO:0009083;0,354025;0,845193673;12;21;22;branched chain family amino acid catabolic process
GO:0042339;0,354086;0,845193673;2;4;4;keratan sulfate metabolic process
GO:0016081;0,354333;0,845193673;5;8;8;synaptic vesicle docking involved in exocytosis
GO:0051310;0,354601;0,845193673;7;15;15;metaphase plate congression
GO:0043024;0,354682;0,845193673;4;10;10;ribosomal small subunit binding
GO:0003254;0,354803;0,845193673;7;17;17;regulation of membrane depolarization
GO:0005869;0,354814;0,845193673;2;6;6;dynactin complex
GO:0005895;0,354958;0,845193673;2;2;2;interleukin-5 receptor complex
GO:0005137;0,354958;0,845193673;2;3;3;interleukin-5 receptor binding
GO:0004559;0,355039;0,845193673;4;7;7;alpha-mannosidase activity
GO:0003872;0,35509;0,845193673;3;4;4;6-phosphofructokinase activity
GO:0005945;0,35509;0,845193673;3;4;4;6-phosphofructokinase complex
GO:0016854;0,355136;0,845193673;9;19;22;racemase and epimerase activity
GO:0043564;0,355231;0,845193673;5;5;5;Ku70:Ku80 complex
GO:0042493;0,355351;0,845193673;184;415;446;response to drug
GO:0030308;0,35551;0,845193673;64;157;172;negative regulation of cell growth
GO:0033829;0,355536;0,845193673;1;3;3;O-fucosylpeptide 3-beta-N-acetylglucosaminyltransferase activity
GO:0006954;0,355787;0,845193673;113;359;406;inflammatory response
GO:0002885;0,35595;0,845193673;2;5;5;positive regulation of hypersensitivity
GO:0010939;0,356022;0,845193673;3;10;17;regulation of necrotic cell death
GO:0048320;0,356038;0,845193673;1;1;1;axial mesoderm formation
GO:0060035;0,356038;0,845193673;1;1;1;notochord cell development
GO:0030072;0,356327;0,845193673;14;43;45;peptide hormone secretion
GO:0031650;0,356354;0,845193673;8;16;23;regulation of heat generation
GO:0031652;0,356354;0,845193673;8;16;23;positive regulation of heat generation
GO:0006269;0,356409;0,845193673;2;3;3;DNA replication, synthesis of RNA primer
GO:0009888;0,35654;0,845193673;206;570;629;tissue development
GO:0001573;0,356862;0,845193673;7;14;14;ganglioside metabolic process
GO:0060731;0,356883;0,845193673;1;1;1;positive regulation of intestinal epithelial structure maintenance
GO:0070715;0,356883;0,845193673;1;1;1;sodium-dependent organic cation transport
GO:0048874;0,356883;0,845193673;1;1;1;homeostasis of number of cells in a free-living population
GO:0009372;0,356883;0,845193673;1;1;1;quorum sensing
GO:0052106;0,356883;0,845193673;1;1;1;quorum sensing involved in interaction with host
GO:0052097;0,356883;0,845193673;1;1;1;interspecies quorum sensing
GO:0015804;0,356923;0,845193673;10;21;24;neutral amino acid transport
GO:0001986;0,357067;0,845193673;1;1;1;negative regulation of the force of heart contraction involved in baroreceptor response to increased systemic arterial blood pressure
GO:0031987;0,357081;0,845193673;2;3;3;locomotion involved in locomotory behavior
GO:0007565;0,357428;0,845524071;31;96;98;female pregnancy
GO:0044323;0,357575;0,845692111;3;4;4;retinoic acid-responsive element binding
GO:0071321;0,357723;0,846059907;4;4;4;cellular response to cGMP
GO:0007518;0,357771;0,846059907;2;3;3;myoblast cell fate determination
GO:0046426;0,357837;0,846059907;4;10;10;negative regulation of JAK-STAT cascade
GO:0035381;0,358196;0,846084387;3;7;7;ATP-gated ion channel activity
GO:0004931;0,358196;0,846084387;3;7;7;extracellular ATP-gated cation channel activity
GO:0097094;0,358273;0,846084387;3;10;10;craniofacial suture morphogenesis
GO:0060363;0,358273;0,846084387;3;10;10;cranial suture morphogenesis
GO:0047045;0,358484;0,846264058;2;3;3;testosterone 17-beta-dehydrogenase (NADP+) activity
GO:0006457;0,358541;0,846264058;73;241;276;protein folding
GO:0071529;0,358771;0,846967107;3;3;3;cementum mineralization
GO:0035064;0,359144;0,847299005;18;38;43;methylated histone residue binding
GO:0030409;0,359273;0,847299005;2;2;2;glutamate formimidoyltransferase activity
GO:0030407;0,359273;0,847299005;2;2;2;formimidoyltransferase activity
GO:0030412;0,359273;0,847299005;2;2;2;formimidoyltetrahydrofolate cyclodeaminase activity
GO:0046173;0,359464;0,847389405;1;3;3;polyol biosynthetic process
GO:0010494;0,359828;0,847389405;10;25;26;stress granule
GO:0015077;0,360198;0,847389405;94;228;251;monovalent inorganic cation transmembrane transporter activity
GO:0070061;0,360201;0,847389405;4;10;11;fructose binding
GO:0003988;0,360297;0,847389405;3;6;6;acetyl-CoA C-acyltransferase activity
GO:0044058;0,360414;0,847389405;6;23;23;regulation of digestive system process
GO:2000705;0,360461;0,847389405;1;1;1;regulation of dense core granule biogenesis
GO:2000706;0,360461;0,847389405;1;1;1;negative regulation of dense core granule biogenesis
GO:2000740;0,360461;0,847389405;1;1;1;negative regulation of mesenchymal stem cell differentiation
GO:2000798;0,360461;0,847389405;1;1;1;negative regulation of amniotic stem cell differentiation
GO:2000797;0,360461;0,847389405;1;1;1;regulation of amniotic stem cell differentiation
GO:0060379;0,360461;0,847389405;1;1;1;cardiac muscle cell myoblast differentiation
GO:0045761;0,360798;0,847389405;53;128;140;regulation of adenylate cyclase activity
GO:0009673;0,360889;0,847389405;1;1;1;low affinity phosphate transmembrane transporter activity
GO:0030981;0,36097;0,847389405;2;2;2;cortical microtubule cytoskeleton
GO:0034130;0,360983;0,847389405;35;88;101;toll-like receptor 1 signaling pathway
GO:0034134;0,360983;0,847389405;35;88;101;toll-like receptor 2 signaling pathway
GO:0006354;0,360986;0,847389405;34;105;122;transcription elongation, DNA-dependent
GO:0034140;0,361047;0,847430333;1;2;2;negative regulation of toll-like receptor 3 signaling pathway
GO:0019233;0,361172;0,84747092;15;40;40;sensory perception of pain
GO:0004347;0,361243;0,84747092;1;1;1;glucose-6-phosphate isomerase activity
GO:0045081;0,361426;0,847718773;1;1;1;negative regulation of interleukin-10 biosynthetic process
GO:0044322;0,361562;0,84793428;1;1;1;endoplasmic reticulum quality control compartment
GO:0043843;0,361752;0,84793428;1;1;1;ADP-specific glucokinase activity
GO:0021535;0,361773;0,84793428;6;7;7;cell migration in hindbrain
GO:0070358;0,362265;0,848981283;2;2;2;actin polymerization-dependent cell motility
GO:0070141;0,362463;0,84927944;4;6;6;response to UV-A
GO:0004096;0,362659;0,849582352;1;1;1;catalase activity
GO:0042697;0,362659;0,849582352;1;1;1;menopause
GO:0007129;0,362743;0,849582352;3;5;6;synapsis
GO:0006636;0,36284;0,849582352;23;67;70;unsaturated fatty acid biosynthetic process
GO:0014073;0,362902;0,849582352;20;36;38;response to tropane
GO:0042220;0,362902;0,849582352;20;36;38;response to cocaine
GO:0042610;0,36291;0,849582352;1;1;2;CD8 receptor binding
GO:0006540;0,363367;0,850386886;3;3;3;glutamate decarboxylation to succinate
GO:0009582;0,363386;0,850386886;29;74;78;detection of abiotic stimulus
GO:0016855;0,363633;0,851034747;1;2;2;racemase and epimerase activity, acting on amino acids and derivatives
GO:0047661;0,363633;0,851034747;1;2;2;amino-acid racemase activity
GO:0005720;0,363755;0,851289541;15;31;37;nuclear heterochromatin
GO:0030877;0,363863;0,851289541;5;10;10;beta-catenin destruction complex
GO:0009313;0,363923;0,851289541;2;4;4;oligosaccharide catabolic process
GO:0030263;0,363934;0,851289541;2;3;3;apoptotic chromosome condensation
GO:0030288;0,364128;0,851591698;8;13;14;outer membrane-bounded periplasmic space
GO:0042597;0,364128;0,851591698;8;13;14;periplasmic space
GO:0070673;0,364439;0,851855418;1;1;1;response to interleukin-18
GO:0008700;0,364587;0,8520396;1;1;1;4-hydroxy-2-oxoglutarate aldolase activity
GO:0009436;0,364587;0,8520396;1;1;1;glyoxylate catabolic process
GO:0080111;0,364616;0,8520396;5;15;16;DNA demethylation
GO:0070404;0,364929;0,852050422;1;1;1;NADH binding
GO:0004155;0,364929;0,852050422;1;1;1;6,7-dihydropteridine reductase activity
GO:0070365;0,364952;0,852050422;7;12;12;hepatocyte differentiation
GO:0001963;0,364986;0,852050422;7;14;15;synaptic transmission, dopaminergic
GO:0032252;0,365028;0,852050422;4;4;4;secretory granule localization
GO:0045354;0,36532;0,852564291;1;3;5;regulation of interferon-alpha biosynthetic process
GO:0022612;0,365396;0,852564291;10;19;19;gland morphogenesis
GO:0008273;0,365877;0,85279372;2;2;2;calcium, potassium:sodium antiporter activity
GO:0071483;0,365895;0,85279372;2;3;3;cellular response to blue light
GO:0009882;0,365895;0,85279372;2;3;3;blue light photoreceptor activity
GO:0009785;0,365895;0,85279372;2;3;3;blue light signaling pathway
GO:0070524;0,365939;0,85279372;3;3;3;11-beta-hydroxysteroid dehydrogenase (NADP+) activity
GO:0044281;0,366061;0,852880339;915;2313;2520;small molecule metabolic process
GO:0046822;0,366329;0,853203947;65;155;182;regulation of nucleocytoplasmic transport
GO:0004035;0,366382;0,853203947;3;6;6;alkaline phosphatase activity
GO:0002576;0,366462;0,853353786;39;101;116;platelet degranulation
GO:0006689;0,366751;0,853795363;2;4;4;ganglioside catabolic process
GO:0033157;0,366755;0,853795363;63;149;176;regulation of intracellular protein transport
GO:0050277;0,367187;0,854225444;1;1;1;sedoheptulokinase activity
GO:0045619;0,367253;0,854225444;40;103;114;regulation of lymphocyte differentiation
GO:0006957;0,367316;0,854225444;7;12;23;complement activation, alternative pathway
GO:0015949;0,367686;0,854601627;10;33;36;nucleobase, nucleoside and nucleotide interconversion
GO:0005614;0,368017;0,854731926;10;16;19;interstitial matrix
GO:0018904;0,368063;0,854731926;63;141;181;organic ether metabolic process
GO:0004397;0,368157;0,854731926;1;1;1;histidine ammonia-lyase activity
GO:0004082;0,368198;0,854731926;3;5;6;bisphosphoglycerate mutase activity
GO:0004083;0,368198;0,854731926;3;5;6;2,3-bisphospho-D-glycerate 2-phosphohydrolase activity
GO:0004619;0,368198;0,854731926;3;5;6;phosphoglycerate mutase activity
GO:0004115;0,368486;0,85507655;14;18;20;3',5'-cyclic-AMP phosphodiesterase activity
GO:0046875;0,368507;0,85507655;19;32;33;ephrin receptor binding
GO:0051457;0,368643;0,855111574;9;20;21;maintenance of protein location in nucleus
GO:0019957;0,368711;0,855111574;6;22;24;C-C chemokine binding
GO:0004617;0,368805;0,855451703;1;1;1;phosphoglycerate dehydrogenase activity
GO:0046602;0,369101;0,856095757;2;5;5;regulation of mitotic centrosome separation
GO:0008633;0,369422;0,856393277;18;47;48;activation of pro-apoptotic gene products
GO:0005165;0,369642;0,856804216;2;3;3;neurotrophin receptor binding
GO:0016814;0,369821;0,857092604;19;41;41;hydrolase activity, acting on carbon-nitrogen (but not peptide) bonds, in cyclic amidines
GO:0042594;0,369985;0,857193328;33;81;89;response to starvation
GO:0046128;0,370359;0,85797428;24;51;53;purine ribonucleoside metabolic process
GO:0032330;0,370702;0,858542844;25;44;44;regulation of chondrocyte differentiation
GO:0031465;0,370785;0,858622971;2;3;4;Cul4B-RING ubiquitin ligase complex
GO:0051216;0,370914;0,859078994;26;63;66;cartilage development
GO:0032510;0,371082;0,859469163;3;3;3;endosome to lysosome transport via multivesicular body sorting pathway
GO:0051537;0,37122;0,859744396;9;23;23;2 iron, 2 sulfur cluster binding
GO:0046950;0,371656;0,859862304;5;9;9;cellular ketone body metabolic process
GO:0016893;0,371692;0,859862304;16;47;59;endonuclease activity, active with either ribo- or deoxyribonucleic acids and producing 5'-phosphomonoesters
GO:0005052;0,371809;0,859862304;1;4;4;peroxisome matrix targeting signal-1 binding
GO:0051790;0,371931;0,859862304;2;6;6;short-chain fatty acid biosynthetic process
GO:0008544;0,371984;0,859862304;59;175;208;epidermis development
GO:0033897;0,372027;0,859862304;1;1;1;ribonuclease T2 activity
GO:0071476;0,37214;0,859862304;3;5;5;cellular hypotonic response
GO:0006971;0,37214;0,859862304;3;5;5;hypotonic response
GO:0008445;0,372372;0,860031735;1;1;2;D-aspartate oxidase activity
GO:0015922;0,372372;0,860031735;1;1;2;aspartate oxidase activity
GO:0031073;0,372384;0,860031735;1;1;1;cholesterol 26-hydroxylase activity
GO:0003845;0,372969;0,861097591;3;4;4;11-beta-hydroxysteroid dehydrogenase [NAD(P)] activity
GO:0007088;0,373106;0,861097591;46;121;131;regulation of mitosis
GO:0051783;0,373106;0,861097591;46;121;131;regulation of nuclear division
GO:0051125;0,373114;0,861097591;1;2;2;regulation of actin nucleation
GO:0045261;0,373136;0,861097591;2;10;10;proton-transporting ATP synthase complex, catalytic core F(1)
GO:0015992;0,37347;0,861102122;26;83;94;proton transport
GO:0048813;0,373505;0,861102122;13;20;24;dendrite morphogenesis
GO:0010575;0,373528;0,861102122;7;14;15;positive regulation vascular endothelial growth factor production
GO:0050818;0,373632;0,861104788;27;71;75;regulation of coagulation
GO:0051006;0,373877;0,861498369;3;11;11;positive regulation of lipoprotein lipase activity
GO:0070305;0,374145;0,861745899;4;5;5;response to cGMP
GO:0008238;0,374407;0,862059716;63;123;135;exopeptidase activity
GO:0045082;0,374736;0,862059716;1;3;3;positive regulation of interleukin-10 biosynthetic process
GO:0017110;0,374791;0,862059716;4;10;10;nucleoside-diphosphatase activity
GO:0000980;0,37485;0,862059716;3;10;10;RNA polymerase II enhancer sequence-specific DNA binding
GO:0004765;0,374888;0,862059716;1;2;2;shikimate kinase activity
GO:0031657;0,37495;0,862059716;5;8;8;regulation of cyclin-dependent protein kinase activity involved in G1/S
GO:0033144;0,375168;0,862233765;8;15;16;negative regulation of steroid hormone receptor signaling pathway
GO:0015079;0,375475;0,862688094;8;18;21;potassium ion transmembrane transporter activity
GO:0060591;0,37578;0,863234676;2;5;5;chondroblast differentiation
GO:0010544;0,376304;0,864489693;2;6;6;negative regulation of platelet activation
GO:0032456;0,3765;0,865335715;7;12;12;endocytic recycling
GO:0046853;0,376914;0,866286701;2;2;2;inositol or phosphatidylinositol phosphorylation
GO:0001047;0,377409;0,86822904;9;23;25;core promoter binding
GO:0050660;0,377772;0,868560032;48;99;105;flavin adenine dinucleotide binding
GO:0019551;0,3778;0,868560032;1;1;1;glutamate catabolic process to 2-oxoglutarate
GO:0019550;0,3778;0,868560032;1;1;1;glutamate catabolic process to aspartate
GO:0006532;0,3778;0,868560032;1;1;1;aspartate biosynthetic process
GO:0042645;0,37808;0,869061819;16;45;48;mitochondrial nucleoid
GO:0009295;0,37808;0,869061819;16;45;48;nucleoid
GO:0047743;0,378275;0,869185872;2;2;2;chlordecone reductase activity
GO:0034393;0,378383;0,869222356;1;4;4;positive regulation of smooth muscle cell apoptosis
GO:0006198;0,379141;0,870479021;10;13;15;cAMP catabolic process
GO:0023061;0,379411;0,870479021;57;137;144;signal release
GO:0061043;0,379542;0,870479021;1;4;4;regulation of vascular wound healing
GO:0001961;0,379572;0,870479021;5;18;54;positive regulation of cytokine-mediated signaling pathway
GO:0007266;0,379575;0,870479021;19;53;56;Rho protein signal transduction
GO:0070230;0,379583;0,870479021;3;13;15;positive regulation of lymphocyte apoptosis
GO:0097110;0,379596;0,870479021;2;2;3;scaffold protein binding
GO:0031877;0,379596;0,870479021;2;2;2;somatostatin receptor binding
GO:0019047;0,379806;0,870843003;7;16;17;provirus integration
GO:0035066;0,379915;0,870910239;6;11;15;positive regulation of histone acetylation
GO:0008518;0,379985;0,870910239;3;5;5;reduced folate carrier activity
GO:0032781;0,380196;0,87109047;8;17;22;positive regulation of ATPase activity
GO:0000334;0,380654;0,872198779;1;1;1;3-hydroxyanthranilate 3,4-dioxygenase activity
GO:0051130;0,380755;0,872322262;217;495;525;positive regulation of cellular component organization
GO:0055106;0,380971;0,872620614;2;5;5;ubiquitin-protein ligase regulator activity
GO:0055103;0,380971;0,872620614;2;5;5;ligase regulator activity
GO:0002072;0,381169;0,872741971;2;2;3;optic cup morphogenesis involved in camera-type eye development
GO:0045622;0,381198;0,872741971;10;26;26;regulation of T-helper cell differentiation
GO:0008536;0,381327;0,872941851;8;15;15;Ran GTPase binding
GO:0001837;0,382084;0,874352025;17;49;50;epithelial to mesenchymal transition
GO:0060351;0,382165;0,874352025;5;12;12;cartilage development involved in endochondral bone morphogenesis
GO:0009651;0,382184;0,874352025;6;21;27;response to salt stress
GO:0090087;0,38237;0,874352025;71;159;183;regulation of peptide transport
GO:0002791;0,38237;0,874352025;71;159;183;regulation of peptide secretion
GO:0055012;0,382545;0,874955673;3;5;11;ventricular cardiac muscle cell differentiation
GO:0060730;0,382971;0,87544977;1;2;2;regulation of intestinal epithelial structure maintenance
GO:0015774;0,383087;0,87544977;3;3;3;polysaccharide transport
GO:0015920;0,383087;0,87544977;3;3;3;lipopolysaccharide transport
GO:0005094;0,383255;0,875484663;1;3;3;Rho GDP-dissociation inhibitor activity
GO:0070389;0,38326;0,875484663;2;5;5;chaperone cofactor-dependent protein refolding
GO:0033690;0,383525;0,875484663;3;6;7;positive regulation of osteoblast proliferation
GO:0015149;0,383636;0,875484663;6;14;14;hexose transmembrane transporter activity
GO:0008624;0,383698;0,875484663;73;149;174;induction of apoptosis by extracellular signals
GO:0006551;0,383782;0,875484663;3;6;6;leucine metabolic process
GO:0003337;0,384;0,875484663;3;8;9;mesenchymal to epithelial transition involved in metanephros morphogenesis
GO:0005160;0,384187;0,875484663;11;21;21;transforming growth factor beta receptor binding
GO:2000739;0,384202;0,875484663;3;4;4;regulation of mesenchymal stem cell differentiation
GO:0010876;0,384288;0,875484663;13;29;35;lipid localization
GO:0019915;0,384288;0,875484663;13;29;35;lipid storage
GO:0016857;0,384338;0,875484663;6;10;13;racemase and epimerase activity, acting on carbohydrates and derivatives
GO:0010959;0,384809;0,875484663;88;183;193;regulation of metal ion transport
GO:2000146;0,38485;0,875484663;50;111;117;negative regulation of cell motility
GO:0000710;0,384867;0,875484663;1;1;1;meiotic mismatch repair
GO:0035502;0,384894;0,875484663;2;3;4;metanephric ureteric bud development
GO:0030880;0,38497;0,875484663;11;33;33;RNA polymerase complex
GO:0006693;0,384974;0,875484663;12;32;32;prostaglandin metabolic process
GO:0042119;0,384994;0,875484663;7;15;16;neutrophil activation
GO:0003071;0,385445;0,875919015;6;16;16;renal system process involved in regulation of systemic arterial blood pressure
GO:0015144;0,385461;0,875919015;11;28;29;carbohydrate transmembrane transporter activity
GO:0060389;0,38567;0,875919015;6;12;12;pathway-restricted SMAD protein phosphorylation
GO:0072039;0,385846;0,875919015;3;3;4;regulation of mesenchymal stem cell apoptosis involved in nephron morphogenesis
GO:0072040;0,385846;0,875919015;3;3;4;negative regulation of mesenchymal stem cell apoptosis involved in nephron morphogenesis
GO:0019439;0,385868;0,875919015;19;39;41;aromatic compound catabolic process
GO:0015232;0,385872;0,875919015;3;6;7;heme transporter activity
GO:0050801;0,386186;0,876381853;228;575;621;ion homeostasis
GO:0004497;0,386426;0,8768227;45;104;108;monooxygenase activity
GO:0030212;0,386617;0,876875134;5;11;12;hyaluronan metabolic process
GO:0070889;0,386774;0,877019368;1;1;1;platelet alpha granule organization
GO:0002430;0,387132;0,877378953;2;3;3;complement receptor mediated signaling pathway
GO:0004875;0,387132;0,877378953;2;3;3;complement receptor activity
GO:0030836;0,387188;0,87793325;2;4;4;positive regulation of actin filament depolymerization
GO:0010522;0,387271;0,877970458;16;43;45;regulation of calcium ion transport into cytosol
GO:0001823;0,387413;0,87813003;7;16;17;mesonephros development
GO:0030279;0,387622;0,878373575;11;27;29;negative regulation of ossification
GO:0032874;0,387713;0,878373575;6;14;20;positive regulation of stress-activated MAPK cascade
GO:0032431;0,388012;0,878373575;2;5;6;activation of phospholipase A2 activity
GO:0050829;0,388289;0,87862135;5;17;19;defense response to Gram-negative bacterium
GO:0070567;0,389016;0,880151469;4;7;8;cytidylyltransferase activity
GO:0044042;0,38935;0,880352959;21;43;50;glucan metabolic process
GO:0006073;0,38935;0,880352959;21;43;50;cellular glucan metabolic process
GO:0005977;0,38935;0,880352959;21;43;49;glycogen metabolic process
GO:0003181;0,389478;0,880387237;4;6;6;atrioventricular valve morphogenesis
GO:0008514;0,389601;0,880431327;10;17;17;organic anion transmembrane transporter activity
GO:0050773;0,389949;0,880917631;36;66;68;regulation of dendrite development
GO:0042278;0,390559;0,882584276;26;57;59;purine nucleoside metabolic process
GO:0047536;0,390708;0,882660495;2;2;2;2-aminoadipate transaminase activity
GO:0030368;0,390717;0,882660495;1;1;1;interleukin-17 receptor activity
GO:0019975;0,390717;0,882660495;1;1;1;interleukin-17 binding
GO:0070382;0,390816;0,882758969;7;11;11;exocytic vesicle
GO:0007468;0,390931;0,882861559;1;3;4;regulation of rhodopsin gene expression
GO:0046637;0,39119;0,88387522;19;42;45;regulation of alpha-beta T cell differentiation
GO:0002369;0,391395;0,883986238;1;3;3;T cell cytokine production
GO:0070892;0,391661;0,883986238;6;6;6;lipoteichoic acid receptor activity
GO:2000334;0,391661;0,883986238;6;6;6;positive regulation of blood microparticle formation
GO:2000332;0,391661;0,883986238;6;6;6;regulation of blood microparticle formation
GO:0055096;0,391661;0,883986238;7;7;7;low-density lipoprotein particle mediated signaling
GO:0055095;0,391661;0,883986238;7;7;7;lipoprotein particle mediated signaling
GO:0000784;0,391866;0,883986238;10;22;22;nuclear chromosome, telomeric region
GO:0042026;0,391876;0,883986238;4;14;21;protein refolding
GO:2000758;0,391878;0,883986238;6;12;16;positive regulation of peptidyl-lysine acetylation
GO:0060338;0,39218;0,884678939;10;38;40;regulation of type I interferon-mediated signaling pathway
GO:2000543;0,392267;0,884693149;1;8;11;positive regulation of gastrulation
GO:0006413;0,392367;0,884831139;13;42;55;translational initiation
GO:0051705;0,392503;0,884977515;19;46;52;behavioral interaction between organisms
GO:0070361;0,39254;0,884977515;1;1;1;mitochondrial light strand promoter anti-sense binding
GO:0070362;0,39254;0,884977515;1;1;1;mitochondrial heavy strand promoter anti-sense binding
GO:0070407;0,39254;0,884977515;1;1;1;oxidation-dependent protein catabolic process
GO:0051575;0,392875;0,885182675;4;6;7;5'-deoxyribose-5-phosphate lyase activity
GO:0009414;0,392936;0,885182675;3;6;6;response to water deprivation
GO:0034097;0,39299;0,885182675;145;427;575;response to cytokine stimulus
GO:0060009;0,39305;0,885182675;4;7;8;Sertoli cell development
GO:0017166;0,393216;0,885182675;9;13;13;vinculin binding
GO:0042335;0,393251;0,885182675;2;3;3;cuticle development
GO:0007339;0,393282;0,885182675;12;23;23;binding of sperm to zona pellucida
GO:0071103;0,393567;0,885612622;26;65;68;DNA conformation change
GO:0016717;0,393597;0,885612622;3;7;8;oxidoreductase activity, acting on paired donors, with oxidation of a pair of donors resulting in the reduction of molecular oxygen to two molecules of water
GO:0009123;0,394077;0,886021874;50;100;109;nucleoside monophosphate metabolic process
GO:0031983;0,39409;0,886021874;25;63;72;vesicle lumen
GO:0040020;0,394323;0,886021874;7;19;19;regulation of meiosis
GO:0035051;0,394323;0,886021874;14;32;38;cardiac cell differentiation
GO:0005540;0,394507;0,886375088;8;17;21;hyaluronic acid binding
GO:0070325;0,394841;0,886752468;10;27;27;lipoprotein particle receptor binding
GO:0007343;0,394858;0,886752468;3;5;5;egg activation
GO:0004482;0,395057;0,887043646;2;2;2;mRNA (guanine-N7-)-methyltransferase activity
GO:0006001;0,395343;0,887058574;1;2;2;fructose catabolic process
GO:0051823;0,395568;0,887058574;7;8;9;regulation of synapse structural plasticity
GO:0071956;0,395598;0,887058574;4;7;7;cellular component maintenance at cellular level
GO:0000723;0,395692;0,887058574;26;71;80;telomere maintenance
GO:0009072;0,395737;0,887058574;15;31;33;aromatic amino acid family metabolic process
GO:0061037;0,395842;0,887058574;2;5;5;negative regulation of cartilage development
GO:0021794;0,395934;0,887058574;6;12;12;thalamus development
GO:0030275;0,395939;0,887058574;14;21;22;LRR domain binding
GO:0014070;0,396023;0,887058574;107;275;295;response to organic cyclic compound
GO:0005726;0,396142;0,887265852;3;3;3;perichromatin fibrils
GO:0002163;0,396158;0,887265852;2;3;3;alpha-dystroglycan binding
GO:0050767;0,396294;0,887512771;196;445;455;regulation of neurogenesis
GO:0090209;0,39678;0,88877292;2;5;5;negative regulation of triglyceride metabolic process
GO:0048038;0,397082;0,890038685;5;16;17;quinone binding
GO:0006446;0,397156;0,890038685;23;63;73;regulation of translational initiation
GO:0016361;0,397224;0,890038685;2;3;4;activin receptor activity, type I
GO:0070603;0,397294;0,890038685;14;31;34;SWI/SNF-type complex
GO:0004637;0,397371;0,890038685;3;3;3;phosphoribosylamine-glycine ligase activity
GO:0004641;0,397371;0,890038685;3;3;3;phosphoribosylformylglycinamidine cyclo-ligase activity
GO:0004644;0,397371;0,890038685;3;3;3;phosphoribosylglycinamide formyltransferase activity
GO:0031279;0,397387;0,890038685;53;130;142;regulation of cyclase activity
GO:0001820;0,397594;0,890038685;3;5;5;serotonin secretion
GO:0004463;0,397723;0,890038685;1;1;1;leukotriene-A4 hydrolase activity
GO:0019217;0,39781;0,890038685;39;94;98;regulation of fatty acid metabolic process
GO:0070243;0,397813;0,890038685;4;16;18;regulation of thymocyte apoptosis
GO:0030134;0,397837;0,890038685;2;4;4;ER to Golgi transport vesicle
GO:0006662;0,397893;0,890038685;59;131;171;glycerol ether metabolic process
GO:0004810;0,398121;0,890464874;2;2;2;tRNA adenylyltransferase activity
GO:0040040;0,398154;0,890464874;1;1;1;thermosensory behavior
GO:0044320;0,398276;0,890477439;2;4;4;cellular response to leptin stimulus
GO:0044321;0,398276;0,890477439;2;4;4;response to leptin stimulus
GO:2000018;0,398692;0,890855025;3;6;7;regulation of male gonad development
GO:0048025;0,398925;0,890855025;3;9;11;negative regulation of nuclear mRNA splicing, via spliceosome
GO:0072284;0,399175;0,890855025;2;3;3;metanephric S-shaped body morphogenesis
GO:0072050;0,399175;0,890855025;2;3;3;S-shaped body morphogenesis
GO:0033083;0,399557;0,890855025;2;8;8;regulation of immature T cell proliferation
GO:0003906;0,399593;0,890855025;5;14;16;DNA-(apurinic or apyrimidinic site) lyase activity
GO:0016891;0,399727;0,890855025;11;34;36;endoribonuclease activity, producing 5'-phosphomonoesters
GO:0009611;0,39985;0,890855025;187;541;599;response to wounding
GO:0005758;0,399857;0,890855025;14;56;58;mitochondrial intermembrane space
GO:0071447;0,3999;0,890855025;6;8;8;cellular response to hydroperoxide
GO:0004314;0,400234;0,890855025;1;2;2;[acyl-carrier-protein] S-malonyltransferase activity
GO:0016420;0,400234;0,890855025;1;2;2;malonyltransferase activity
GO:0016419;0,400234;0,890855025;1;2;2;S-malonyltransferase activity
GO:0030545;0,400354;0,890855025;17;45;53;receptor regulator activity
GO:0051279;0,400372;0,890855025;11;28;29;regulation of release of sequestered calcium ion into cytosol
GO:0051785;0,400434;0,890855025;17;44;51;positive regulation of nuclear division
GO:0045840;0,400434;0,890855025;17;44;51;positive regulation of mitosis
GO:0004697;0,40065;0,890855025;14;19;19;protein kinase C activity
GO:0040036;0,400711;0,890855025;12;24;24;regulation of fibroblast growth factor receptor signaling pathway
GO:0007263;0,400721;0,890855025;9;22;41;nitric oxide mediated signal transduction
GO:0043584;0,400733;0,890855025;3;5;6;nose development
GO:0005172;0,400754;0,890855025;2;4;6;vascular endothelial growth factor receptor binding
GO:0016459;0,400791;0,890855025;38;67;75;myosin complex
GO:0070979;0,400865;0,890855025;18;37;40;protein K11-linked ubiquitination
GO:0005372;0,400922;0,890855025;4;13;13;water transmembrane transporter activity
GO:0008452;0,40107;0,890855025;1;1;1;RNA ligase activity
GO:0003972;0,40107;0,890855025;1;1;1;RNA ligase (ATP) activity
GO:0061181;0,401486;0,891515004;1;1;1;regulation of chondrocyte development
GO:0016641;0,401734;0,891707543;5;14;21;oxidoreductase activity, acting on the CH-NH2 group of donors, oxygen as acceptor
GO:0035162;0,401957;0,891775532;10;16;17;embryonic hemopoiesis
GO:0051384;0,402257;0,891847023;66;178;189;response to glucocorticoid stimulus
GO:0060089;0,402329;0,891847023;670;1900;2240;molecular transducer activity
GO:0004871;0,402329;0,891847023;670;1900;2240;signal transducer activity
GO:0045070;0,402628;0,892168551;7;13;13;positive regulation of viral genome replication
GO:0071501;0,402635;0,892168551;1;2;2;cellular response to sterol depletion
GO:0030967;0,402635;0,892168551;1;2;2;ER-nuclear sterol response pathway
GO:2000121;0,402724;0,892223965;7;9;9;regulation of removal of superoxide radicals
GO:0031124;0,402771;0,892223965;29;81;84;mRNA 3'-end processing
GO:0022601;0,402898;0,89232457;3;7;7;menstrual cycle phase
GO:0034551;0,403043;0,89232457;1;8;9;mitochondrial respiratory chain complex III assembly
GO:0097033;0,403043;0,89232457;1;8;9;mitochondrial respiratory chain complex III biogenesis
GO:0017062;0,403043;0,89232457;1;8;9;respiratory chain complex III assembly
GO:0032368;0,403108;0,89232457;24;67;70;regulation of lipid transport
GO:0008454;0,403235;0,892658739;5;6;6;alpha-1,3-mannosylglycoprotein 4-beta-N-acetylglucosaminyltransferase activity
GO:0009408;0,403677;0,892871815;31;78;86;response to heat
GO:0001582;0,403734;0,892871815;1;2;2;detection of chemical stimulus involved in sensory perception of sweet taste
GO:0071532;0,403737;0,892871815;2;3;3;ankyrin repeat binding
GO:0034466;0,403767;0,892871815;1;1;1;chromaffin granule lumen
GO:0046333;0,403767;0,892871815;1;1;1;octopamine metabolic process
GO:0042309;0,403767;0,892871815;1;1;1;homoiothermy
GO:0006701;0,403827;0,892871815;1;5;5;progesterone biosynthetic process
GO:0001910;0,403962;0,892871815;10;29;46;regulation of leukocyte mediated cytotoxicity
GO:0042780;0,404647;0,893679687;2;3;3;tRNA 3'-end processing
GO:0010269;0,405473;0,895041671;4;10;11;response to selenium ion
GO:0035510;0,40578;0,895224423;6;17;18;DNA dealkylation
GO:0047560;0,405903;0,895224423;1;1;1;3-dehydrosphinganine reductase activity
GO:0006666;0,405903;0,895224423;1;1;1;3-keto-sphinganine metabolic process
GO:0030317;0,406147;0,895224423;9;23;25;sperm motility
GO:0042373;0,406149;0,895224423;1;4;4;vitamin K metabolic process
GO:0070587;0,406293;0,895224423;1;6;12;regulation of cell-cell adhesion involved in gastrulation
GO:0034114;0,406293;0,895224423;1;6;12;regulation of heterotypic cell-cell adhesion
GO:0009265;0,406437;0,895224423;5;8;8;2'-deoxyribonucleotide biosynthetic process
GO:0043576;0,406698;0,895334436;11;18;19;regulation of respiratory gaseous exchange
GO:0043066;0,406843;0,895334436;242;661;739;negative regulation of apoptosis
GO:0000120;0,407286;0,895844611;1;2;2;RNA polymerase I transcription factor complex
GO:0048769;0,407362;0,895844611;1;2;2;sarcomerogenesis
GO:0032971;0,407514;0,895844611;1;4;4;regulation of muscle filament sliding
GO:0043496;0,407536;0,895844611;10;19;20;regulation of protein homodimerization activity
GO:0019206;0,407584;0,895844611;7;12;12;nucleoside kinase activity
GO:0004332;0,407694;0,895844611;1;7;7;fructose-bisphosphate aldolase activity
GO:0008821;0,407747;0,895844611;1;1;5;crossover junction endodeoxyribonuclease activity
GO:0034590;0,408017;0,895844611;1;1;1;L-hydroxyproline transmembrane transporter activity
GO:0034589;0,408017;0,895844611;1;1;1;hydroxyproline transport
GO:0015826;0,408017;0,895844611;1;1;1;threonine transport
GO:0015195;0,408017;0,895844611;1;1;1;L-threonine transmembrane transporter activity
GO:0090308;0,408049;0,895844611;2;4;10;regulation of methylation-dependent chromatin silencing
GO:0010762;0,408067;0,895844611;3;6;10;regulation of fibroblast migration
GO:0010763;0,408067;0,895844611;3;6;10;positive regulation of fibroblast migration
GO:0051193;0,408267;0,895991286;8;17;20;regulation of cofactor metabolic process
GO:0051196;0,408267;0,895991286;8;17;20;regulation of coenzyme metabolic process
GO:0005915;0,40834;0,895991286;9;12;12;zonula adherens
GO:0003830;0,408412;0,895991286;1;1;1;beta-1,4-mannosylglycoprotein 4-beta-N-acetylglucosaminyltransferase activity
GO:0060760;0,409183;0,897042488;5;20;56;positive regulation of response to cytokine stimulus
GO:0035519;0,409291;0,897078772;2;4;4;protein K29-linked ubiquitination
GO:0005585;0,409418;0,897252933;1;1;1;collagen type II
GO:0042813;0,409424;0,897252933;2;6;6;Wnt-activated receptor activity
GO:0050796;0,409479;0,897252933;66;147;165;regulation of insulin secretion
GO:0017046;0,409611;0,897771864;17;39;39;peptide hormone binding
GO:0035036;0,409691;0,897771864;12;24;24;sperm-egg recognition
GO:0009221;0,409849;0,897771864;2;5;5;pyrimidine deoxyribonucleotide biosynthetic process
GO:0017069;0,409978;0,897771864;3;16;39;snRNA binding
GO:0019948;0,410113;0,897771864;1;1;1;SUMO activating enzyme activity
GO:0001894;0,410115;0,897771864;38;90;95;tissue homeostasis
GO:0008271;0,410207;0,897771864;7;14;14;secondary active sulfate transmembrane transporter activity
GO:0033119;0,410229;0,897771864;4;13;15;negative regulation of RNA splicing
GO:0035418;0,410434;0,897771864;6;7;8;protein localization to synapse
GO:2000463;0,410434;0,897771864;7;8;8;positive regulation of excitatory postsynaptic membrane potential
GO:0047750;0,410483;0,897771864;1;1;2;cholestenol delta-isomerase activity
GO:0060230;0,410528;0,897771864;1;4;4;lipoprotein lipase activator activity
GO:0035434;0,410583;0,897771864;4;7;8;copper ion transmembrane transport
GO:0005375;0,410583;0,897771864;4;7;8;copper ion transmembrane transporter activity
GO:0017182;0,411046;0,898051078;2;6;6;peptidyl-diphthamide metabolic process
GO:0017183;0,411046;0,898051078;2;6;6;peptidyl-diphthamide biosynthetic process from peptidyl-histidine
GO:2000108;0,411532;0,898051078;5;17;19;positive regulation of leukocyte apoptosis
GO:0000700;0,41164;0,898051078;1;3;3;mismatch base pair DNA N-glycosylase activity
GO:0001704;0,41167;0,898051078;22;49;52;formation of primary germ layer
GO:0046951;0,411682;0,898051078;4;7;7;ketone body biosynthetic process
GO:0032400;0,411754;0,898051078;5;6;8;melanosome localization
GO:0006897;0,412005;0,898051078;136;284;298;endocytosis
GO:0051105;0,412068;0,898051078;1;1;1;regulation of DNA ligation
GO:0051106;0,412068;0,898051078;1;1;1;positive regulation of DNA ligation
GO:0043587;0,412079;0,898051078;2;8;8;tongue morphogenesis
GO:0005159;0,412107;0,898051078;6;21;22;insulin-like growth factor receptor binding
GO:0019370;0,412281;0,898051078;13;39;41;leukotriene biosynthetic process
GO:0043450;0,412281;0,898051078;13;39;41;alkene biosynthetic process
GO:0071889;0,412303;0,898051078;10;14;14;14-3-3 protein binding
GO:0070182;0,412327;0,898051078;1;2;2;DNA polymerase binding
GO:0048562;0,412447;0,898051078;34;106;107;embryonic organ morphogenesis
GO:0000790;0,412493;0,898051078;41;104;122;nuclear chromatin
GO:2000465;0,412494;0,898051078;3;11;12;regulation of glycogen (starch) synthase activity
GO:0051145;0,413076;0,899052795;12;22;22;smooth muscle cell differentiation
GO:0045069;0,413139;0,899052795;15;38;44;regulation of viral genome replication
GO:0035407;0,413237;0,899052795;2;2;2;histone H3-T11 phosphorylation
GO:0035402;0,413237;0,899052795;2;2;2;histone kinase activity (H3-T11 specific)
GO:0048048;0,413402;0,899139231;6;12;12;embryonic eye morphogenesis
GO:0071285;0,413438;0,899139231;7;21;21;cellular response to lithium ion
GO:2000467;0,413578;0,899139231;2;10;11;positive regulation of glycogen (starch) synthase activity
GO:0000089;0,413776;0,899139231;4;7;7;mitotic metaphase
GO:0016531;0,413832;0,899139231;1;4;5;copper chaperone activity
GO:0001541;0,413927;0,899139231;22;51;55;ovarian follicle development
GO:0005975;0,414;0,899139231;304;771;833;carbohydrate metabolic process
GO:0007044;0,414057;0,899139231;29;44;44;cell-substrate junction assembly
GO:0002355;0,414074;0,899139231;1;1;1;detection of tumor cell
GO:0048545;0,414132;0,899139231;153;402;420;response to steroid hormone stimulus
GO:0006614;0,414404;0,899624043;2;6;6;SRP-dependent cotranslational protein targeting to membrane
GO:0045662;0,414675;0,899624043;3;9;11;negative regulation of myoblast differentiation
GO:0035405;0,414733;0,899624043;4;5;5;histone-threonine phosphorylation
GO:0035184;0,414733;0,899624043;4;5;5;histone threonine kinase activity
GO:0043047;0,414916;0,899787947;3;5;6;single-stranded telomeric DNA binding
GO:0033993;0,415116;0,899787947;31;77;82;response to lipid
GO:0065002;0,415138;0,899787947;3;8;8;intracellular protein transmembrane transport
GO:0071806;0,415138;0,899787947;3;8;8;protein transmembrane transport
GO:0070227;0,415905;0,900568852;5;10;10;lymphocyte apoptosis
GO:0016709;0,415917;0,900568852;14;33;34;oxidoreductase activity, acting on paired donors, with incorporation or reduction of molecular oxygen, NADH or NADPH as one donor, and incorporation of one atom of oxygen
GO:2000352;0,415939;0,900568852;5;7;7;negative regulation of endothelial cell apoptosis
GO:0043044;0,416015;0,900568852;15;45;57;ATP-dependent chromatin remodeling
GO:0015780;0,416045;0,900568852;4;8;9;nucleotide-sugar transport
GO:0010466;0,416233;0,900568852;48;121;132;negative regulation of peptidase activity
GO:0051129;0,41625;0,900568852;150;335;378;negative regulation of cellular component organization
GO:0060171;0,416259;0,900568852;2;2;2;stereocilium membrane
GO:0045160;0,416259;0,900568852;1;1;1;myosin I complex
GO:0008384;0,416311;0,900568852;2;3;3;IkappaB kinase activity
GO:0051495;0,416478;0,900568852;40;98;101;positive regulation of cytoskeleton organization
GO:2000351;0,416827;0,900977525;5;8;9;regulation of endothelial cell apoptosis
GO:0009988;0,417076;0,901207458;14;34;34;cell-cell recognition
GO:0004862;0,41717;0,901563916;12;18;18;cAMP-dependent protein kinase inhibitor activity
GO:0007256;0,41738;0,901803313;3;4;4;activation of JNKK activity
GO:0072678;0,417423;0,901803313;1;4;4;T cell migration
GO:0006522;0,417548;0,901803313;1;1;1;alanine metabolic process
GO:0042851;0,417548;0,901803313;1;1;1;L-alanine metabolic process
GO:0009078;0,417548;0,901803313;1;1;1;pyruvate family amino acid metabolic process
GO:0032813;0,417724;0,902120476;13;39;62;tumor necrosis factor receptor superfamily binding
GO:0050910;0,418081;0,902364762;6;8;8;detection of mechanical stimulus involved in sensory perception of sound
GO:0031406;0,418159;0,902364762;89;204;237;carboxylic acid binding
GO:0010885;0,418432;0,90258962;16;25;25;regulation of cholesterol storage
GO:0051891;0,41861;0,902600374;4;6;6;positive regulation of cardioblast differentiation
GO:0019773;0,418722;0,902600374;3;9;9;proteasome core complex, alpha-subunit complex
GO:0060968;0,418923;0,902600374;4;19;29;regulation of gene silencing
GO:0030799;0,419134;0,902600374;65;173;186;regulation of cyclic nucleotide metabolic process
GO:0006925;0,419137;0,902600374;1;3;3;inflammatory cell apoptosis
GO:0046643;0,419309;0,902600374;5;9;11;regulation of gamma-delta T cell activation
GO:0046645;0,419309;0,902600374;5;9;11;positive regulation of gamma-delta T cell activation
GO:0030169;0,419402;0,902600374;20;32;32;low-density lipoprotein particle binding
GO:2000778;0,419502;0,902600374;1;2;2;positive regulation of interleukin-6 secretion
GO:0017148;0,419541;0,902600374;20;54;56;negative regulation of translation
GO:0045927;0,419571;0,902600374;61;159;172;positive regulation of growth
GO:0032483;0,41979;0,902600374;1;1;1;regulation of Rab protein signal transduction
GO:0005666;0,419817;0,902600374;3;10;10;DNA-directed RNA polymerase III complex
GO:0032389;0,420068;0,902600374;1;1;2;MutLalpha complex
GO:0032138;0,420068;0,902600374;1;1;1;single base insertion or deletion binding
GO:0015288;0,420099;0,902600374;4;11;11;porin activity
GO:0001674;0,420203;0,902600374;1;3;3;female germ cell nucleus
GO:0003968;0,420251;0,902708897;1;1;1;RNA-directed RNA polymerase activity
GO:0006368;0,420343;0,902708897;26;82;99;transcription elongation from RNA polymerase II promoter
GO:0004465;0,420397;0,902708897;4;6;6;lipoprotein lipase activity
GO:0048029;0,420729;0,902911895;25;64;73;monosaccharide binding
GO:0060512;0,420884;0,902911895;3;6;6;prostate gland morphogenesis
GO:0031997;0,420919;0,902911895;1;4;4;N-terminal myristoylation domain binding
GO:0030274;0,420939;0,902911895;4;7;8;LIM domain binding
GO:0035194;0,420969;0,902911895;2;4;4;posttranscriptional gene silencing by RNA
GO:0016441;0,420969;0,902911895;2;4;4;posttranscriptional gene silencing
GO:0010467;0,421108;0,902911895;154;518;601;gene expression
GO:0010226;0,421229;0,902911895;15;36;39;response to lithium ion
GO:0010912;0,421299;0,902911895;3;4;5;positive regulation of isomerase activity
GO:0010911;0,421299;0,902911895;3;4;5;regulation of isomerase activity
GO:0072034;0,421352;0,902911895;1;3;3;renal vesicle induction
GO:0032148;0,421559;0,902911895;4;14;15;activation of protein kinase B activity
GO:0008270;0,421703;0,902911895;984;2431;2743;zinc ion binding
GO:0008761;0,422061;0,902911895;2;2;3;UDP-N-acetylglucosamine 2-epimerase activity
GO:0042886;0,422083;0,902911895;4;10;10;amide transport
GO:0050664;0,42214;0,902911895;7;12;15;oxidoreductase activity, acting on NADH or NADPH, oxygen as acceptor
GO:0031072;0,422163;0,902911895;42;104;118;heat shock protein binding
GO:2000143;0,422186;0,902911895;1;2;2;negative regulation of transcription initiation, DNA-dependent
GO:0030336;0,422293;0,902911895;49;109;115;negative regulation of cell migration
GO:0031497;0,422363;0,902911895;8;20;21;chromatin assembly
GO:0015271;0,422626;0,902911895;6;9;9;outward rectifier potassium channel activity
GO:0001967;0,422825;0,902911895;7;11;11;suckling behavior
GO:0002741;0,423014;0,902911895;1;3;3;positive regulation of cytokine secretion involved in immune response
GO:0042922;0,423343;0,902911895;1;1;1;neuromedin U receptor binding
GO:0007338;0,423434;0,902911895;11;37;44;single fertilization
GO:0072537;0,42347;0,902911895;1;2;2;fibroblast activation
GO:0009405;0,423672;0,902911895;3;3;3;pathogenesis
GO:0050746;0,423676;0,902911895;5;10;17;regulation of lipoprotein metabolic process
GO:0002882;0,424008;0,902911895;1;1;1;positive regulation of chronic inflammatory response to non-antigenic stimulus
GO:0002880;0,424008;0,902911895;1;1;1;regulation of chronic inflammatory response to non-antigenic stimulus
GO:0031543;0,424053;0,902911895;7;12;12;peptidyl-proline dioxygenase activity
GO:0000404;0,424097;0,902911895;1;1;1;loop DNA binding
GO:0070423;0,424272;0,902911895;12;33;41;nucleotide-binding oligomerization domain containing signaling pathway
GO:0002753;0,424272;0,902911895;12;33;41;cytoplasmic pattern recognition receptor signaling pathway
GO:0035872;0,424272;0,902911895;12;33;41;nucleotide-binding domain, leucine rich repeat containing receptor signaling pathway
GO:0008206;0,424312;0,902911895;27;51;51;bile acid metabolic process
GO:0008443;0,424454;0,902911895;4;7;8;phosphofructokinase activity
GO:0012510;0,424487;0,902911895;1;1;1;trans-Golgi network transport vesicle membrane
GO:0015181;0,424818;0,902911895;3;3;5;arginine transmembrane transporter activity
GO:0032703;0,424997;0,902911895;4;12;15;negative regulation of interleukin-2 production
GO:0014821;0,425063;0,902911895;5;17;18;phasic smooth muscle contraction
GO:0043184;0,425355;0,902911895;1;2;3;vascular endothelial growth factor receptor 2 binding
GO:0035242;0,425358;0,902911895;4;6;6;protein-arginine omega-N asymmetric methyltransferase activity
GO:0060997;0,42536;0,902911895;5;6;9;dendritic spine morphogenesis
GO:0097061;0,42536;0,902911895;5;6;9;dendritic spine organization
GO:0019992;0,425477;0,902911895;6;12;12;diacylglycerol binding
GO:0050974;0,425658;0,902911895;7;10;10;detection of mechanical stimulus involved in sensory perception
GO:0048762;0,425684;0,902911895;10;21;22;mesenchymal cell differentiation
GO:0042996;0,425704;0,902911895;2;3;3;regulation of Golgi to plasma membrane protein transport
GO:0050661;0,425912;0,902911895;29;61;66;NADP binding
GO:0015932;0,425949;0,902911895;11;32;33;nucleobase, nucleoside, nucleotide and nucleic acid transmembrane transporter activity
GO:0070034;0,425959;0,902911895;2;2;2;telomeric RNA binding
GO:0035240;0,425989;0,902911895;5;12;15;dopamine binding
GO:0006323;0,426137;0,902911895;17;37;38;DNA packaging
GO:0015871;0,426461;0,902911895;3;5;5;choline transport
GO:0010257;0,42649;0,902911895;4;18;19;NADH dehydrogenase complex assembly
GO:0097031;0,42649;0,902911895;4;18;19;mitochondrial respiratory chain complex I biogenesis
GO:0032981;0,42649;0,902911895;4;18;19;mitochondrial respiratory chain complex I assembly
GO:0071400;0,426521;0,902911895;6;6;7;cellular response to oleic acid
GO:0071897;0,426528;0,902911895;6;13;13;DNA biosynthetic process
GO:0004683;0,426737;0,902911895;14;23;33;calmodulin-dependent protein kinase activity
GO:0003007;0,426887;0,902911895;22;41;43;heart morphogenesis
GO:0044106;0,426907;0,902911895;226;578;639;cellular amine metabolic process
GO:0005742;0,427204;0,902911895;2;9;9;mitochondrial outer membrane translocase complex
GO:0043218;0,427236;0,902911895;2;4;6;compact myelin
GO:0008653;0,427285;0,902911895;5;10;11;lipopolysaccharide metabolic process
GO:0060216;0,427381;0,902911895;5;10;10;definitive hemopoiesis
GO:0046092;0,427444;0,902911895;1;1;1;deoxycytidine metabolic process
GO:0032546;0,427444;0,902911895;1;1;1;deoxyribonucleoside binding
GO:0032548;0,427444;0,902911895;1;1;1;pyrimidine deoxyribonucleoside binding
GO:0001884;0,427444;0,902911895;1;1;1;pyrimidine nucleoside binding
GO:0004137;0,427444;0,902911895;1;1;1;deoxycytidine kinase activity
GO:0071564;0,427471;0,902911895;8;14;14;npBAF complex
GO:0048073;0,427473;0,902911895;1;3;3;regulation of eye pigmentation
GO:0034983;0,427645;0,902911895;3;3;6;peptidyl-lysine deacetylation
GO:0032091;0,427887;0,902911895;20;44;44;negative regulation of protein binding
GO:0051095;0,427912;0,902911895;6;16;19;regulation of helicase activity
GO:2000655;0,428253;0,902911895;1;1;1;negative regulation of cellular response to testosterone stimulus
GO:2000654;0,428253;0,902911895;1;1;1;regulation of cellular response to testosterone stimulus
GO:0006343;0,428253;0,902911895;1;1;1;establishment of chromatin silencing
GO:0031937;0,428253;0,902911895;1;1;1;positive regulation of chromatin silencing
GO:0005048;0,42826;0,902911895;12;29;30;signal sequence binding
GO:0032316;0,428423;0,902911895;3;3;4;regulation of Ran GTPase activity
GO:0005098;0,428423;0,902911895;3;3;4;Ran GTPase activator activity
GO:0032853;0,428423;0,902911895;3;3;4;positive regulation of Ran GTPase activity
GO:0003810;0,42861;0,902911895;5;9;9;protein-glutamine gamma-glutamyltransferase activity
GO:0009452;0,428614;0,902911895;12;37;48;RNA capping
GO:0004000;0,428895;0,902911895;6;11;11;adenosine deaminase activity
GO:0008426;0,428907;0,902911895;1;3;3;protein kinase C inhibitor activity
GO:0003977;0,428929;0,902911895;2;2;2;UDP-N-acetylglucosamine diphosphorylase activity
GO:0031536;0,429006;0,902911895;1;4;4;positive regulation of exit from mitosis
GO:0046870;0,429179;0,902911895;4;9;9;cadmium ion binding
GO:0060485;0,429241;0,902911895;10;25;27;mesenchyme development
GO:0030197;0,429301;0,902911895;3;5;5;extracellular matrix constituent, lubricant activity
GO:0060444;0,429668;0,902911895;13;27;39;branching involved in mammary gland duct morphogenesis
GO:0061083;0,429793;0,902911895;1;4;4;regulation of protein refolding
GO:0061084;0,429793;0,902911895;1;4;4;negative regulation of protein refolding
GO:0051325;0,429794;0,902911895;4;7;7;interphase
GO:0006692;0,429962;0,902911895;15;40;40;prostanoid metabolic process
GO:0046474;0,430058;0,902911895;29;84;128;glycerophospholipid biosynthetic process
GO:0032589;0,430142;0,902911895;11;18;23;neuron projection membrane
GO:0048179;0,430324;0,902911895;5;5;5;activin receptor complex
GO:0031133;0,430444;0,902911895;1;1;1;regulation of axon diameter
GO:0060168;0,430444;0,902911895;1;1;1;positive regulation of adenosine receptor signaling pathway
GO:0071206;0,430444;0,902911895;1;1;1;establishment of protein localization to juxtaparanode region of axon
GO:0030042;0,430446;0,902911895;1;2;2;actin filament depolymerization
GO:0042605;0,430446;0,902911895;4;10;19;peptide antigen binding
GO:0008332;0,43049;0,902911895;3;3;3;low voltage-gated calcium channel activity
GO:0032770;0,430646;0,902911895;15;31;38;positive regulation of monooxygenase activity
GO:0005000;0,430771;0,902911895;2;4;6;vasopressin receptor activity
GO:2000191;0,430858;0,902911895;9;21;22;regulation of fatty acid transport
GO:0048009;0,430968;0,902911895;11;15;15;insulin-like growth factor receptor signaling pathway
GO:0003918;0,430997;0,902911895;2;3;3;DNA topoisomerase (ATP-hydrolyzing) activity
GO:0051119;0,43102;0,902911895;9;23;24;sugar transmembrane transporter activity
GO:0008063;0,431091;0,902911895;37;99;112;Toll signaling pathway
GO:0000278;0,431221;0,902911895;144;384;419;mitotic cell cycle
GO:0015884;0,431257;0,902911895;2;13;14;folic acid transport
GO:0019870;0,431477;0,902911895;2;3;3;potassium channel inhibitor activity
GO:0004016;0,431515;0,902911895;11;15;16;adenylate cyclase activity
GO:0030553;0,431518;0,902911895;16;20;21;cGMP binding
GO:0000179;0,431534;0,902911895;2;4;4;rRNA (adenine-N6,N6-)-dimethyltransferase activity
GO:0016433;0,431534;0,902911895;2;4;4;rRNA (adenine) methyltransferase activity
GO:0043486;0,431712;0,902977481;13;42;53;histone exchange
GO:0032352;0,431851;0,903563443;14;20;20;positive regulation of hormone metabolic process
GO:0005102;0,432043;0,903909702;468;1333;1443;receptor binding
GO:0034341;0,432371;0,904095959;41;107;220;response to interferon-gamma
GO:0070419;0,432588;0,90421249;7;12;12;nonhomologous end joining complex
GO:0051297;0,432735;0,90421249;20;45;51;centrosome organization
GO:0016469;0,432763;0,90421249;8;40;49;proton-transporting two-sector ATPase complex
GO:0003676;0,433278;0,905086827;1395;3940;4480;nucleic acid binding
GO:0007265;0,433749;0,90554591;71;169;181;Ras protein signal transduction
GO:0002682;0,433939;0,90554591;358;978;1220;regulation of immune system process
GO:0015807;0,43402;0,90554591;8;16;17;L-amino acid transport
GO:0035005;0,434171;0,90554591;3;3;3;phosphatidylinositol-4-phosphate 3-kinase activity
GO:0051013;0,434199;0,90554591;3;4;4;microtubule severing
GO:0033327;0,434228;0,90554591;6;15;18;Leydig cell differentiation
GO:0010811;0,434686;0,90554591;28;51;51;positive regulation of cell-substrate adhesion
GO:0021941;0,434805;0,90554591;3;3;3;negative regulation of cerebellar granule cell precursor proliferation
GO:0005335;0,434805;0,90554591;3;3;3;serotonin:sodium symporter activity
GO:0051610;0,434805;0,90554591;3;3;3;serotonin uptake
GO:0019811;0,434805;0,90554591;3;3;3;cocaine binding
GO:0008894;0,434827;0,90554591;1;1;1;guanosine-5'-triphosphate,3'-diphosphate diphosphatase activity
GO:0047635;0,434914;0,90554591;1;2;2;alanine-oxo-acid transaminase activity
GO:0004021;0,434914;0,90554591;1;2;2;L-alanine:2-oxoglutarate aminotransferase activity
GO:0060088;0,43513;0,90554591;5;8;8;auditory receptor cell stereocilium organization
GO:0009008;0,435329;0,90554591;7;9;9;DNA-methyltransferase activity
GO:0060341;0,435355;0,90554591;250;609;671;regulation of cellular localization
GO:0034755;0,435379;0,90554591;4;6;6;iron ion transmembrane transport
GO:0060291;0,435407;0,90554591;10;15;16;long-term synaptic potentiation
GO:0018342;0,435415;0,90554591;3;8;9;protein prenylation
GO:0072182;0,435495;0,90554591;4;11;12;regulation of nephron tubule epithelial cell differentiation
GO:0060999;0,435518;0,90554591;10;12;12;positive regulation of dendritic spine development
GO:0030258;0,435713;0,90554591;56;116;123;lipid modification
GO:0005046;0,435719;0,90554591;1;2;2;KDEL sequence binding
GO:0090116;0,435798;0,90554591;6;8;8;C-5 methylation of cytosine
GO:0003886;0,435798;0,90554591;6;8;8;DNA (cytosine-5-)-methyltransferase activity
GO:0032776;0,435798;0,90554591;6;8;8;DNA methylation on cytosine
GO:0032652;0,436071;0,905740723;12;51;51;regulation of interleukin-1 production
GO:0031981;0,436169;0,905740723;3;3;3;nuclear lumen
GO:0070095;0,436223;0,905740723;3;5;6;fructose-6-phosphate binding
GO:0051339;0,436362;0,905740723;53;133;145;regulation of lyase activity
GO:0030952;0,436368;0,905740723;2;4;4;establishment or maintenance of cytoskeleton polarity
GO:0005677;0,436373;0,905740723;3;7;8;chromatin silencing complex
GO:0070579;0,436398;0,905740723;4;5;5;methylcytosine dioxygenase activity
GO:0060561;0,436896;0,90588769;1;5;5;apoptosis involved in morphogenesis
GO:0022626;0,436986;0,90588769;2;4;4;cytosolic ribosome
GO:0052658;0,437008;0,90588769;2;3;3;inositol-1,4,5-trisphosphate 5-phosphatase activity
GO:0052659;0,437008;0,90588769;2;3;3;inositol 1,3,4,5-tetrakisphosphate 5-phosphatase activity
GO:0050729;0,437026;0,90588769;26;81;96;positive regulation of inflammatory response
GO:0034774;0,437165;0,906041257;23;59;68;secretory granule lumen
GO:0044298;0,438069;0,907861025;3;7;8;cell body membrane
GO:0032809;0,438069;0,907861025;3;7;8;neuronal cell body membrane
GO:0005232;0,438201;0,907861025;2;7;7;serotonin-activated cation-selective channel activity
GO:0000165;0,438533;0,908387178;71;163;181;MAPKKK cascade
GO:0043011;0,438616;0,908531617;4;9;12;myeloid dendritic cell differentiation
GO:0046148;0,43932;0,909216702;17;51;61;pigment biosynthetic process
GO:0072349;0,439371;0,909216702;5;8;10;modified amino acid transmembrane transporter activity
GO:0009450;0,439386;0,909216702;4;4;4;gamma-aminobutyric acid catabolic process
GO:0009202;0,439606;0,909282383;2;2;2;deoxyribonucleoside triphosphate biosynthetic process
GO:0010874;0,43975;0,909282383;5;15;17;regulation of cholesterol efflux
GO:0051088;0,43982;0,909282383;3;3;3;PMA-inducible membrane protein ectodomain proteolysis
GO:0021528;0,439846;0,909282383;1;1;1;commissural neuron differentiation in spinal cord
GO:0046075;0,439874;0,909282383;1;1;1;dTTP metabolic process
GO:0006235;0,439874;0,909282383;1;1;1;dTTP biosynthetic process
GO:0009212;0,439874;0,909282383;1;1;1;pyrimidine deoxyribonucleoside triphosphate biosynthetic process
GO:0032410;0,439994;0,909282383;16;36;38;negative regulation of transporter activity
GO:0005887;0,440091;0,909282383;528;1260;1439;integral to plasma membrane
GO:0007184;0,440125;0,909282383;5;7;7;SMAD protein import into nucleus
GO:0009214;0,440244;0,909413098;10;15;17;cyclic nucleotide catabolic process
GO:0032790;0,440526;0,909660401;4;8;8;ribosome disassembly
GO:0005853;0,441374;0,910086568;2;14;15;eukaryotic translation elongation factor 1 complex
GO:0006386;0,441463;0,910086568;5;17;17;termination of RNA polymerase III transcription
GO:0006385;0,441463;0,910086568;5;17;17;transcription elongation from RNA polymerase III promoter
GO:0033159;0,441784;0,910086568;1;1;1;negative regulation of protein import into nucleus, translocation
GO:0015988;0,442313;0,910086568;15;40;41;energy coupled proton transport, against electrochemical gradient
GO:0015991;0,442313;0,910086568;15;40;41;ATP hydrolysis coupled proton transport
GO:0047749;0,442373;0,910086568;1;2;2;cholestanetriol 26-monooxygenase activity
GO:0022829;0,44247;0,910086568;6;27;32;wide pore channel activity
GO:0003924;0,442488;0,910086568;99;292;315;GTPase activity
GO:0046501;0,442674;0,910086568;2;5;5;protoporphyrinogen IX metabolic process
GO:0051547;0,442693;0,910086568;3;5;5;regulation of keratinocyte migration
GO:0051549;0,442693;0,910086568;3;5;5;positive regulation of keratinocyte migration
GO:0006506;0,442763;0,910086568;8;29;31;GPI anchor biosynthetic process
GO:0008618;0,442963;0,910086568;1;3;3;7-methylguanosine metabolic process
GO:0008616;0,442963;0,910086568;1;3;3;queuosine biosynthetic process
GO:0046118;0,442963;0,910086568;1;3;3;7-methylguanosine biosynthetic process
GO:0046116;0,442963;0,910086568;1;3;3;queuosine metabolic process
GO:0046114;0,442963;0,910086568;1;3;3;guanosine biosynthetic process
GO:0001867;0,442987;0,910086568;2;6;6;complement activation, lectin pathway
GO:0001773;0,443375;0,910086568;5;13;16;myeloid dendritic cell activation
GO:0005889;0,443903;0,910086568;1;1;1;hydrogen:potassium-exchanging ATPase complex
GO:0006583;0,444297;0,910086568;2;2;2;melanin biosynthetic process from tyrosine
GO:0004560;0,444615;0,910086568;1;2;2;alpha-L-fucosidase activity
GO:0015928;0,444615;0,910086568;1;2;2;fucosidase activity
GO:0004806;0,444697;0,910086568;7;15;17;triglyceride lipase activity
GO:0005861;0,444796;0,910086568;3;17;18;troponin complex
GO:0030195;0,445037;0,910086568;12;34;35;negative regulation of blood coagulation
GO:0004450;0,445367;0,910086568;1;4;4;isocitrate dehydrogenase (NADP+) activity
GO:0006097;0,445367;0,910086568;1;4;4;glyoxylate cycle
GO:0048185;0,445746;0,910086568;7;13;14;activin binding
GO:0005577;0,445748;0,910086568;7;12;13;fibrinogen complex
GO:0071450;0,445939;0,910086568;3;9;10;cellular response to oxygen radical
GO:0071451;0,445939;0,910086568;3;9;10;cellular response to superoxide
GO:0019430;0,445939;0,910086568;3;9;10;removal of superoxide radicals
GO:0030097;0,446115;0,910086568;51;102;109;hemopoiesis
GO:0022401;0,446124;0,910086568;3;7;7;negative adaptation of signaling pathway
GO:0002029;0,446124;0,910086568;3;7;7;desensitization of G-protein coupled receptor protein signaling pathway
GO:0023058;0,446124;0,910086568;3;7;7;adaptation of signaling pathway
GO:0001542;0,446312;0,910086568;4;9;9;ovulation from ovarian follicle
GO:0042979;0,446318;0,910086568;3;6;7;ornithine decarboxylase regulator activity
GO:0007289;0,446484;0,910086568;2;7;7;spermatid nucleus differentiation
GO:0046883;0,446523;0,910086568;78;191;216;regulation of hormone secretion
GO:0003360;0,446766;0,910086568;2;2;5;brainstem development
GO:0043534;0,446945;0,910086568;12;29;29;blood vessel endothelial cell migration
GO:0016780;0,446997;0,910086568;8;19;19;phosphotransferase activity, for other substituted phosphate groups
GO:0042113;0,447137;0,910086568;38;91;97;B cell activation
GO:0070110;0,447139;0,910086568;2;2;2;ciliary neurotrophic factor receptor complex
GO:0070104;0,447139;0,910086568;2;2;2;negative regulation of interleukin-6-mediated signaling pathway
GO:0070103;0,447139;0,910086568;2;2;2;regulation of interleukin-6-mediated signaling pathway
GO:0070106;0,447139;0,910086568;2;2;2;interleukin-27-mediated signaling pathway
GO:0031941;0,447152;0,910086568;5;9;11;filamentous actin
GO:0060336;0,447187;0,910086568;2;5;5;negative regulation of interferon-gamma-mediated signaling pathway
GO:0060331;0,447187;0,910086568;2;5;5;negative regulation of response to interferon-gamma
GO:0030864;0,447334;0,910086568;8;16;16;cortical actin cytoskeleton
GO:0008094;0,447415;0,910086568;33;62;63;DNA-dependent ATPase activity
GO:0042737;0,447604;0,910086568;6;12;12;drug catabolic process
GO:0031663;0,447651;0,910086568;11;25;27;lipopolysaccharide-mediated signaling pathway
GO:0042393;0,447676;0,910086568;51;109;119;histone binding
GO:0046635;0,44771;0,910086568;19;44;47;positive regulation of alpha-beta T cell activation
GO:0035444;0,447865;0,910086568;3;3;3;nickel ion transmembrane transport
GO:0015684;0,447865;0,910086568;3;3;3;ferrous iron transport
GO:0015676;0,447865;0,910086568;3;3;3;vanadium ion transport
GO:0015675;0,447865;0,910086568;3;3;3;nickel ion transport
GO:0015692;0,447865;0,910086568;3;3;3;lead ion transport
GO:0070826;0,447865;0,910086568;3;3;3;paraferritin complex
GO:0070627;0,447865;0,910086568;3;3;3;ferrous iron import
GO:0015087;0,447865;0,910086568;3;3;3;cobalt ion transmembrane transporter activity
GO:0015086;0,447865;0,910086568;3;3;3;cadmium ion transmembrane transporter activity
GO:0015099;0,447865;0,910086568;3;3;3;nickel ion transmembrane transporter activity
GO:0015093;0,447865;0,910086568;3;3;3;ferrous iron transmembrane transporter activity
GO:0015094;0,447865;0,910086568;3;3;3;lead ion transmembrane transporter activity
GO:0015100;0,447865;0,910086568;3;3;3;vanadium ion transmembrane transporter activity
GO:0071565;0,447941;0,910086568;8;18;21;nBAF complex
GO:0034375;0,447953;0,910086568;7;20;26;high-density lipoprotein particle remodeling
GO:0001558;0,448033;0,910086568;132;351;391;regulation of cell growth
GO:0008812;0,448036;0,910086568;1;1;1;choline dehydrogenase activity
GO:0016151;0,448098;0,910086568;7;8;8;nickel ion binding
GO:0050884;0,44811;0,910086568;5;9;9;neuromuscular process controlling posture
GO:0060042;0,448255;0,910086568;8;13;13;retina morphogenesis in camera-type eye
GO:0006898;0,448319;0,910086568;41;95;98;receptor-mediated endocytosis
GO:0032049;0,448473;0,910086568;2;3;4;cardiolipin biosynthetic process
GO:0032048;0,448473;0,910086568;2;3;4;cardiolipin metabolic process
GO:0006655;0,448473;0,910086568;2;3;4;phosphatidylglycerol biosynthetic process
GO:0046471;0,448473;0,910086568;2;3;4;phosphatidylglycerol metabolic process
GO:0030228;0,44854;0,910086568;13;22;22;lipoprotein particle receptor activity
GO:0032500;0,448548;0,910086568;1;1;1;muramyl dipeptide binding
GO:0032498;0,448548;0,910086568;1;1;1;detection of muramyl dipeptide
GO:0032499;0,448548;0,910086568;1;1;1;detection of peptidoglycan
GO:0071608;0,448548;0,910086568;1;1;1;macrophage inflammatory protein-1 alpha production
GO:0002816;0,448548;0,910086568;1;1;3;regulation of biosynthetic process of antibacterial peptides active against Gram-positive bacteria
GO:0002807;0,448548;0,910086568;1;1;3;positive regulation of antimicrobial peptide biosynthetic process
GO:0002805;0,448548;0,910086568;1;1;3;regulation of antimicrobial peptide biosynthetic process
GO:0002808;0,448548;0,910086568;1;1;3;regulation of antibacterial peptide biosynthetic process
GO:0035419;0,448548;0,910086568;1;1;1;activation of MAPK activity involved in innate immune response
GO:2000110;0,448548;0,910086568;1;1;1;negative regulation of macrophage apoptosis
GO:2000363;0,448548;0,910086568;1;1;1;positive regulation of prostaglandin-E synthase activity
GO:2000361;0,448548;0,910086568;1;1;1;regulation of prostaglandin-E synthase activity
GO:0006963;0,448548;0,910086568;1;1;3;positive regulation of antibacterial peptide biosynthetic process
GO:0006965;0,448548;0,910086568;1;1;3;positive regulation of biosynthetic process of antibacterial peptides active against Gram-positive bacteria
GO:0002784;0,448548;0,910086568;1;1;3;regulation of antimicrobial peptide production
GO:0002786;0,448548;0,910086568;1;1;3;regulation of antibacterial peptide production
GO:0002759;0,448548;0,910086568;1;1;3;regulation of antimicrobial humoral response
GO:0032701;0,448548;0,910086568;1;1;1;negative regulation of interleukin-18 production
GO:0032427;0,448621;0,910101788;1;1;1;GBD domain binding
GO:0006266;0,448798;0,910627796;7;18;18;DNA ligation
GO:0008217;0,448893;0,910627796;45;140;151;regulation of blood pressure
GO:0090004;0,448914;0,910627796;9;17;18;positive regulation of establishment of protein localization in plasma membrane
GO:0005958;0,448979;0,910649142;6;11;11;DNA-dependent protein kinase-DNA ligase 4 complex
GO:0015691;0,449244;0,910988774;3;5;5;cadmium ion transport
GO:0070574;0,449244;0,910988774;3;5;5;cadmium ion transmembrane transport
GO:0060395;0,449356;0,910998302;8;19;23;SMAD protein signal transduction
GO:0005123;0,449454;0,910998302;6;15;18;death receptor binding
GO:0031063;0,449466;0,910998302;7;10;12;regulation of histone deacetylation
GO:0016176;0,449561;0,910998302;1;3;3;superoxide-generating NADPH oxidase activator activity
GO:0032653;0,449733;0,911609059;6;23;27;regulation of interleukin-10 production
GO:0005778;0,450083;0,912017475;21;51;55;peroxisomal membrane
GO:0031903;0,450083;0,912017475;21;51;55;microbody membrane
GO:0030300;0,450188;0,912069133;2;9;9;regulation of intestinal cholesterol absorption
GO:0008781;0,450554;0,912686412;1;2;2;N-acylneuraminate cytidylyltransferase activity
GO:0045109;0,450894;0,912686412;2;7;8;intermediate filament organization
GO:0072201;0,45098;0,912686412;5;10;10;negative regulation of mesenchymal cell proliferation
GO:0030530;0,450984;0,912686412;6;26;29;heterogeneous nuclear ribonucleoprotein complex
GO:0004719;0,45102;0,912686412;4;5;5;protein-L-isoaspartate (D-aspartate) O-methyltransferase activity
GO:0007128;0,451045;0,912686412;7;14;14;meiotic prophase I
GO:0045071;0,45113;0,912686412;11;27;33;negative regulation of viral genome replication
GO:0048525;0,45113;0,912686412;11;27;33;negative regulation of viral reproduction
GO:0034723;0,451145;0,912686412;3;4;4;DNA replication-dependent nucleosome organization
GO:0010983;0,451492;0,913344229;1;1;1;positive regulation of high-density lipoprotein particle clearance
GO:0071421;0,451522;0,913404406;3;5;5;manganese ion transmembrane transport
GO:0045862;0,451685;0,913920337;30;72;84;positive regulation of proteolysis
GO:0006556;0,452069;0,914167937;1;3;3;S-adenosylmethionine biosynthetic process
GO:0008629;0,452137;0,914167937;48;127;138;induction of apoptosis by intracellular signals
GO:0016108;0,452282;0,914167937;1;1;1;tetraterpenoid metabolic process
GO:0016116;0,452282;0,914167937;1;1;1;carotenoid metabolic process
GO:0016119;0,452282;0,914167937;1;1;1;carotene metabolic process
GO:0051797;0,452307;0,914167937;3;8;14;regulation of hair follicle development
GO:0046886;0,452792;0,914363902;13;18;18;positive regulation of hormone biosynthetic process
GO:0009074;0,452883;0,914363902;12;25;26;aromatic amino acid family catabolic process
GO:0033194;0,452926;0,914363902;7;14;15;response to hydroperoxide
GO:0002685;0,453023;0,914363902;24;77;81;regulation of leukocyte migration
GO:0005641;0,453038;0,914363902;3;5;5;nuclear envelope lumen
GO:0043279;0,453113;0,914363902;48;105;118;response to alkaloid
GO:0004743;0,453343;0,914552528;1;2;3;pyruvate kinase activity
GO:0032440;0,453712;0,914552528;2;2;2;2-alkenal reductase [NAD(P)] activity
GO:0005671;0,453728;0,914552528;6;16;18;Ada2/Gcn5/Ada3 transcription activator complex
GO:0032660;0,453785;0,914552528;6;22;23;regulation of interleukin-17 production
GO:0090051;0,454032;0,914552528;1;1;1;negative regulation of cell migration involved in sprouting angiogenesis
GO:0006047;0,454079;0,914552528;6;13;14;UDP-N-acetylglucosamine metabolic process
GO:0004957;0,454198;0,914552528;4;7;7;prostaglandin E receptor activity
GO:0001046;0,454231;0,914552528;7;21;22;core promoter sequence-specific DNA binding
GO:2000737;0,45424;0,914552528;2;5;5;negative regulation of stem cell differentiation
GO:0005381;0,45437;0,914552528;3;5;5;iron ion transmembrane transporter activity
GO:0048305;0,454401;0,914552528;1;1;1;immunoglobulin secretion
GO:0060037;0,454565;0,914552528;7;13;13;pharyngeal system development
GO:0031346;0,454587;0,914552528;65;141;143;positive regulation of cell projection organization
GO:0032845;0,454698;0,914552528;10;25;26;negative regulation of homeostatic process
GO:0042596;0,454746;0,914552528;13;38;40;fear response
GO:0005133;0,455046;0,914552528;1;2;2;interferon-gamma receptor binding
GO:0005996;0,455215;0,914552528;109;295;327;monosaccharide metabolic process
GO:0045061;0,455366;0,914552528;8;18;24;thymic T cell selection
GO:0046873;0,455391;0,914552528;90;178;208;metal ion transmembrane transporter activity
GO:0010738;0,455401;0,914552528;8;15;16;regulation of protein kinase A signaling cascade
GO:0032210;0,455598;0,914552528;4;7;8;regulation of telomere maintenance via telomerase
GO:0051177;0,455708;0,914552528;2;4;4;meiotic sister chromatid cohesion
GO:0007568;0,455717;0,914552528;82;230;245;aging
GO:0004352;0,45576;0,914552528;1;1;2;glutamate dehydrogenase (NAD+) activity
GO:0004353;0,45576;0,914552528;1;1;2;glutamate dehydrogenase [NAD(P)+] activity
GO:0016639;0,45576;0,914552528;1;1;2;oxidoreductase activity, acting on the CH-NH2 group of donors, NAD or NADP as acceptor
GO:0046125;0,456021;0,914949397;2;5;5;pyrimidine deoxyribonucleoside metabolic process
GO:0010038;0,456405;0,915163179;125;302;316;response to metal ion
GO:0035587;0,456425;0,915163179;4;9;9;purinergic receptor signaling pathway
GO:0008233;0,456473;0,915163179;300;686;749;peptidase activity
GO:0051919;0,456475;0,915163179;2;5;5;positive regulation of fibrinolysis
GO:0010954;0,456587;0,915275513;3;5;5;positive regulation of protein processing
GO:0002718;0,456627;0,915346437;13;41;54;regulation of cytokine production involved in immune response
GO:0001880;0,456882;0,915346437;3;5;6;Mullerian duct regression
GO:0048675;0,456993;0,915346437;6;14;16;axon extension
GO:0050291;0,457038;0,915346437;5;8;8;sphingosine N-acyltransferase activity
GO:0033002;0,457071;0,915346437;5;8;13;muscle cell proliferation
GO:0016174;0,457175;0,915346437;4;6;6;NAD(P)H oxidase activity
GO:0031345;0,45722;0,915346437;37;69;70;negative regulation of cell projection organization
GO:0005521;0,457428;0,915346437;6;12;12;lamin binding
GO:0031982;0,457562;0,915382041;374;880;947;vesicle
GO:0035033;0,457865;0,915700838;5;10;12;histone deacetylase regulator activity
GO:0009113;0,458003;0,915700838;4;9;11;purine base biosynthetic process
GO:0070403;0,458015;0,915700838;6;14;14;NAD+ binding
GO:0006948;0,458333;0,915941737;1;1;1;induction by virus of host cell-cell fusion
GO:0045234;0,458333;0,915941737;1;1;1;protein palmitoleylation
GO:0042993;0,458354;0,915941737;8;27;37;positive regulation of transcription factor import into nucleus
GO:0051351;0,458734;0,915941737;30;96;105;positive regulation of ligase activity
GO:0006024;0,458845;0,915941737;18;28;29;glycosaminoglycan biosynthetic process
GO:0050733;0,458931;0,915941737;3;7;8;RS domain binding
GO:0004307;0,458958;0,915941737;2;3;3;ethanolaminephosphotransferase activity
GO:0032768;0,458961;0,915941737;31;67;75;regulation of monooxygenase activity
GO:0035313;0,459099;0,915941737;5;10;11;wound healing, spreading of epidermal cells
GO:0008028;0,459128;0,915941737;9;23;27;monocarboxylic acid transmembrane transporter activity
GO:0051183;0,459548;0,915941737;7;21;21;vitamin transporter activity
GO:0000153;0,459615;0,915941737;2;6;6;cytoplasmic ubiquitin ligase complex
GO:0032587;0,4597;0,915941737;31;56;64;ruffle membrane
GO:0046398;0,459831;0,915941737;5;6;6;UDP-glucuronate metabolic process
GO:0018026;0,459916;0,915941737;4;8;8;peptidyl-lysine monomethylation
GO:0006950;0,460008;0,915941737;881;2486;2803;response to stress
GO:0030662;0,460049;0,915941737;57;114;156;coated vesicle membrane
GO:0071920;0,460149;0,915941737;2;2;3;cleavage body
GO:0000026;0,460166;0,915941737;1;2;2;alpha-1,2-mannosyltransferase activity
GO:0051443;0,460225;0,915941737;28;93;99;positive regulation of ubiquitin-protein ligase activity
GO:0060236;0,460348;0,915941737;2;7;7;regulation of mitotic spindle organization
GO:0051017;0,460441;0,915941737;22;34;39;actin filament bundle assembly
GO:0046456;0,460444;0,915941737;21;63;66;icosanoid biosynthetic process
GO:0000387;0,460463;0,915941737;8;32;35;spliceosomal snRNP assembly
GO:0009268;0,46058;0,915941737;9;18;20;response to pH
GO:0002054;0,460732;0,916356565;2;4;4;nucleobase binding
GO:0051315;0,460922;0,916896932;2;3;3;attachment of spindle microtubules to kinetochore involved in mitotic sister chromatid segregation
GO:0030853;0,4617;0,916997339;5;11;11;negative regulation of granulocyte differentiation
GO:0046399;0,461801;0,916997339;2;3;3;glucuronate biosynthetic process
GO:0006065;0,461801;0,916997339;2;3;3;UDP-glucuronate biosynthetic process
GO:0045787;0,461902;0,916997339;50;130;139;positive regulation of cell cycle
GO:0050707;0,462003;0,916997339;21;76;85;regulation of cytokine secretion
GO:0008073;0,462062;0,916997339;2;5;6;ornithine decarboxylase inhibitor activity
GO:0044068;0,462076;0,916997339;4;6;6;modulation by symbiont of host cellular process
GO:0050877;0,462129;0,916997339;282;702;751;neurological system process
GO:0002285;0,462376;0,916997339;20;51;55;lymphocyte activation involved in immune response
GO:0043508;0,462377;0,916997339;3;7;7;negative regulation of JUN kinase activity
GO:0065010;0,462398;0,916997339;3;11;12;extracellular membrane-bounded organelle
GO:0043230;0,462398;0,916997339;3;11;12;extracellular organelle
GO:0000245;0,462474;0,916997339;9;25;45;spliceosome assembly
GO:0039003;0,462896;0,916997339;2;2;3;pronephric field specification
GO:2000592;0,462896;0,916997339;2;2;3;regulation of metanephric DCT cell differentiation
GO:2000594;0,462896;0,916997339;2;2;3;positive regulation of metanephric DCT cell differentiation
GO:0072304;0,462896;0,916997339;2;2;3;regulation of mesenchymal stem cell apoptosis involved in metanephric nephron morphogenesis
GO:0072305;0,462896;0,916997339;2;2;3;negative regulation of mesenchymal stem cell apoptosis involved in metanephric nephron morphogenesis
GO:0072004;0,462896;0,916997339;2;2;3;kidney field specification
GO:0005326;0,463144;0,917099378;15;30;34;neurotransmitter transporter activity
GO:0003413;0,463254;0,917121516;1;4;4;chondrocyte differentiation involved in endochondral bone morphogenesis
GO:0004967;0,463432;0,917121516;2;3;3;glucagon receptor activity
GO:0090199;0,463675;0,917121516;9;23;24;regulation of release of cytochrome c from mitochondria
GO:0002312;0,463712;0,917121516;9;23;24;B cell activation involved in immune response
GO:0019585;0,463755;0,917121516;12;19;19;glucuronate metabolic process
GO:0006063;0,463755;0,917121516;12;19;19;uronic acid metabolic process
GO:0031296;0,464141;0,917517093;1;2;2;B cell costimulation
GO:0045425;0,464144;0,917517093;3;5;5;positive regulation of granulocyte macrophage colony-stimulating factor biosynthetic process
GO:0006298;0,464438;0,917517093;8;17;24;mismatch repair
GO:0031023;0,46447;0,917517093;23;49;55;microtubule organizing center organization
GO:0033313;0,464739;0,917517093;1;2;2;meiotic cell cycle checkpoint
GO:0042138;0,464739;0,917517093;1;2;2;meiotic DNA double-strand break formation
GO:0005922;0,464785;0,917517093;4;29;32;connexon complex
GO:0032364;0,464818;0,917517093;3;6;7;oxygen homeostasis
GO:0044070;0,464879;0,917517093;7;18;25;regulation of anion transport
GO:0032279;0,46516;0,918032362;10;13;15;asymmetric synapse
GO:0060690;0,46527;0,918062305;1;1;1;epithelial cell differentiation involved in salivary gland development
GO:0006154;0,465389;0,918324215;3;4;4;adenosine catabolic process
GO:0090276;0,465597;0,918324215;68;155;179;regulation of peptide hormone secretion
GO:0008344;0,465872;0,918324215;31;63;66;adult locomotory behavior
GO:0070852;0,465878;0,918324215;5;6;7;cell body fiber
GO:0016655;0,466084;0,918324215;14;56;64;oxidoreductase activity, acting on NADH or NADPH, quinone or similar compound as acceptor
GO:0051030;0,466128;0,918324215;1;2;2;snRNA transport
GO:0006408;0,466128;0,918324215;1;2;2;snRNA export from nucleus
GO:0010832;0,466147;0,918324215;2;3;3;negative regulation of myotube differentiation
GO:2001015;0,466147;0,918324215;2;3;3;negative regulation of skeletal muscle cell differentiation
GO:0060746;0,466216;0,918324215;2;6;6;parental behavior
GO:0042711;0,466216;0,918324215;2;6;6;maternal behavior
GO:0009263;0,466265;0,918324215;6;12;12;deoxyribonucleotide biosynthetic process
GO:0006657;0,466629;0,918358296;4;9;11;CDP-choline pathway
GO:0061001;0,466829;0,918358296;11;17;17;regulation of dendritic spine morphogenesis
GO:0042476;0,467035;0,918358296;30;78;83;odontogenesis
GO:0043139;0,467059;0,918358296;2;5;5;5'-3' DNA helicase activity
GO:0090257;0,467076;0,918358296;47;118;127;regulation of muscle system process
GO:0043030;0,46713;0,918358296;11;27;28;regulation of macrophage activation
GO:0044319;0,467145;0,918358296;5;11;12;wound healing, spreading of cells
GO:0000076;0,467191;0,918358296;4;11;11;DNA replication checkpoint
GO:0021936;0,467304;0,918358296;4;7;7;regulation of cerebellar granule cell precursor proliferation
GO:0045930;0,467695;0,918358296;22;42;44;negative regulation of mitotic cell cycle
GO:0000117;0,468095;0,918358296;2;2;3;regulation of transcription involved in G2/M-phase of mitotic cell cycle
GO:0046210;0,468199;0,918358296;9;11;11;nitric oxide catabolic process
GO:0090345;0,468199;0,918358296;9;11;11;cellular organohalogen metabolic process
GO:0090346;0,468199;0,918358296;9;11;11;cellular organofluorine metabolic process
GO:0043602;0,468199;0,918358296;9;11;11;nitrate catabolic process
GO:0047726;0,468199;0,918358296;9;11;11;iron-cytochrome-c reductase activity
GO:0003958;0,468199;0,918358296;9;11;11;NADPH-hemoprotein reductase activity
GO:0042126;0,468199;0,918358296;9;11;11;nitrate metabolic process
GO:0043012;0,468479;0,918813455;1;1;1;regulation of fusion of sperm to egg plasma membrane
GO:0006023;0,468564;0,918877881;18;30;31;aminoglycan biosynthetic process
GO:0005519;0,468698;0,919004781;1;1;1;cytoskeletal regulatory protein binding
GO:0004351;0,46877;0,919004781;3;7;7;glutamate decarboxylase activity
GO:0005184;0,468801;0,919004781;3;29;30;neuropeptide hormone activity
GO:0016742;0,468841;0,919004781;7;13;13;hydroxymethyl-, formyl- and related transferase activity
GO:0007159;0,468888;0,919004781;15;39;50;leukocyte cell-cell adhesion
GO:0070482;0,469352;0,919540071;117;301;329;response to oxygen levels
GO:0002573;0,469394;0,919540071;27;60;64;myeloid leukocyte differentiation
GO:0032042;0,469476;0,919540071;3;7;7;mitochondrial DNA metabolic process
GO:0008009;0,469506;0,919540071;6;50;55;chemokine activity
GO:0030857;0,469548;0,919540071;4;11;13;negative regulation of epithelial cell differentiation
GO:0035590;0,469786;0,919540071;3;8;8;purinergic nucleotide receptor signaling pathway
GO:0003180;0,469892;0,919540071;2;5;5;aortic valve morphogenesis
GO:0032137;0,470159;0,919540071;2;2;2;guanine/thymine mispair binding
GO:0005252;0,470351;0,919540071;1;1;1;open rectifier potassium channel activity
GO:0000726;0,470381;0,919540071;8;14;15;non-recombinational repair
GO:0006303;0,470381;0,919540071;8;14;15;double-strand break repair via nonhomologous end joining
GO:0004047;0,470472;0,919540071;4;7;7;aminomethyltransferase activity
GO:0003827;0,470479;0,919540071;1;6;7;alpha-1,3-mannosylglycoprotein 2-beta-N-acetylglucosaminyltransferase activity
GO:0018894;0,470588;0,919540071;4;10;10;dibenzo-p-dioxin metabolic process
GO:0046914;0,470598;0,919540071;1119;2780;3119;transition metal ion binding
GO:0001730;0,470687;0,919540071;1;2;2;2'-5'-oligoadenylate synthetase activity
GO:0021766;0,470727;0,919540071;21;43;44;hippocampus development
GO:0010510;0,471308;0,920194409;5;13;16;regulation of acetyl-CoA biosynthetic process from pyruvate
GO:0016153;0,47159;0,920194409;1;1;1;urocanate hydratase activity
GO:0010288;0,47176;0,920194409;7;21;21;response to lead ion
GO:0071385;0,47188;0,920194409;14;35;36;cellular response to glucocorticoid stimulus
GO:0071384;0,47188;0,920194409;14;35;36;cellular response to corticosteroid stimulus
GO:0044425;0,471927;0,920194409;2827;7136;8095;membrane part
GO:0019798;0,471934;0,920194409;6;11;11;procollagen-proline dioxygenase activity
GO:0043129;0,471953;0,920194409;7;10;10;surfactant homeostasis
GO:0048875;0,471953;0,920194409;7;10;10;chemical homeostasis within a tissue
GO:0047105;0,472207;0,920314009;1;1;1;4-trimethylammoniobutyraldehyde dehydrogenase activity
GO:0033737;0,472207;0,920314009;1;1;1;1-pyrroline dehydrogenase activity
GO:0019145;0,472207;0,920314009;1;1;1;aminobutyraldehyde dehydrogenase activity
GO:0006595;0,472485;0,92063835;7;21;24;polyamine metabolic process
GO:0014889;0,472778;0,920809558;5;8;8;muscle atrophy
GO:0045737;0,472975;0,920809558;9;20;21;positive regulation of cyclin-dependent protein kinase activity
GO:0030513;0,4731;0,920809558;7;21;22;positive regulation of BMP signaling pathway
GO:0009303;0,473194;0,920809558;7;25;28;rRNA transcription
GO:0009133;0,473354;0,920809558;4;12;12;nucleoside diphosphate biosynthetic process
GO:0050954;0,473517;0,920809558;69;143;152;sensory perception of mechanical stimulus
GO:0009581;0,473742;0,920809558;31;86;90;detection of external stimulus
GO:0003828;0,473816;0,920809558;4;5;5;alpha-N-acetylneuraminate alpha-2,8-sialyltransferase activity
GO:0000146;0,473844;0,920809558;11;17;20;microfilament motor activity
GO:0043281;0,473943;0,920809558;81;209;228;regulation of caspase activity
GO:0044450;0,474;0,920809558;38;82;95;microtubule organizing center part
GO:0051896;0,474043;0,920809558;26;71;79;regulation of protein kinase B signaling cascade
GO:0008274;0,4743;0,920936643;3;8;9;gamma-tubulin ring complex
GO:0000931;0,4743;0,920936643;3;8;9;gamma-tubulin large complex
GO:0000791;0,474347;0,920936643;6;10;11;euchromatin
GO:0007605;0,474541;0,921054278;67;138;147;sensory perception of sound
GO:0032988;0,474568;0,921054278;5;10;10;ribonucleoprotein complex disassembly
GO:0045321;0,474757;0,921283467;115;299;327;leukocyte activation
GO:0010033;0,475114;0,921476505;672;1766;1999;response to organic substance
GO:0019208;0,475126;0,921476505;47;76;93;phosphatase regulator activity
GO:0044262;0,475434;0,921897683;221;566;616;cellular carbohydrate metabolic process
GO:0044264;0,475558;0,921897683;32;65;73;cellular polysaccharide metabolic process
GO:0032309;0,476256;0,922410011;7;16;16;icosanoid secretion
GO:0071715;0,476256;0,922410011;7;16;16;icosanoid transport
GO:0050482;0,476256;0,922410011;7;16;16;arachidonic acid secretion
GO:0060205;0,476329;0,922410011;23;61;70;cytoplasmic membrane-bounded vesicle lumen
GO:0051247;0,476334;0,922410011;230;621;687;positive regulation of protein metabolic process
GO:0004464;0,47635;0,922410011;1;2;2;leukotriene-C4 synthase activity
GO:0005802;0,476551;0,922410011;31;68;73;trans-Golgi network
GO:0000060;0,476876;0,922757504;8;28;37;protein import into nucleus, translocation
GO:0043932;0,477133;0,922757504;1;2;2;ossification involved in bone remodeling
GO:0046689;0,4772;0,922757504;3;12;12;response to mercury ion
GO:0060340;0,477211;0,922757504;2;5;5;positive regulation of type I interferon-mediated signaling pathway
GO:0072332;0,477319;0,922757504;8;27;32;signal transduction by p53 class mediator resulting in induction of apoptosis
GO:0006546;0,477341;0,922757504;5;9;9;glycine catabolic process
GO:0034142;0,477388;0,922757504;36;99;112;toll-like receptor 4 signaling pathway
GO:0042522;0,477743;0,922820277;9;20;21;regulation of tyrosine phosphorylation of Stat5 protein
GO:0003032;0,477778;0,922820277;4;8;8;detection of oxygen
GO:0043069;0,47782;0,922820277;243;668;746;negative regulation of programmed cell death
GO:0008295;0,478034;0,923184178;1;3;3;spermidine biosynthetic process
GO:0010458;0,478133;0,923386214;2;5;5;exit from mitosis
GO:0030235;0,478434;0,92350939;7;15;15;nitric-oxide synthase regulator activity
GO:0034201;0,478443;0,92350939;6;7;8;response to oleic acid
GO:0071947;0,478596;0,923765165;1;1;1;protein deubiquitination involved in ubiquitin-dependent protein catabolic process
GO:0032242;0,478807;0,923765165;3;3;3;regulation of nucleoside transport
GO:0032244;0,478807;0,923765165;3;3;3;positive regulation of nucleoside transport
GO:0032899;0,478807;0,923765165;3;3;3;regulation of neurotrophin production
GO:0032900;0,478807;0,923765165;3;3;3;negative regulation of neurotrophin production
GO:0005171;0,478896;0,923837159;1;1;1;hepatocyte growth factor receptor binding
GO:0007059;0,479638;0,924919929;39;102;110;chromosome segregation
GO:0071577;0,479663;0,924919929;5;14;14;zinc ion transmembrane transport
GO:0060265;0,479771;0,924919929;1;1;1;positive regulation of respiratory burst involved in inflammatory response
GO:0002232;0,479771;0,924919929;1;1;1;leukocyte chemotaxis involved in inflammatory response
GO:0042098;0,479788;0,924919929;9;26;30;T cell proliferation
GO:0004028;0,479805;0,924919929;3;8;8;3-chloroallyl aldehyde dehydrogenase activity
GO:0045637;0,479875;0,924919929;51;153;168;regulation of myeloid cell differentiation
GO:0004771;0,480088;0,924919929;2;3;4;sterol esterase activity
GO:0003842;0,480192;0,924919929;2;2;2;1-pyrroline-5-carboxylate dehydrogenase activity
GO:0043556;0,480334;0,924919929;1;1;1;regulation of translation in response to oxidative stress
GO:0032938;0,480334;0,924919929;1;1;1;negative regulation of translation in response to oxidative stress
GO:0042406;0,480334;0,924919929;1;1;1;extrinsic to endoplasmic reticulum membrane
GO:0006171;0,480393;0,924919929;11;18;19;cAMP biosynthetic process
GO:0070256;0,480474;0,924919929;3;4;4;negative regulation of mucus secretion
GO:0042323;0,480474;0,924919929;3;4;4;negative regulation of circadian sleep/wake cycle, non-REM sleep
GO:0045987;0,480531;0,924919929;7;19;20;positive regulation of smooth muscle contraction
GO:0001940;0,480678;0,924919929;2;6;6;male pronucleus
GO:0032727;0,480818;0,924919929;3;8;8;positive regulation of interferon-alpha production
GO:0002366;0,48094;0,924919929;28;76;83;leukocyte activation involved in immune response
GO:0002263;0,48094;0,924919929;28;76;83;cell activation involved in immune response
GO:0030432;0,481092;0,924919929;3;8;9;peristalsis
GO:0060215;0,481119;0,924919929;4;6;6;primitive hemopoiesis
GO:0016428;0,48114;0,924919929;1;1;1;tRNA (cytosine-5-)-methyltransferase activity
GO:0016427;0,48114;0,924919929;1;1;1;tRNA (cytosine) methyltransferase activity
GO:0032200;0,481278;0,925165709;26;75;84;telomere organization
GO:0009000;0,481467;0,925280902;1;1;1;selenocysteine lyase activity
GO:0001928;0,481671;0,925301555;2;2;2;regulation of exocyst assembly
GO:0060178;0,481671;0,925301555;2;2;2;regulation of exocyst localization
GO:0043303;0,481837;0,925377609;2;12;13;mast cell degranulation
GO:0002279;0,481837;0,925377609;2;12;13;mast cell activation involved in immune response
GO:0051403;0,482077;0,925714326;26;66;77;stress-activated MAPK cascade
GO:0060267;0,482191;0,925714326;3;6;6;positive regulation of respiratory burst
GO:0010008;0,482225;0,925714326;133;312;417;endosome membrane
GO:0006818;0,482325;0,925941117;27;86;97;hydrogen transport
GO:0045577;0,483164;0,92677293;9;22;23;regulation of B cell differentiation
GO:0010986;0,483318;0,92677293;1;2;2;positive regulation of lipoprotein particle clearance
GO:0014050;0,483374;0,92677293;4;7;7;negative regulation of glutamate secretion
GO:0052600;0,483393;0,92677293;2;3;4;propane-1,3-diamine oxidase activity
GO:0052599;0,483393;0,92677293;2;3;4;methylputrescine oxidase activity
GO:0052598;0,483393;0,92677293;2;3;4;histamine oxidase activity
GO:0052597;0,483393;0,92677293;2;3;4;diamine oxidase activity
GO:0090280;0,483452;0,92677293;2;6;6;positive regulation of calcium ion import
GO:0050798;0,483516;0,92677293;3;5;5;activated T cell proliferation
GO:0015301;0,483565;0,92677293;14;31;32;anion:anion antiporter activity
GO:0042908;0,483857;0,926859641;2;2;2;xenobiotic transport
GO:0046618;0,483857;0,926859641;2;2;2;drug export
GO:0043206;0,4839;0,926859641;3;11;11;fibril organization
GO:0015816;0,48404;0,926980998;2;3;4;glycine transport
GO:0045824;0,484161;0,927076769;4;13;20;negative regulation of innate immune response
GO:0004727;0,484649;0,928053842;1;2;2;prenylated protein tyrosine phosphatase activity
GO:0043410;0,484697;0,928053842;71;175;192;positive regulation of MAPKKK cascade
GO:0048640;0,485142;0,928595339;16;32;32;negative regulation of developmental growth
GO:0090342;0,485225;0,928595339;11;24;27;regulation of cell aging
GO:0070555;0,485238;0,928595339;25;64;74;response to interleukin-1
GO:0042346;0,485273;0,928595339;5;20;29;positive regulation of NF-kappaB import into nucleus
GO:0016812;0,485385;0,928595339;7;12;12;hydrolase activity, acting on carbon-nitrogen (but not peptide) bonds, in cyclic amides
GO:0005684;0,485601;0,928704537;1;2;2;U2-type spliceosomal complex
GO:0045509;0,485975;0,929189788;2;3;3;interleukin-27 receptor activity
GO:0032461;0,486027;0,929189788;5;15;15;positive regulation of protein oligomerization
GO:0030261;0,486073;0,929189788;12;30;30;chromosome condensation
GO:0004687;0,486201;0,929189788;3;5;5;myosin light chain kinase activity
GO:0070688;0,486217;0,929189788;5;10;12;MLL5-L complex
GO:0031093;0,486277;0,929231393;22;58;67;platelet alpha granule lumen
GO:0050862;0,486992;0,93055846;2;5;7;positive regulation of T cell receptor signaling pathway
GO:0008969;0,487074;0,930564995;2;3;3;phosphohistidine phosphatase activity
GO:0004334;0,487391;0,930737476;2;2;2;fumarylacetoacetase activity
GO:0045739;0,487413;0,930737476;13;26;28;positive regulation of DNA repair
GO:2000192;0,487576;0,930737476;3;7;7;negative regulation of fatty acid transport
GO:0010748;0,487576;0,930737476;3;7;7;negative regulation of plasma membrane long-chain fatty acid transport
GO:0035509;0,487582;0,930737476;1;1;1;negative regulation of myosin-light-chain-phosphatase activity
GO:0031209;0,487582;0,930737476;1;1;1;SCAR complex
GO:0043376;0,487582;0,930737476;1;1;1;regulation of CD8-positive, alpha-beta T cell differentiation
GO:0043378;0,487582;0,930737476;1;1;1;positive regulation of CD8-positive, alpha-beta T cell differentiation
GO:0072531;0,487652;0,930846207;5;20;21;pyrimidine-containing compound transmembrane transport
GO:0001655;0,488031;0,931421058;9;19;20;urogenital system development
GO:0090190;0,488086;0,931421058;5;19;21;positive regulation of branching involved in ureteric bud morphogenesis
GO:0019887;0,488285;0,931538528;62;153;157;protein kinase regulator activity
GO:0019900;0,48873;0,931884832;170;395;416;kinase binding
GO:0003014;0,488807;0,931884832;14;42;44;renal system process
GO:0003721;0,489254;0,932126019;1;1;1;telomeric template RNA reverse transcriptase activity
GO:0034122;0,489259;0,932126019;3;9;9;negative regulation of toll-like receptor signaling pathway
GO:0008213;0,489654;0,932126019;40;89;98;protein alkylation
GO:0006479;0,489654;0,932126019;40;89;98;protein methylation
GO:0047496;0,4897;0,932126019;8;10;10;vesicle transport along microtubule
GO:0005664;0,489714;0,932126019;6;15;15;nuclear origin of replication recognition complex
GO:0000808;0,489714;0,932126019;6;15;15;origin recognition complex
GO:0032964;0,490044;0,932343547;3;5;5;collagen biosynthetic process
GO:0008131;0,490096;0,932343547;2;5;8;primary amine oxidase activity
GO:0032700;0,490105;0,932343547;2;10;10;negative regulation of interleukin-17 production
GO:0060371;0,490112;0,932343547;2;2;2;regulation of atrial cardiomyocyte membrane depolarization
GO:0030323;0,490116;0,932343547;2;4;4;respiratory tube development
GO:0008106;0,490497;0,932487201;3;11;11;alcohol dehydrogenase (NADP+) activity
GO:0000983;0,490515;0,932487201;4;9;9;RNA polymerase II core promoter sequence-specific DNA binding transcription factor activity
GO:0010193;0,490688;0,932522197;2;4;4;response to ozone
GO:0045666;0,490703;0,932522197;27;78;78;positive regulation of neuron differentiation
GO:0045581;0,491157;0,933133818;8;28;28;negative regulation of T cell differentiation
GO:0042997;0,491309;0,933263878;1;2;2;negative regulation of Golgi to plasma membrane protein transport
GO:0008973;0,491401;0,933387096;1;1;1;phosphopentomutase activity
GO:0045165;0,491523;0,933387096;36;110;120;cell fate commitment
GO:0071900;0,491771;0,933497097;153;403;433;regulation of protein serine/threonine kinase activity
GO:0045086;0,491867;0,933711902;7;15;15;positive regulation of interleukin-2 biosynthetic process
GO:0004886;0,492146;0,93422489;2;3;8;retinoid-X receptor activity
GO:0046686;0,492279;0,934283801;16;40;41;response to cadmium ion
GO:0034359;0,492334;0,934283801;1;1;1;mature chylomicron
GO:0034360;0,492334;0,934283801;1;1;1;chylomicron remnant
GO:0050755;0,492892;0,934316048;1;2;2;chemokine metabolic process
GO:0004325;0,493033;0,934316048;1;1;1;ferrochelatase activity
GO:0033091;0,493094;0,934316048;1;3;3;positive regulation of immature T cell proliferation
GO:0032103;0,493126;0,934316048;51;161;178;positive regulation of response to external stimulus
GO:0030351;0,493157;0,934316048;1;1;1;inositol-1,3,4,5,6-pentakisphosphate 3-phosphatase activity
GO:0030352;0,493157;0,934316048;1;1;1;inositol-1,4,5,6-tetrakisphosphate 6-phosphatase activity
GO:0034417;0,493157;0,934316048;1;1;1;bisphosphoglycerate 3-phosphatase activity
GO:0004446;0,493157;0,934316048;1;1;1;inositol-hexakisphosphate phosphatase activity
GO:0006797;0,493157;0,934316048;1;1;1;polyphosphate metabolic process
GO:0043325;0,493692;0,934781931;8;16;17;phosphatidylinositol-3,4-bisphosphate binding
GO:0005280;0,493732;0,934781931;1;2;2;hydrogen:amino acid symporter activity
GO:0051881;0,493825;0,934781931;7;19;19;regulation of mitochondrial membrane potential
GO:0031410;0,49402;0,934781931;358;841;907;cytoplasmic vesicle
GO:0035642;0,49411;0,934781931;2;2;2;histone methyltransferase activity (H3-R17 specific)
GO:0034971;0,49411;0,934781931;2;2;2;histone H3-R17 methylation
GO:0034970;0,494116;0,934781931;2;3;3;histone H3-R2 methylation
GO:0060350;0,49414;0,934781931;2;3;3;endochondral bone morphogenesis
GO:2000794;0,494157;0,934781931;4;4;4;regulation of epithelial cell proliferation involved in lung morphogenesis
GO:0015116;0,494166;0,934781931;9;18;18;sulfate transmembrane transporter activity
GO:0010610;0,494298;0,935152961;1;1;1;regulation of mRNA stability involved in response to stress
GO:0050961;0,494997;0,937348104;4;8;8;detection of temperature stimulus involved in sensory perception
GO:0050965;0,494997;0,937348104;4;8;8;detection of temperature stimulus involved in sensory perception of pain
GO:0014823;0,495148;0,937565581;15;43;49;response to activity
GO:0009650;0,495305;0,93763684;3;9;9;UV protection
GO:0000975;0,495534;0,93763684;104;298;336;regulatory region DNA binding
GO:0001067;0,495534;0,93763684;104;298;336;regulatory region nucleic acid binding
GO:0045092;0,495651;0,93763684;1;1;1;interleukin-18 receptor complex
GO:0045323;0,495651;0,93763684;1;1;2;interleukin-1 receptor complex
GO:0021843;0,49615;0,93778555;2;6;8;substrate-independent telencephalic tangential interneuron migration
GO:0021853;0,49615;0,93778555;2;6;8;cerebral cortex GABAergic interneuron migration
GO:0021826;0,49615;0,93778555;2;6;8;substrate-independent telencephalic tangential migration
GO:0021830;0,49615;0,93778555;2;6;8;interneuron migration from the subpallium to the cortex
GO:0018105;0,49622;0,93778555;34;65;68;peptidyl-serine phosphorylation
GO:0048256;0,496348;0,937801784;3;6;10;flap endonuclease activity
GO:0007004;0,496423;0,937801784;6;10;12;telomere maintenance via telomerase
GO:0018184;0,496427;0,937801784;1;1;1;protein polyamination
GO:0045254;0,49649;0,937801784;3;6;6;pyruvate dehydrogenase complex
GO:0042345;0,496638;0,937801784;11;35;45;regulation of NF-kappaB import into nucleus
GO:0045908;0,496678;0,937801784;3;7;7;negative regulation of vasodilation
GO:0046634;0,496791;0,937801784;22;54;57;regulation of alpha-beta T cell activation
GO:0045822;0,496816;0,937801784;4;11;12;negative regulation of heart contraction
GO:0031344;0,497195;0,938361079;123;258;264;regulation of cell projection organization
GO:0000785;0,497247;0,938361079;76;197;235;chromatin
GO:0010975;0,497609;0,938650041;107;221;227;regulation of neuron projection development
GO:0033018;0,497725;0,938650041;2;6;8;sarcoplasmic reticulum lumen
GO:0010608;0,49782;0,938787593;130;370;402;posttranscriptional regulation of gene expression
GO:0051353;0,497913;0,938830429;21;51;59;positive regulation of oxidoreductase activity
GO:0048738;0,498053;0,938830429;7;16;18;cardiac muscle tissue development
GO:0005338;0,498191;0,939009153;4;9;10;nucleotide-sugar transmembrane transporter activity
GO:0015389;0,498289;0,939127567;3;3;3;pyrimidine- and adenine-specific:sodium symporter activity
GO:0019008;0,498432;0,939481184;1;4;4;molybdopterin synthase complex
GO:0032413;0,498793;0,939858909;8;25;27;negative regulation of ion transmembrane transporter activity
GO:0002542;0,499159;0,940184096;1;2;2;Factor XII activation
GO:0008228;0,499464;0,940680646;2;7;7;opsonization
GO:0010822;0,499865;0,940946893;6;16;16;positive regulation of mitochondrion organization
GO:0045332;0,500282;0,940946893;2;3;4;phospholipid translocation
GO:0034204;0,500282;0,940946893;2;3;4;lipid translocation
GO:0009312;0,500512;0,940946893;18;60;65;oligosaccharide biosynthetic process
GO:0045077;0,500698;0,940946893;1;4;4;negative regulation of interferon-gamma biosynthetic process
GO:0051581;0,500775;0,940946893;6;6;6;negative regulation of neurotransmitter uptake
GO:0051612;0,500775;0,940946893;6;6;6;negative regulation of serotonin uptake
GO:0051611;0,500775;0,940946893;6;6;6;regulation of serotonin uptake
GO:0043422;0,500886;0,940946893;4;9;11;protein kinase B binding
GO:0016810;0,501025;0,940946893;54;138;162;hydrolase activity, acting on carbon-nitrogen (but not peptide) bonds
GO:0006561;0,50107;0,940946893;3;9;9;proline biosynthetic process
GO:0009698;0,501089;0,940946893;14;28;31;phenylpropanoid metabolic process
GO:0016175;0,501306;0,940946893;4;7;10;superoxide-generating NADPH oxidase activity
GO:0019919;0,501622;0,940946893;2;4;4;peptidyl-arginine methylation, to asymmetrical-dimethyl arginine
GO:0042362;0,501722;0,940946893;4;14;14;fat-soluble vitamin biosynthetic process
GO:0031571;0,501911;0,940946893;3;12;14;mitotic cell cycle G1/S transition DNA damage checkpoint
GO:0016875;0,50192;0,940946893;23;52;58;ligase activity, forming carbon-oxygen bonds
GO:0016876;0,50192;0,940946893;23;52;58;ligase activity, forming aminoacyl-tRNA and related compounds
GO:0004812;0,50192;0,940946893;23;52;58;aminoacyl-tRNA ligase activity
GO:0043247;0,501927;0,940946893;1;4;4;telomere maintenance in response to DNA damage
GO:0031848;0,501927;0,940946893;1;4;4;protection from non-homologous end joining at telomere
GO:0006308;0,502318;0,941052688;24;78;100;DNA catabolic process
GO:0060501;0,50234;0,941052688;3;3;3;positive regulation of epithelial cell proliferation involved in lung morphogenesis
GO:0016888;0,502539;0,941052688;5;14;24;endodeoxyribonuclease activity, producing 5'-phosphomonoesters
GO:0000295;0,502706;0,941052688;1;1;1;adenine nucleotide transmembrane transporter activity
GO:0005347;0,502706;0,941052688;1;1;1;ATP transmembrane transporter activity
GO:0015216;0,502706;0,941052688;1;1;1;purine nucleotide transmembrane transporter activity
GO:0007207;0,503021;0,941052688;7;8;8;activation of phospholipase C activity by muscarinic acetylcholine receptor signaling pathway
GO:0004978;0,503106;0,941052688;2;2;2;corticotropin receptor activity
GO:0005041;0,503138;0,941052688;10;17;17;low-density lipoprotein receptor activity
GO:0000979;0,503156;0,941052688;6;16;17;RNA polymerase II core promoter sequence-specific DNA binding
GO:0000428;0,503483;0,941181806;8;30;30;DNA-directed RNA polymerase complex
GO:0055029;0,503483;0,941181806;8;30;30;nuclear DNA-directed RNA polymerase complex
GO:0042511;0,503547;0,941181806;3;8;8;positive regulation of tyrosine phosphorylation of Stat1 protein
GO:0010807;0,503558;0,941181806;2;3;3;regulation of synaptic vesicle priming
GO:0021707;0,503672;0,941271399;4;5;5;cerebellar granule cell differentiation
GO:0009608;0,5039;0,941498394;2;3;3;response to symbiont
GO:0009602;0,5039;0,941498394;2;3;3;detection of symbiont
GO:0009597;0,5039;0,941498394;2;3;3;detection of virus
GO:0001659;0,503984;0,941498394;11;23;25;temperature homeostasis
GO:0051382;0,504222;0,941498394;2;4;4;kinetochore assembly
GO:0045423;0,504242;0,941498394;3;6;6;regulation of granulocyte macrophage colony-stimulating factor biosynthetic process
GO:0035083;0,504806;0,941639546;1;2;3;cilium axoneme assembly
GO:0045048;0,504817;0,941639546;1;2;6;protein insertion into ER membrane
GO:0071816;0,504817;0,941639546;1;2;6;tail-anchored membrane protein insertion into ER membrane
GO:0071818;0,504817;0,941639546;1;2;6;BAT3 complex
GO:0072379;0,504817;0,941639546;1;2;6;ER membrane insertion complex
GO:0005683;0,505163;0,942619634;2;8;8;U7 snRNP
GO:0045214;0,505823;0,943193638;5;15;15;sarcomere organization
GO:0002686;0,505844;0,943193638;6;11;11;negative regulation of leukocyte migration
GO:0060081;0,506126;0,943193638;6;17;18;membrane hyperpolarization
GO:0007200;0,506138;0,943193638;27;65;68;activation of phospholipase C activity by G-protein coupled receptor protein signaling pathway coupled to IP3 second messenger
GO:0060766;0,506255;0,943193638;6;12;12;negative regulation of androgen receptor signaling pathway
GO:0000250;0,50656;0,943193638;2;2;2;lanosterol synthase activity
GO:0031559;0,50656;0,943193638;2;2;2;oxidosqualene cyclase activity
GO:0031163;0,506562;0,943193638;3;12;12;metallo-sulfur cluster assembly
GO:0016226;0,506562;0,943193638;3;12;12;iron-sulfur cluster assembly
GO:0031933;0,506618;0,943193638;1;3;3;telomeric heterochromatin
GO:0060113;0,506751;0,943193638;14;22;28;inner ear receptor cell differentiation
GO:0045513;0,506753;0,943193638;2;4;4;interleukin-27 binding
GO:0090003;0,507003;0,94329271;12;24;26;regulation of establishment of protein localization in plasma membrane
GO:0046007;0,507013;0,94329271;2;9;11;negative regulation of activated T cell proliferation
GO:0032536;0,50721;0,943566848;1;2;2;regulation of cell projection size
GO:0043409;0,507369;0,943566848;25;65;70;negative regulation of MAPKKK cascade
GO:0060396;0,507717;0,943878063;6;10;10;growth hormone receptor signaling pathway
GO:0071378;0,507717;0,943878063;6;10;10;cellular response to growth hormone stimulus
GO:0050688;0,508635;0,944860601;32;65;71;regulation of defense response to virus
GO:0014911;0,508733;0,944860601;13;22;22;positive regulation of smooth muscle cell migration
GO:0010469;0,508759;0,944860601;32;73;77;regulation of receptor activity
GO:2000050;0,509041;0,945196382;3;4;5;regulation of non-canonical Wnt receptor signaling pathway
GO:0017196;0,509094;0,945253868;3;3;3;N-terminal peptidyl-methionine acetylation
GO:0030427;0,509456;0,945491686;47;85;94;site of polarized growth
GO:0030426;0,509456;0,945491686;47;85;94;growth cone
GO:0070086;0,509611;0,945666081;3;3;3;ubiquitin-dependent endocytosis
GO:0044246;0,509651;0,945666081;7;25;28;regulation of multicellular organismal metabolic process
GO:0072520;0,509665;0,945666081;2;2;2;seminiferous tubule development
GO:0004105;0,509691;0,945666081;2;2;3;choline-phosphate cytidylyltransferase activity
GO:0016048;0,509732;0,94596236;4;9;9;detection of temperature stimulus
GO:0010747;0,509811;0,946366112;4;4;4;positive regulation of plasma membrane long-chain fatty acid transport
GO:0002688;0,510097;0,946508407;17;61;63;regulation of leukocyte chemotaxis
GO:0046130;0,510226;0,946508407;7;10;11;purine ribonucleoside catabolic process
GO:0006152;0,510226;0,946508407;7;10;11;purine nucleoside catabolic process
GO:0019076;0,510269;0,946508407;3;4;4;release of virus from host
GO:0046755;0,510269;0,946508407;3;4;4;non-lytic virus budding
GO:0046753;0,510269;0,946508407;3;4;4;non-lytic viral release
GO:0051098;0,510318;0,946508407;81;205;210;regulation of binding
GO:0050614;0,510382;0,946508407;1;1;1;delta24-sterol reductase activity
GO:0003835;0,510824;0,946961055;4;4;4;beta-galactoside alpha-2,6-sialyltransferase activity
GO:0070199;0,51105;0,947107765;1;2;2;establishment of protein localization to chromosome
GO:0071169;0,51105;0,947107765;1;2;2;establishment of protein localization to chromatin
GO:0007179;0,511053;0,947107765;40;86;94;transforming growth factor beta receptor signaling pathway
GO:0002891;0,511224;0,947107765;4;13;24;positive regulation of immunoglobulin mediated immune response
GO:0002714;0,511224;0,947107765;4;13;24;positive regulation of B cell mediated immunity
GO:0030092;0,511452;0,947434612;1;1;1;regulation of flagellum assembly
GO:0045724;0,511452;0,947434612;1;1;1;positive regulation of flagellum assembly
GO:0005622;0,511552;0,947434612;888;2332;2681;intracellular
GO:0033151;0,511684;0,947434612;9;22;22;V(D)J recombination
GO:0051489;0,511991;0,947754385;8;16;16;regulation of filopodium assembly
GO:0045616;0,512056;0,947754385;6;20;20;regulation of keratinocyte differentiation
GO:0017070;0,512324;0,948120944;1;9;32;U6 snRNA binding
GO:0031113;0,512575;0,948313226;13;23;23;regulation of microtubule polymerization
GO:0006824;0,512602;0,948313226;3;7;7;cobalt ion transport
GO:0016320;0,512615;0,948313226;1;2;2;endoplasmic reticulum membrane fusion
GO:0021516;0,51264;0,948313226;4;9;9;dorsal spinal cord development
GO:0007098;0,512861;0,948313226;2;7;8;centrosome cycle
GO:0044419;0,513046;0,948380413;185;446;549;interspecies interaction between organisms
GO:0009071;0,513243;0,948380413;7;18;18;serine family amino acid catabolic process
GO:0007262;0,513317;0,948380413;3;6;6;STAT protein import into nucleus
GO:0030690;0,513542;0,948678059;1;2;2;Noc1p-Noc2p complex
GO:0060253;0,513647;0,948678059;4;10;10;negative regulation of glial cell proliferation
GO:0030942;0,51378;0,948678059;1;2;2;endoplasmic reticulum signal peptide binding
GO:0033344;0,513892;0,948678059;9;28;34;cholesterol efflux
GO:0046677;0,513979;0,948678059;19;47;50;response to antibiotic
GO:0015693;0,514068;0,948678059;5;10;12;magnesium ion transport
GO:0051787;0,514207;0,948678059;3;9;10;misfolded protein binding
GO:0006869;0,514778;0,949542627;101;203;220;lipid transport
GO:0050714;0,514961;0,949542627;26;84;97;positive regulation of protein secretion
GO:0048241;0,515153;0,949542627;1;3;3;epinephrine transport
GO:0034349;0,51517;0,949542627;4;4;4;glial cell apoptosis
GO:0019855;0,51517;0,949542627;1;5;5;calcium channel inhibitor activity
GO:0019255;0,515402;0,949542627;1;1;1;glucose 1-phosphate metabolic process
GO:0051748;0,515402;0,949542627;1;1;1;UTP-monosaccharide-1-phosphate uridylyltransferase activity
GO:0003983;0,515402;0,949542627;1;1;1;UTP:glucose-1-phosphate uridylyltransferase activity
GO:0051055;0,515492;0,949542627;14;43;45;negative regulation of lipid biosynthetic process
GO:0007231;0,515753;0,949676643;1;1;1;osmosensory signaling pathway
GO:0043622;0,515753;0,949676643;1;1;1;cortical microtubule organization
GO:0072125;0,515866;0,949791172;2;4;4;negative regulation of glomerular mesangial cell proliferation
GO:0005513;0,516087;0,95000358;12;15;15;detection of calcium ion
GO:0005886;0,516126;0,95000358;1721;4211;4830;plasma membrane
GO:0000305;0,516171;0,950013821;4;12;13;response to oxygen radical
GO:0010591;0,516192;0,950013821;6;9;9;regulation of lamellipodium assembly
GO:0031639;0,516294;0,950013821;2;6;6;plasminogen activation
GO:0015175;0,516346;0,950013821;10;24;29;neutral amino acid transmembrane transporter activity
GO:0005788;0,51661;0,950288559;52;140;148;endoplasmic reticulum lumen
GO:0009068;0,516704;0,950288559;9;18;20;aspartate family amino acid catabolic process
GO:0032717;0,516903;0,950357723;3;5;5;negative regulation of interleukin-8 production
GO:0046209;0,516962;0,950357723;22;45;64;nitric oxide metabolic process
GO:0046814;0,51703;0,950357723;1;1;1;virion attachment, binding of host cell surface coreceptor
GO:0046952;0,517171;0,950622541;4;6;6;ketone body catabolic process
GO:0060029;0,517208;0,950622541;2;5;5;convergent extension involved in organogenesis
GO:0070306;0,517483;0,950622541;5;10;10;lens fiber cell differentiation
GO:0004609;0,517708;0,951134765;1;1;1;phosphatidylserine decarboxylase activity
GO:0035455;0,517983;0,951484352;3;9;9;response to interferon-alpha
GO:0004345;0,518015;0,951484352;1;1;4;glucose-6-phosphate dehydrogenase activity
GO:0047936;0,518015;0,951484352;1;1;1;glucose 1-dehydrogenase [NAD(P)] activity
GO:0070585;0,51822;0,952022648;1;1;1;protein localization in mitochondrion
GO:0009756;0,518494;0,952751103;2;3;3;carbohydrate mediated signaling
GO:0030165;0,518604;0,952751103;47;81;90;PDZ domain binding
GO:0046632;0,518762;0,952751103;10;24;25;alpha-beta T cell differentiation
GO:0032507;0,518885;0,952751103;42;93;103;maintenance of protein location in cell
GO:0021768;0,518932;0,952751103;1;1;1;nucleus accumbens development
GO:0006654;0,518976;0,952751103;3;11;48;phosphatidic acid biosynthetic process
GO:0006914;0,519058;0,952751103;32;74;79;autophagy
GO:0001883;0,519273;0,952751103;3;8;8;purine nucleoside binding
GO:0017153;0,519281;0,952751103;6;9;10;sodium:dicarboxylate symporter activity
GO:0045163;0,519313;0,952751103;2;3;3;clustering of voltage-gated potassium channels
GO:0016896;0,519382;0,952751103;6;15;15;exoribonuclease activity, producing 5'-phosphomonoesters
GO:0002684;0,519404;0,952751103;219;590;750;positive regulation of immune system process
GO:0046079;0,519508;0,952751103;1;1;1;dUMP catabolic process
GO:0009178;0,519508;0,952751103;1;1;1;pyrimidine deoxyribonucleoside monophosphate catabolic process
GO:0009131;0,519508;0,952751103;1;1;1;pyrimidine nucleoside monophosphate catabolic process
GO:0030667;0,519565;0,953191535;28;57;70;secretory granule membrane
GO:0035111;0,520163;0,953191535;1;7;7;leg joint morphogenesis
GO:0046591;0,520163;0,953191535;1;7;7;embryonic leg joint morphogenesis
GO:0071797;0,520172;0,953191535;1;3;3;LUBAC complex
GO:0097039;0,520172;0,953191535;1;3;3;protein linear polyubiquitination
GO:0004305;0,520208;0,953191535;2;6;7;ethanolamine kinase activity
GO:0048365;0,520409;0,953191535;7;15;20;Rac GTPase binding
GO:0030297;0,520427;0,953191535;3;3;4;transmembrane receptor protein tyrosine kinase activator activity
GO:0004349;0,520487;0,953191535;1;1;1;glutamate 5-kinase activity
GO:0004350;0,520487;0,953191535;1;1;1;glutamate-5-semialdehyde dehydrogenase activity
GO:0019202;0,520487;0,953191535;1;1;1;amino acid kinase activity
GO:0017091;0,520491;0,953191535;3;13;13;AU-rich element binding
GO:0008625;0,520548;0,953191535;6;18;34;induction of apoptosis via death domain receptors
GO:0001158;0,520658;0,953191535;3;15;17;enhancer sequence-specific DNA binding
GO:0019825;0,520754;0,953191535;13;45;47;oxygen binding
GO:0045047;0,520804;0,953191535;3;12;12;protein targeting to ER
GO:0072599;0,520804;0,953191535;3;12;12;establishment of protein localization in endoplasmic reticulum
GO:0044257;0,520829;0,953191535;5;12;18;cellular protein catabolic process
GO:0048663;0,521014;0,95358305;8;37;37;neuron fate commitment
GO:0048407;0,521543;0,954265089;6;11;11;platelet-derived growth factor binding
GO:0007274;0,521554;0,954265089;8;20;20;neuromuscular synaptic transmission
GO:0047894;0,521789;0,954592169;1;6;6;flavonol 3-sulfotransferase activity
GO:0016805;0,521927;0,955080399;8;19;19;dipeptidase activity
GO:0001846;0,521931;0,955080399;1;6;6;opsonin binding
GO:0002042;0,522151;0,955204445;6;14;14;cell migration involved in sprouting angiogenesis
GO:0032395;0,522343;0,955204445;3;7;57;MHC class II receptor activity
GO:0035813;0,522482;0,955204445;7;23;25;regulation of renal sodium excretion
GO:0071548;0,522805;0,955377375;7;15;16;response to dexamethasone stimulus
GO:0045749;0,522833;0,955377375;7;12;13;negative regulation of S phase of mitotic cell cycle
GO:0050918;0,522871;0,955377375;8;27;28;positive chemotaxis
GO:0033148;0,522915;0,955377375;2;4;5;positive regulation of estrogen receptor signaling pathway
GO:0018208;0,523074;0,955377375;7;19;19;peptidyl-proline modification
GO:0045039;0,523284;0,955377375;1;9;10;protein import into mitochondrial inner membrane
GO:0072289;0,523318;0,955377375;2;4;5;metanephric nephron tubule formation
GO:0045741;0,523359;0,955442784;6;13;13;positive regulation of epidermal growth factor-activated receptor activity
GO:0055007;0,523425;0,955442784;9;22;28;cardiac muscle cell differentiation
GO:0051589;0,52385;0,956421559;7;9;9;negative regulation of neurotransmitter transport
GO:0060850;0,523916;0,956421559;2;13;13;regulation of transcription involved in cell fate commitment
GO:0002676;0,524068;0,956667843;2;8;18;regulation of chronic inflammatory response
GO:0060364;0,524339;0,957140603;2;4;4;frontal suture morphogenesis
GO:0016741;0,524528;0,957332842;97;244;259;transferase activity, transferring one-carbon groups
GO:0006378;0,524637;0,957332842;8;18;20;mRNA polyadenylation
GO:0007423;0,524691;0,957332842;37;102;118;sensory organ development
GO:0032203;0,52482;0,957332842;2;6;7;telomere formation via telomerase
GO:0004867;0,525156;0,957664403;29;88;92;serine-type endopeptidase inhibitor activity
GO:0046631;0,525407;0,957664403;13;32;35;alpha-beta T cell activation
GO:0046968;0,525481;0,957664403;1;4;13;peptide antigen transport
GO:0019318;0,525488;0,957664403;82;239;268;hexose metabolic process
GO:0050852;0,525677;0,957664403;43;91;168;T cell receptor signaling pathway
GO:0043490;0,525805;0,957664403;3;3;3;malate-aspartate shuttle
GO:0010324;0,525925;0,957664403;144;299;314;membrane invagination
GO:0004167;0,526015;0,957664403;1;5;5;dopachrome isomerase activity
GO:0009211;0,526071;0,957664403;1;2;3;pyrimidine deoxyribonucleoside triphosphate metabolic process
GO:0006721;0,526139;0,957664403;18;55;55;terpenoid metabolic process
GO:0060047;0,526262;0,957878787;3;8;8;heart contraction
GO:0008510;0,526555;0,958022065;5;5;5;sodium:bicarbonate symporter activity
GO:0007417;0,526848;0,958304087;65;134;155;central nervous system development
GO:0031088;0,52703;0,958457289;2;3;6;platelet dense granule membrane
GO:0005234;0,527116;0,958457289;16;20;23;extracellular-glutamate-gated ion channel activity
GO:0005750;0,527263;0,958578279;1;11;12;mitochondrial respiratory chain complex III
GO:0045275;0,527263;0,958578279;1;11;12;respiratory chain complex III
GO:0043394;0,527496;0,95883753;8;14;16;proteoglycan binding
GO:0045091;0,527511;0,95883753;2;6;6;regulation of retroviral genome replication
GO:0008154;0,527872;0,95883753;18;33;37;actin polymerization or depolymerization
GO:0001729;0,52792;0,95883753;2;2;2;ceramide kinase activity
GO:0051341;0,528021;0,95883753;36;89;102;regulation of oxidoreductase activity
GO:0014826;0,528043;0,95883753;2;6;6;vein smooth muscle contraction
GO:0005287;0,528134;0,95883753;2;2;2;high affinity basic amino acid transmembrane transporter activity
GO:0005289;0,528134;0,95883753;2;2;2;high affinity arginine transmembrane transporter activity
GO:0015189;0,528134;0,95883753;2;2;4;L-lysine transmembrane transporter activity
GO:0030593;0,528344;0,95883753;8;28;28;neutrophil chemotaxis
GO:0007051;0,528554;0,95883753;34;84;95;spindle organization
GO:0001936;0,52856;0,95883753;30;89;93;regulation of endothelial cell proliferation
GO:0000781;0,528628;0,95883753;15;36;37;chromosome, telomeric region
GO:0090175;0,528897;0,95883753;3;10;10;regulation of establishment of planar polarity
GO:0060071;0,528897;0,95883753;3;10;10;Wnt receptor signaling pathway, planar cell polarity pathway
GO:0051650;0,529002;0,95883753;8;16;19;establishment of vesicle localization
GO:0051905;0,529002;0,95883753;8;16;19;establishment of pigment granule localization
GO:0051904;0,529002;0,95883753;8;16;18;pigment granule transport
GO:0070309;0,529104;0,95883753;2;7;7;lens fiber cell morphogenesis
GO:0060074;0,529337;0,95883753;4;4;4;synapse maturation
GO:0031750;0,529337;0,95883753;1;1;1;D3 dopamine receptor binding
GO:0048010;0,529436;0,95883753;17;25;26;vascular endothelial growth factor receptor signaling pathway
GO:0003836;0,52946;0,95883753;3;5;5;beta-galactoside alpha-2,3-sialyltransferase activity
GO:0043174;0,529594;0,959053816;6;17;18;nucleoside salvage
GO:0050659;0,529725;0,959085737;2;2;3;N-acetylgalactosamine 4-sulfate 6-O-sulfotransferase activity
GO:0035299;0,529874;0,959148423;1;1;1;inositol pentakisphosphate 2-kinase activity
GO:0031069;0,530006;0,959148423;9;20;21;hair follicle morphogenesis
GO:0050920;0,530006;0,959148423;41;102;109;regulation of chemotaxis
GO:0016005;0,530169;0,959159555;1;1;1;phospholipase A2 activator activity
GO:0016615;0,530449;0,959629266;5;9;9;malate dehydrogenase activity
GO:0001972;0,53077;0,960118809;5;13;13;retinoic acid binding
GO:0002275;0,530869;0,960118809;8;25;28;myeloid cell activation involved in immune response
GO:0019003;0,530949;0,960118809;11;28;30;GDP binding
GO:0030984;0,530993;0,960118809;4;6;6;kininogen binding
GO:0003941;0,531118;0,960118809;1;4;4;L-serine ammonia-lyase activity
GO:0006106;0,531197;0,960118809;1;2;2;fumarate metabolic process
GO:0016774;0,531526;0,960118809;1;2;3;phosphotransferase activity, carboxyl group as acceptor
GO:0019722;0,531595;0,960118809;24;60;70;calcium-mediated signaling
GO:0046129;0,531845;0,960118809;4;11;12;purine ribonucleoside biosynthetic process
GO:0042455;0,531845;0,960118809;4;11;12;ribonucleoside biosynthetic process
GO:0042451;0,531845;0,960118809;4;11;12;purine nucleoside biosynthetic process
GO:0008160;0,531883;0,960118809;1;2;3;protein tyrosine phosphatase activator activity
GO:0072542;0,531883;0,960118809;1;2;3;protein phosphatase activator activity
GO:0045597;0,5321;0,960118809;230;554;591;positive regulation of cell differentiation
GO:0050750;0,532104;0,960118809;8;19;19;low-density lipoprotein particle receptor binding
GO:0051045;0,532226;0,960118809;3;4;6;negative regulation of membrane protein ectodomain proteolysis
GO:0002790;0,532264;0,960118809;15;48;50;peptide secretion
GO:0035092;0,532374;0,96015342;1;3;3;sperm chromatin condensation
GO:0014048;0,532523;0,96015342;7;15;21;regulation of glutamate secretion
GO:0044440;0,532755;0,960241116;138;329;435;endosomal part
GO:0002504;0,532849;0,960511285;8;17;85;antigen processing and presentation of peptide or polysaccharide antigen via MHC class II
GO:0017169;0,533022;0,960669746;4;8;8;CDP-alcohol phosphatidyltransferase activity
GO:0019748;0,53316;0,960669746;40;106;113;secondary metabolic process
GO:0060548;0,533163;0,960669746;254;695;774;negative regulation of cell death
GO:0009267;0,53337;0,960898819;17;50;57;cellular response to starvation
GO:0002698;0,533427;0,960898819;19;52;64;negative regulation of immune effector process
GO:0008429;0,533504;0,960898819;6;13;14;phosphatidylethanolamine binding
GO:0006505;0,53381;0,961360071;8;30;32;GPI anchor metabolic process
GO:0022904;0,534567;0,962140329;26;121;140;respiratory electron transport chain
GO:0048066;0,53469;0,962140329;7;12;13;developmental pigmentation
GO:0031109;0,534699;0,962140329;3;11;11;microtubule polymerization or depolymerization
GO:0002200;0,535059;0,962140329;17;42;44;somatic diversification of immune receptors
GO:0032299;0,535082;0,962140329;1;3;3;ribonuclease H2 complex
GO:0019002;0,535198;0,962140329;16;21;22;GMP binding
GO:0048854;0,535282;0,962140329;9;14;15;brain morphogenesis
GO:0006695;0,535396;0,962140329;12;44;50;cholesterol biosynthetic process
GO:0031572;0,535479;0,962140329;17;33;35;G2/M transition DNA damage checkpoint
GO:0031622;0,535487;0,962140329;6;14;20;positive regulation of fever generation
GO:0031620;0,535487;0,962140329;6;14;20;regulation of fever generation
GO:0002019;0,535686;0,962187739;1;3;3;regulation of renal output by angiotensin
GO:0005793;0,535737;0,962187739;21;59;59;endoplasmic reticulum-Golgi intermediate compartment
GO:0050265;0,535853;0,962187739;3;5;5;RNA uridylyltransferase activity
GO:0048659;0,535869;0,962187739;2;3;3;smooth muscle cell proliferation
GO:0000932;0,536354;0,962593869;16;43;47;cytoplasmic mRNA processing body
GO:0042982;0,536569;0,962607033;6;22;22;amyloid precursor protein metabolic process
GO:0003912;0,53662;0,962607033;1;2;2;DNA nucleotidylexotransferase activity
GO:0008216;0,537388;0,963534176;1;4;4;spermidine metabolic process
GO:0042524;0,537438;0,963534176;2;3;3;negative regulation of tyrosine phosphorylation of Stat5 protein
GO:0006907;0,537463;0,963534176;3;6;6;pinocytosis
GO:0032057;0,537537;0,963534176;2;4;4;negative regulation of translational initiation in response to stress
GO:0051260;0,537835;0,963534176;77;179;189;protein homooligomerization
GO:0002829;0,537948;0,963534176;2;8;8;negative regulation of type 2 immune response
GO:0033860;0,538103;0,963534176;2;12;12;regulation of NAD(P)H oxidase activity
GO:0010572;0,538279;0,963534176;2;4;5;positive regulation of platelet activation
GO:0045333;0,53833;0,963534176;13;34;36;cellular respiration
GO:0001561;0,538385;0,963534176;4;8;8;fatty acid alpha-oxidation
GO:0016493;0,53839;0,963534176;5;21;22;C-C chemokine receptor activity
GO:0045685;0,53857;0,963534176;18;57;57;regulation of glial cell differentiation
GO:0032561;0,538626;0,963534176;174;469;523;guanyl ribonucleotide binding
GO:0019001;0,538626;0,963534176;174;469;523;guanyl nucleotide binding
GO:0043130;0,538833;0,96355353;25;57;66;ubiquitin binding
GO:0045750;0,53899;0,963716642;3;8;8;positive regulation of S phase of mitotic cell cycle
GO:0060992;0,539276;0,963772331;6;9;12;response to fungicide
GO:0031432;0,539401;0,963777068;5;14;14;titin binding
GO:0004643;0,539756;0,963908433;1;1;1;phosphoribosylaminoimidazolecarboxamide formyltransferase activity
GO:0003937;0,539756;0,963908433;1;1;1;IMP cyclohydrolase activity
GO:0031256;0,539786;0,963908433;47;86;99;leading edge membrane
GO:0008307;0,539854;0,96391878;21;47;50;structural constituent of muscle
GO:0001824;0,539963;0,963936052;6;20;29;blastocyst development
GO:0035815;0,540215;0,964061654;3;10;10;positive regulation of renal sodium excretion
GO:0002329;0,540228;0,964061654;2;6;6;pre-B cell differentiation
GO:0002327;0,540228;0,964061654;2;6;6;immature B cell differentiation
GO:0090002;0,540392;0,964301266;3;6;6;establishment of protein localization in plasma membrane
GO:0031701;0,540453;0,964301266;3;10;11;angiotensin receptor binding
GO:0060585;0,540737;0,964303692;1;3;3;positive regulation of prostaglandin-endoperoxide synthase activity
GO:0060584;0,540737;0,964303692;1;3;3;regulation of prostaglandin-endoperoxide synthase activity
GO:0050867;0,540846;0,964303692;102;262;347;positive regulation of cell activation
GO:0031234;0,540902;0,964303692;20;43;45;extrinsic to internal side of plasma membrane
GO:0016846;0,540937;0,964303692;4;12;15;carbon-sulfur lyase activity
GO:0006353;0,540996;0,964321677;25;97;110;transcription termination, DNA-dependent
GO:0034136;0,541052;0,964321677;1;2;2;negative regulation of toll-like receptor 2 signaling pathway
GO:0060040;0,541115;0,964373765;1;9;9;retinal bipolar neuron differentiation
GO:0051784;0,541479;0,964373765;19;54;54;negative regulation of nuclear division
GO:0045839;0,541479;0,964373765;19;54;54;negative regulation of mitosis
GO:0070290;0,541613;0,964378179;2;8;8;NAPE-specific phospholipase D activity
GO:0015108;0,541976;0,96507908;7;17;18;chloride transmembrane transporter activity
GO:0071383;0,542064;0,96507908;32;68;69;cellular response to steroid hormone stimulus
GO:0006333;0,542426;0,965184857;17;57;70;chromatin assembly or disassembly
GO:0006978;0,542606;0,965184857;4;13;17;DNA damage response, signal transduction by p53 class mediator resulting in transcription of p21 class mediator
GO:0004017;0,542612;0,965184857;7;12;12;adenylate kinase activity
GO:0005151;0,542935;0,965184857;1;2;2;interleukin-1, Type II receptor binding
GO:0004357;0,543056;0,965184857;1;1;1;glutamate-cysteine ligase activity
GO:2000193;0,543085;0,965184857;5;13;14;positive regulation of fatty acid transport
GO:0002228;0,543139;0,965184857;3;7;14;natural killer cell mediated immunity
GO:0042267;0,543139;0,965184857;3;7;14;natural killer cell mediated cytotoxicity
GO:0051338;0,543213;0,965184857;285;708;753;regulation of transferase activity
GO:0034679;0,543474;0,965557656;3;3;3;alpha9-beta1 integrin complex
GO:0015269;0,543478;0,965557656;10;16;17;calcium-activated potassium channel activity
GO:0048524;0,543738;0,965669756;32;90;106;positive regulation of viral reproduction
GO:0045428;0,543818;0,965669756;14;50;64;regulation of nitric oxide biosynthetic process
GO:0002920;0,54389;0,965727754;5;17;31;regulation of humoral immune response
GO:0044427;0,543968;0,965727754;194;582;660;chromosomal part
GO:0001621;0,544303;0,966226565;1;1;1;ADP receptor activity
GO:0043518;0,544381;0,966226565;3;12;13;negative regulation of DNA damage response, signal transduction by p53 class mediator
GO:0032594;0,544731;0,966501404;2;2;2;protein transport within lipid bilayer
GO:0034667;0,544731;0,966501404;2;2;2;alpha3-beta1 integrin complex
GO:0017112;0,544805;0,966517689;3;6;6;Rab guanyl-nucleotide exchange factor activity
GO:0004777;0,544969;0,966613717;1;1;1;succinate-semialdehyde dehydrogenase activity
GO:0060538;0,545085;0,966613717;7;17;19;skeletal muscle organ development
GO:0048037;0,545223;0,966613717;138;334;351;cofactor binding
GO:0001708;0,545247;0,966613717;12;43;50;cell fate specification
GO:0032230;0,545305;0,966613717;7;10;10;positive regulation of synaptic transmission, GABAergic
GO:0030121;0,545662;0,967007438;3;8;8;AP-1 adaptor complex
GO:0002274;0,545992;0,96817245;27;74;80;myeloid leukocyte activation
GO:0061180;0,546034;0,96817245;4;8;8;mammary gland epithelium development
GO:0004090;0,546152;0,96817245;1;5;5;carbonyl reductase (NADPH) activity
GO:0019079;0,546438;0,96817245;7;19;21;viral genome replication
GO:0045627;0,546533;0,96817245;3;7;7;positive regulation of T-helper 1 cell differentiation
GO:2000021;0,546539;0,96817245;44;121;130;regulation of ion homeostasis
GO:0015145;0,546769;0,96817245;6;15;15;monosaccharide transmembrane transporter activity
GO:0042472;0,546813;0,96817245;21;55;57;inner ear morphogenesis
GO:0001523;0,546832;0,96817245;15;47;47;retinoid metabolic process
GO:0070535;0,546901;0,968223271;1;1;1;histone H2A K63-linked ubiquitination
GO:0043569;0,547061;0,968223271;3;6;7;negative regulation of insulin-like growth factor receptor signaling pathway
GO:0045650;0,547117;0,968223271;4;15;15;negative regulation of macrophage differentiation
GO:0045098;0,547174;0,968223271;2;4;4;type III intermediate filament
GO:0005006;0,547182;0,968223271;5;6;6;epidermal growth factor-activated receptor activity
GO:0035631;0,547331;0,96827378;6;15;15;CD40 receptor complex
GO:0070052;0,547504;0,96827378;1;3;6;collagen V binding
GO:0030669;0,547544;0,96827378;2;5;5;clathrin-coated endocytic vesicle membrane
GO:0031588;0,547586;0,96827378;3;6;6;AMP-activated protein kinase complex
GO:0032673;0,547606;0,96827378;8;18;21;regulation of interleukin-4 production
GO:0090283;0,547738;0,968354914;1;1;1;regulation of protein glycosylation in Golgi
GO:0090285;0,547738;0,968354914;1;1;1;negative regulation of protein glycosylation in Golgi
GO:0030160;0,548015;0,968356775;2;3;4;GKAP/Homer scaffold activity
GO:0000209;0,548114;0,968356775;82;193;216;protein polyubiquitination
GO:0030673;0,548359;0,968451255;7;10;15;axolemma
GO:0070669;0,548704;0,969439786;2;3;7;response to interleukin-2
GO:0050909;0,54904;0,969836141;10;38;40;sensory perception of taste
GO:0046946;0,549375;0,970766193;1;1;1;hydroxylysine metabolic process
GO:0046947;0,549375;0,970766193;1;1;1;hydroxylysine biosynthetic process
GO:0055118;0,549569;0,971144904;3;6;6;negative regulation of cardiac muscle contraction
GO:0048812;0,549672;0,971144904;88;171;187;neuron projection morphogenesis
GO:0060122;0,54982;0,971144904;8;13;13;inner ear receptor stereocilium organization
GO:0021984;0,549925;0,971144904;3;8;8;adenohypophysis development
GO:0071837;0,549965;0,971144904;1;2;2;HMG box domain binding
GO:2000124;0,549967;0,971144904;5;5;5;regulation of endocannabinoid signaling pathway
GO:0016413;0,549992;0,971144904;3;5;5;O-acetyltransferase activity
GO:0046649;0,550008;0,971144904;89;234;257;lymphocyte activation
GO:0032606;0,550213;0,971439485;1;4;4;type I interferon production
GO:0006668;0,550265;0,971439485;1;2;2;sphinganine-1-phosphate metabolic process
GO:0040009;0,550335;0,971439485;2;3;3;regulation of growth rate
GO:0030091;0,550607;0,971625218;4;6;6;protein repair
GO:0045599;0,550691;0,971715021;12;34;40;negative regulation of fat cell differentiation
GO:0015787;0,551242;0,972364595;1;1;1;UDP-glucuronic acid transport
GO:0015789;0,551242;0,972364595;1;1;1;UDP-N-acetylgalactosamine transport
GO:0005461;0,551242;0,972364595;1;1;1;UDP-glucuronic acid transmembrane transporter activity
GO:0005463;0,551242;0,972364595;1;1;1;UDP-N-acetylgalactosamine transmembrane transporter activity
GO:0016937;0,551405;0,972409252;1;1;1;short-branched-chain-acyl-CoA dehydrogenase activity
GO:0010977;0,551566;0,972409252;19;33;33;negative regulation of neuron projection development
GO:0032202;0,551615;0,972409252;2;8;9;telomere assembly
GO:0006826;0,551659;0,972409252;23;60;68;iron ion transport
GO:0016675;0,551687;0,972409252;14;40;44;oxidoreductase activity, acting on a heme group of donors
GO:0051402;0,551992;0,97276809;10;28;29;neuron apoptosis
GO:0060166;0,552169;0,972829232;1;3;3;olfactory pit development
GO:0002474;0,55217;0,972829232;28;98;167;antigen processing and presentation of peptide antigen via MHC class I
GO:0004986;0,552251;0,972829232;1;1;1;delta-opioid receptor activity
GO:0051184;0,552375;0,972832893;5;12;14;cofactor transporter activity
GO:0046015;0,552589;0,972971431;1;7;8;regulation of transcription by glucose
GO:0045990;0,552589;0,972971431;1;7;8;carbon catabolite regulation of transcription
GO:0006635;0,552808;0,972971431;19;47;48;fatty acid beta-oxidation
GO:0006702;0,552946;0,972971431;6;14;14;androgen biosynthetic process
GO:0009822;0,552976;0,972971431;1;3;3;alkaloid catabolic process
GO:0070461;0,553086;0,972971431;14;38;39;SAGA-type complex
GO:0002696;0,553339;0,972971431;100;257;341;positive regulation of leukocyte activation
GO:0048878;0,553423;0,972971431;296;758;814;chemical homeostasis
GO:0072131;0,553474;0,972971431;2;4;4;kidney mesenchyme morphogenesis
GO:0072133;0,553474;0,972971431;2;4;4;metanephric mesenchyme morphogenesis
GO:0030382;0,553597;0,973020791;1;2;2;sperm mitochondrion organization
GO:0008305;0,553837;0,973200134;24;41;42;integrin complex
GO:0055102;0,554306;0,973200134;6;22;22;lipase inhibitor activity
GO:0051656;0,554391;0,973200134;33;66;73;establishment of organelle localization
GO:0008556;0,554406;0,973200134;4;12;13;potassium-transporting ATPase activity
GO:0090045;0,554419;0,973200134;3;5;5;positive regulation of deacetylase activity
GO:0043632;0,554453;0,973200134;145;360;397;modification-dependent macromolecule catabolic process
GO:0016840;0,554511;0,973200134;5;13;13;carbon-nitrogen lyase activity
GO:0046473;0,554657;0,973200134;3;13;50;phosphatidic acid metabolic process
GO:0046349;0,554761;0,973200134;3;7;7;amino sugar biosynthetic process
GO:0007635;0,554988;0,973200134;3;11;11;chemosensory behavior
GO:0006942;0,554996;0,973200134;16;44;44;regulation of striated muscle contraction
GO:0008630;0,555088;0,973200134;15;41;48;DNA damage response, signal transduction resulting in induction of apoptosis
GO:0005953;0,555096;0,973200134;1;1;1;CAAX-protein geranylgeranyltransferase complex
GO:0043542;0,555174;0,973200134;17;48;49;endothelial cell migration
GO:0000407;0,555181;0,973200134;2;5;5;pre-autophagosomal structure
GO:0030916;0,555269;0,973200134;4;8;8;otic vesicle formation
GO:0031904;0,555286;0,973200134;1;6;7;endosome lumen
GO:0051085;0,55552;0,973292814;2;11;17;chaperone mediated protein folding requiring cofactor
GO:0032591;0,555757;0,973292814;2;6;6;dendritic spine membrane
GO:0040016;0,555787;0,973292814;4;6;6;embryonic cleavage
GO:0001532;0,555874;0,973292814;2;3;3;interleukin-21 receptor activity
GO:0019977;0,555874;0,973292814;2;3;3;interleukin-21 binding
GO:0034968;0,556278;0,973586656;16;37;46;histone lysine methylation
GO:0004131;0,556364;0,973600367;2;2;2;cytosine deaminase activity
GO:0060644;0,556505;0,973600367;6;19;19;mammary gland epithelial cell differentiation
GO:0042613;0,556997;0,974041314;4;10;78;MHC class II protein complex
GO:0008373;0,55742;0,974701783;16;26;26;sialyltransferase activity
GO:0048188;0,557471;0,974701783;3;10;11;Set1C/COMPASS complex
GO:0010512;0,557836;0,974871298;1;2;2;negative regulation of phosphatidylinositol biosynthetic process
GO:0045569;0,557935;0,974871298;3;5;5;TRAIL binding
GO:0048752;0,557957;0,974871298;2;5;5;semicircular canal morphogenesis
GO:0031226;0,558017;0,974871298;538;1304;1486;intrinsic to plasma membrane
GO:0034138;0,55805;0,974871298;29;78;89;toll-like receptor 3 signaling pathway
GO:0070972;0,558441;0,975507708;1;1;1;protein localization in endoplasmic reticulum
GO:0004690;0,558764;0,975507708;12;18;20;cyclic nucleotide-dependent protein kinase activity
GO:0010976;0,558921;0,975507708;25;54;54;positive regulation of neuron projection development
GO:0060744;0,558988;0,975507708;1;2;2;mammary gland branching involved in thelarche
GO:0071320;0,559085;0,975507708;15;24;27;cellular response to cAMP
GO:0071502;0,559202;0,975507708;1;5;5;cellular response to temperature stimulus
GO:0032707;0,559363;0,975507708;1;2;2;negative regulation of interleukin-23 production
GO:0042088;0,559373;0,975507708;2;14;14;T-helper 1 type immune response
GO:0002134;0,559478;0,975507708;1;4;4;UTP binding
GO:0032402;0,559688;0,975507708;7;15;17;melanosome transport
GO:0032401;0,559688;0,975507708;7;15;18;establishment of melanosome localization
GO:0048002;0,559718;0,975507708;32;106;181;antigen processing and presentation of peptide antigen
GO:0001957;0,559878;0,975507708;2;5;5;intramembranous ossification
GO:0035198;0,560015;0,975507708;4;12;18;miRNA binding
GO:2000171;0,56023;0,975507708;3;3;3;negative regulation of dendrite development
GO:0002715;0,5603;0,975507708;6;20;35;regulation of natural killer cell mediated immunity
GO:0042269;0,5603;0,975507708;6;20;35;regulation of natural killer cell mediated cytotoxicity
GO:0016358;0,560365;0,975507708;22;47;65;dendrite development
GO:0045586;0,560482;0,975507708;4;8;10;regulation of gamma-delta T cell differentiation
GO:0045588;0,560482;0,975507708;4;8;10;positive regulation of gamma-delta T cell differentiation
GO:0050220;0,560524;0,975507708;1;3;3;prostaglandin-E synthase activity
GO:0042788;0,560555;0,975507708;1;3;10;polysomal ribosome
GO:0015078;0,560616;0,975507708;36;120;132;hydrogen ion transmembrane transporter activity
GO:0019941;0,560641;0,975507708;143;356;393;modification-dependent protein catabolic process
GO:0070016;0,560695;0,975507708;9;14;14;armadillo repeat domain binding
GO:0060849;0,560834;0,975507708;1;5;5;regulation of transcription involved in lymphatic endothelial cell fate commitment
GO:0070536;0,560837;0,975507708;9;17;18;protein K63-linked deubiquitination
GO:0006937;0,560894;0,975507708;39;101;103;regulation of muscle contraction
GO:0006006;0,561032;0,975602161;60;186;211;glucose metabolic process
GO:0051181;0,561043;0,975602161;6;24;26;cofactor transport
GO:0034620;0,561171;0,975602161;9;25;25;cellular response to unfolded protein
GO:0030968;0,561171;0,975602161;9;25;25;endoplasmic reticulum unfolded protein response
GO:0004526;0,561211;0,975602161;3;15;17;ribonuclease P activity
GO:0043499;0,561513;0,975860888;6;22;23;eukaryotic cell surface binding
GO:0045185;0,561763;0,975860888;42;99;115;maintenance of protein location
GO:0050998;0,561801;0,975860888;4;10;11;nitric-oxide synthase binding
GO:2000696;0,562071;0,976026906;4;14;16;regulation of epithelial cell differentiation involved in kidney development
GO:0004222;0,562769;0,976847803;58;121;125;metalloendopeptidase activity
GO:0070011;0,562836;0,976847803;287;658;720;peptidase activity, acting on L-amino acid peptides
GO:0060600;0,562847;0,976847803;9;12;12;dichotomous subdivision of an epithelial terminal unit
GO:0044339;0,562869;0,976847803;1;2;2;canonical Wnt receptor signaling pathway involved in osteoblast differentiation
GO:0044338;0,562869;0,976847803;1;2;2;canonical Wnt receptor signaling pathway involved in mesenchymal stem cell differentiation
GO:0043113;0,563124;0,97691461;12;19;22;receptor clustering
GO:0046965;0,563273;0,976924658;10;19;21;retinoid X receptor binding
GO:0014003;0,563572;0,977354911;5;21;22;oligodendrocyte development
GO:0008511;0,563669;0,977453568;2;2;2;sodium:potassium:chloride symporter activity
GO:2000484;0,563697;0,977453568;1;4;4;positive regulation of interleukin-8 secretion
GO:2000482;0,563697;0,977453568;1;4;4;regulation of interleukin-8 secretion
GO:0016445;0,56398;0,977940689;11;27;29;somatic diversification of immunoglobulins
GO:0000049;0,56416;0,977940689;13;36;36;tRNA binding
GO:0060024;0,564198;0,977940689;2;3;4;rhythmic synaptic transmission
GO:0048584;0,564269;0,977940689;428;1118;1354;positive regulation of response to stimulus
GO:0005328;0,564442;0,97820084;13;26;29;neurotransmitter:sodium symporter activity
GO:0007171;0,564525;0,97820084;3;7;10;activation of transmembrane receptor protein tyrosine kinase activity
GO:0009637;0,564789;0,97820084;2;4;4;response to blue light
GO:0017162;0,56482;0,97820084;3;4;4;aryl hydrocarbon receptor binding
GO:0019725;0,564936;0,97820084;248;635;678;cellular homeostasis
GO:0005871;0,565062;0,97820084;12;29;29;kinesin complex
GO:0033170;0,565131;0,97820084;2;6;6;protein-DNA loading ATPase activity
GO:0003689;0,565131;0,97820084;2;6;6;DNA clamp loader activity
GO:0004143;0,565284;0,97820084;11;20;20;diacylglycerol kinase activity
GO:0042523;0,565367;0,97820084;7;17;18;positive regulation of tyrosine phosphorylation of Stat5 protein
GO:0006418;0,565716;0,978740233;24;54;60;tRNA aminoacylation for protein translation
GO:0009812;0,56582;0,978740233;13;26;29;flavonoid metabolic process
GO:0016861;0,566172;0,9797434;2;9;11;intramolecular oxidoreductase activity, interconverting aldoses and ketoses
GO:0035176;0,566258;0,9797434;10;28;33;social behavior
GO:0005833;0,566496;0,9797434;3;15;16;hemoglobin complex
GO:0051437;0,566524;0,9797434;24;85;91;positive regulation of ubiquitin-protein ligase activity involved in mitotic cell cycle
GO:0004906;0,566578;0,9797434;1;2;2;interferon-gamma receptor activity
GO:0048016;0,566735;0,9797434;29;73;77;inositol phosphate-mediated signaling
GO:0006941;0,566812;0,9797434;19;62;70;striated muscle contraction
GO:0071108;0,56682;0,9797434;10;18;18;protein K48-linked deubiquitination
GO:0019063;0,566933;0,9797434;1;2;2;virion penetration into host cell
GO:0019064;0,566933;0,9797434;1;2;2;viral envelope fusion with host membrane
GO:0008656;0,566962;0,9797434;12;24;24;caspase activator activity
GO:0046570;0,567034;0,979771588;1;1;1;methylthioribulose 1-phosphate dehydratase activity
GO:0007060;0,567511;0,980798097;1;1;1;male meiosis chromosome segregation
GO:0051311;0,567511;0,980798097;1;1;1;meiotic metaphase plate congression
GO:0051257;0,567511;0,980798097;1;1;1;spindle midzone assembly involved in meiosis
GO:0043060;0,567511;0,980798097;1;1;1;meiotic metaphase I plate congression
GO:0048814;0,567604;0,980908043;22;41;43;regulation of dendrite morphogenesis
GO:0033240;0,567795;0,980981257;2;7;9;positive regulation of cellular amine metabolic process
GO:0017018;0,568156;0,980981257;3;3;3;myosin phosphatase activity
GO:0050115;0,568156;0,980981257;3;3;3;myosin-light-chain-phosphatase activity
GO:0001666;0,568279;0,980981257;106;278;300;response to hypoxia
GO:0008048;0,568382;0,980981257;2;7;7;calcium sensitive guanylate cyclase activator activity
GO:0033088;0,568796;0,980981257;1;5;5;negative regulation of immature T cell proliferation in thymus
GO:0033087;0,568796;0,980981257;1;5;5;negative regulation of immature T cell proliferation
GO:0004111;0,568803;0,980981257;1;10;12;creatine kinase activity
GO:0019911;0,568822;0,980981257;3;4;6;structural constituent of myelin sheath
GO:0008174;0,568849;0,980981257;2;5;5;mRNA methyltransferase activity
GO:0001560;0,5689;0,980981257;1;1;1;regulation of cell growth by extracellular stimulus
GO:0004566;0,568974;0,980981257;2;4;4;beta-glucuronidase activity
GO:0030683;0,569111;0,980981257;2;2;2;evasion by virus of host immune response
GO:0030682;0,569111;0,980981257;2;2;2;evasion or tolerance of host defense response
GO:0020012;0,569111;0,980981257;2;2;2;evasion or tolerance of host immune response
GO:0051807;0,569111;0,980981257;2;2;2;evasion or tolerance of defense response of other organism involved in symbiotic interaction
GO:0051805;0,569111;0,980981257;2;2;2;evasion or tolerance of immune response of other organism involved in symbiotic interaction
GO:0010340;0,569468;0,980981257;4;7;7;carboxyl-O-methyltransferase activity
GO:0051998;0,569468;0,980981257;4;7;7;protein carboxyl O-methyltransferase activity
GO:0005093;0,569529;0,980981257;1;1;2;Rab GDP-dissociation inhibitor activity
GO:0015939;0,569535;0,980981257;4;17;17;pantothenate metabolic process
GO:0005597;0,569555;0,980981257;1;1;1;collagen type XVI
GO:0070843;0,569569;0,980981257;1;1;4;misfolded protein transport
GO:0070844;0,569569;0,980981257;1;1;4;polyubiquitinated protein transport
GO:0070845;0,569569;0,980981257;1;1;4;polyubiquitinated misfolded protein transport
GO:0031396;0,569594;0,980981257;60;192;211;regulation of protein ubiquitination
GO:0002060;0,569691;0,980981257;1;3;3;purine base binding
GO:0060406;0,569715;0,980981257;1;7;7;positive regulation of penile erection
GO:0004525;0,570216;0,981220283;3;5;5;ribonuclease III activity
GO:0016312;0,570446;0,981220283;2;4;4;inositol bisphosphate phosphatase activity
GO:0003785;0,570504;0,981220283;7;15;15;actin monomer binding
GO:0051400;0,570511;0,981220283;4;10;10;BH domain binding
GO:0008179;0,570848;0,981438683;3;5;6;adenylate cyclase binding
GO:0031338;0,570876;0,981438683;5;10;11;regulation of vesicle fusion
GO:0014015;0,571028;0,981438683;12;38;38;positive regulation of gliogenesis
GO:0010457;0,571113;0,981438683;2;4;4;centriole-centriole cohesion
GO:0005525;0,571154;0,981438683;158;449;502;GTP binding
GO:0004517;0,571205;0,981438683;2;3;4;nitric-oxide synthase activity
GO:0033363;0,571411;0,981617521;5;10;11;secretory granule organization
GO:0051096;0,571455;0,981617521;4;9;10;positive regulation of helicase activity
GO:0003884;0,571652;0,981657326;1;2;3;D-amino-acid oxidase activity
GO:0010719;0,571978;0,981752495;4;12;13;negative regulation of epithelial to mesenchymal transition
GO:0042420;0,571986;0,981752495;3;7;8;dopamine catabolic process
GO:0001300;0,572297;0,981824279;1;2;2;chronological cell aging
GO:0070644;0,572426;0,981824279;1;1;1;vitamin D response element binding
GO:0055021;0,572475;0,981824279;8;20;21;regulation of cardiac muscle tissue growth
GO:0051657;0,572621;0,981983094;2;6;6;maintenance of organelle location
GO:0043073;0,57284;0,982140823;6;17;18;germ cell nucleus
GO:0021549;0,573025;0,982140823;12;22;27;cerebellum development
GO:0033146;0,573091;0,982140823;6;12;14;regulation of estrogen receptor signaling pathway
GO:0035967;0,573192;0,982140823;9;27;36;cellular response to topologically incorrect protein
GO:0000300;0,573615;0,982140823;5;7;8;peripheral to membrane of membrane fraction
GO:0005452;0,57369;0,982140823;8;21;22;inorganic anion exchanger activity
GO:0002537;0,57405;0,982140823;2;3;3;nitric oxide production involved in inflammatory response
GO:0018345;0,574081;0,982140823;4;8;9;protein palmitoylation
GO:0061032;0,574158;0,982140823;1;1;1;visceral serous pericardium development
GO:0072302;0,574158;0,982140823;1;1;1;negative regulation of metanephric glomerular mesangial cell proliferation
GO:0001970;0,574342;0,982140823;1;1;1;positive regulation of activation of membrane attack complex
GO:0001969;0,574342;0,982140823;1;1;1;regulation of activation of membrane attack complex
GO:2000259;0,574342;0,982140823;1;1;1;positive regulation of protein activation cascade
GO:0045917;0,574342;0,982140823;1;1;1;positive regulation of complement activation
GO:2000026;0,574528;0,982140823;456;1135;1206;regulation of multicellular organismal development
GO:0030414;0,574645;0,982140823;63;190;204;peptidase inhibitor activity
GO:0046165;0,574713;0,982140823;39;119;128;alcohol biosynthetic process
GO:0006391;0,574769;0,982140823;1;2;3;transcription initiation from mitochondrial promoter
GO:0070232;0,574964;0,982140823;4;20;22;regulation of T cell apoptosis
GO:0005834;0,575058;0,982140823;13;27;29;heterotrimeric G-protein complex
GO:0060154;0,575299;0,982140823;2;6;6;cellular process regulating host cell cycle in response to virus
GO:0048857;0,575328;0,982140823;6;10;10;neural nucleus development
GO:0090206;0,575419;0,982140823;1;3;3;negative regulation of cholesterol metabolic process
GO:0045541;0,575419;0,982140823;1;3;3;negative regulation of cholesterol biosynthetic process
GO:0001950;0,575573;0,982140823;4;6;6;plasma membrane enriched fraction
GO:0030643;0,575695;0,982140823;2;6;6;cellular phosphate ion homeostasis
GO:0072502;0,575695;0,982140823;2;6;6;cellular trivalent inorganic anion homeostasis
GO:0043017;0,575838;0,982140823;1;1;1;positive regulation of lymphotoxin A biosynthetic process
GO:0043016;0,575838;0,982140823;1;1;1;regulation of lymphotoxin A biosynthetic process
GO:0032681;0,575838;0,982140823;1;1;1;regulation of lymphotoxin A production
GO:0004630;0,57585;0,982140823;3;10;10;phospholipase D activity
GO:0044265;0,575925;0,982140823;220;576;652;cellular macromolecule catabolic process
GO:0008022;0,576112;0,982140823;86;201;231;protein C-terminus binding
GO:0071773;0,576131;0,982140823;1;1;1;cellular response to BMP stimulus
GO:0071772;0,576131;0,982140823;1;1;1;response to BMP stimulus
GO:2000080;0,576131;0,982140823;1;1;1;negative regulation of canonical Wnt receptor signaling pathway involved in controlling type B pancreatic cell proliferation
GO:0044345;0,576131;0,982140823;1;1;1;stromal-epithelial cell signaling involved in prostate gland development
GO:2000270;0,576131;0,982140823;1;1;1;negative regulation of fibroblast apoptosis
GO:2000271;0,576131;0,982140823;1;1;1;positive regulation of fibroblast apoptosis
GO:2000269;0,576131;0,982140823;1;1;1;regulation of fibroblast apoptosis
GO:0072676;0,576146;0,982140823;3;17;17;lymphocyte migration
GO:0003407;0,576341;0,982308342;7;10;10;neural retina development
GO:0048484;0,576595;0,982437412;4;14;14;enteric nervous system development
GO:0050779;0,576883;0,983323508;1;3;3;RNA destabilization
GO:0051289;0,576981;0,983323508;18;49;52;protein homotetramerization
GO:0004303;0,577028;0,983323508;5;11;17;estradiol 17-beta-dehydrogenase activity
GO:2000096;0,577592;0,983742197;1;1;1;positive regulation of Wnt receptor signaling pathway, planar cell polarity pathway
GO:0009914;0,577638;0,983742197;19;65;67;hormone transport
GO:0005163;0,577776;0,983807283;1;1;1;nerve growth factor receptor binding
GO:0021869;0,577777;0,983807283;3;4;4;forebrain ventricular zone progenitor cell division
GO:0048247;0,578194;0,983895134;2;13;13;lymphocyte chemotaxis
GO:0005678;0,578299;0,983898893;5;10;12;chromatin assembly complex
GO:0051908;0,578507;0,983961574;2;2;2;double-stranded DNA specific 5'-3' exodeoxyribonuclease activity
GO:0045145;0,578507;0,983961574;2;2;2;single-stranded DNA specific 5'-3' exodeoxyribonuclease activity
GO:0003730;0,578572;0,983961574;12;30;31;mRNA 3'-UTR binding
GO:0008309;0,578596;0,983961574;2;3;3;double-stranded DNA specific exodeoxyribonuclease activity
GO:0071361;0,578891;0,984234968;3;8;8;cellular response to ethanol
GO:0019956;0,578964;0,984234968;8;43;47;chemokine binding
GO:0035567;0,579094;0,984234968;4;16;16;non-canonical Wnt receptor signaling pathway
GO:0005657;0,579128;0,984234968;8;20;21;replication fork
GO:0035312;0,57917;0,984263576;2;3;3;5'-3' exodeoxyribonuclease activity
GO:0051313;0,579375;0,984427826;5;15;15;attachment of spindle microtubules to chromosome
GO:0010181;0,579546;0,984533579;13;24;26;FMN binding
GO:0015125;0,57991;0,984533579;4;11;14;bile acid transmembrane transporter activity
GO:0006511;0,579932;0,984533579;140;348;385;ubiquitin-dependent protein catabolic process
GO:0003097;0,579996;0,984533579;1;5;5;renal water transport
GO:0010002;0,58003;0,984533579;2;5;5;cardioblast differentiation
GO:0046498;0,580157;0,984533579;7;13;13;S-adenosylhomocysteine metabolic process
GO:0031702;0,580224;0,984533579;2;7;8;type 1 angiotensin receptor binding
GO:0009110;0,580307;0,984533579;7;23;25;vitamin biosynthetic process
GO:0031211;0,580342;0,984533579;4;8;8;endoplasmic reticulum palmitoyltransferase complex
GO:0002178;0,580342;0,984533579;4;8;8;palmitoyltransferase complex
GO:0017059;0,580342;0,984533579;4;8;8;serine C-palmitoyltransferase complex
GO:0031284;0,580479;0,984533579;1;2;2;positive regulation of guanylate cyclase activity
GO:0021517;0,580482;0,984533579;6;7;7;ventral spinal cord development
GO:0003197;0,580524;0,984533579;3;10;10;endocardial cushion development
GO:0005999;0,580599;0,98460092;1;3;3;xylulose biosynthetic process
GO:0060765;0,580678;0,98460092;10;29;32;regulation of androgen receptor signaling pathway
GO:0060206;0,580885;0,98462768;3;11;11;estrous cycle phase
GO:0090344;0,58095;0,984678687;4;8;8;negative regulation of cell aging
GO:0030250;0,581113;0,984738169;2;8;8;guanylate cyclase activator activity
GO:0010853;0,581113;0,984738169;2;8;8;cyclase activator activity
GO:0001832;0,581777;0,98574778;1;2;2;blastocyst growth
GO:0032740;0,582056;0,98574778;4;13;14;positive regulation of interleukin-17 production
GO:0034111;0,582124;0,98574778;2;3;3;negative regulation of homotypic cell-cell adhesion
GO:0051324;0,582213;0,98574778;7;18;24;prophase
GO:0002026;0,582285;0,98574778;6;22;23;regulation of the force of heart contraction
GO:0002467;0,582352;0,98574778;4;10;10;germinal center formation
GO:0045732;0,582447;0,98574778;30;77;87;positive regulation of protein catabolic process
GO:0051963;0,582488;0,98574778;16;32;33;regulation of synapse assembly
GO:0019207;0,582594;0,98574778;69;169;173;kinase regulator activity
GO:0010248;0,582657;0,98574778;1;3;3;establishment or maintenance of transmembrane electrochemical gradient
GO:0042766;0,582953;0,986124786;1;1;1;nucleosome mobilization
GO:0048840;0,583096;0,986338647;3;3;3;otolith development
GO:0048145;0,583501;0,987164389;27;72;79;regulation of fibroblast proliferation
GO:0060911;0,583921;0,987628382;1;2;2;cardiac cell fate commitment
GO:0060923;0,583921;0,987628382;1;2;2;cardiac muscle cell fate commitment
GO:0003858;0,583963;0,987628382;3;4;4;3-hydroxybutyrate dehydrogenase activity
GO:0050811;0,584202;0,987842486;4;7;7;GABA receptor binding
GO:0031098;0,584291;0,987842486;41;105;120;stress-activated protein kinase signaling cascade
GO:0035601;0,584435;0,988006168;10;26;30;protein deacylation
GO:0072301;0,584489;0,988024231;1;2;2;regulation of metanephric glomerular mesangial cell proliferation
GO:0071363;0,584665;0,988024231;52;118;122;cellular response to growth factor stimulus
GO:0051923;0,584796;0,988024231;8;22;25;sulfation
GO:0051540;0,584817;0,988024231;23;61;62;metal cluster binding
GO:0051536;0,584817;0,988024231;23;61;62;iron-sulfur cluster binding
GO:0046434;0,585221;0,988849747;4;9;10;organophosphate catabolic process
GO:0051246;0,58529;0,988849747;567;1460;1589;regulation of protein metabolic process
GO:0019054;0,585304;0,988849747;3;5;5;modulation by virus of host cellular process
GO:0021782;0,585547;0,989356616;9;33;36;glial cell development
GO:0015187;0,585844;0,989649083;2;6;9;glycine transmembrane transporter activity
GO:0001012;0,585929;0,989649083;13;44;47;RNA polymerase II regulatory region DNA binding
GO:0045116;0,586069;0,989711969;2;7;7;protein neddylation
GO:0009309;0,58665;0,990798827;59;174;185;amine biosynthetic process
GO:0006013;0,586798;0,990880656;5;18;20;mannose metabolic process
GO:0042398;0,587037;0,991166876;12;44;45;cellular modified amino acid biosynthetic process
GO:0070330;0,587364;0,991330872;10;29;29;aromatase activity
GO:0008588;0,587455;0,99151994;1;4;4;release of cytoplasmic sequestered NF-kappaB
GO:0010842;0,587537;0,99151994;8;13;13;retina layer formation
GO:0085020;0,587696;0,99151994;3;11;12;protein K6-linked ubiquitination
GO:0032409;0,587737;0,99151994;52;102;107;regulation of transporter activity
GO:0004998;0,58775;0,99151994;2;4;4;transferrin receptor activity
GO:0043549;0,587785;0,99151994;275;684;727;regulation of kinase activity
GO:0071674;0,587855;0,99151994;1;2;2;mononuclear cell migration
GO:0090174;0,588133;0,991730913;1;4;4;organelle membrane fusion
GO:0033211;0,588181;0,991730913;2;9;9;adiponectin-mediated signaling pathway
GO:0015016;0,588233;0,991730913;3;5;5;[heparan sulfate]-glucosamine N-sulfotransferase activity
GO:0035802;0,588532;0,992056274;1;2;2;adrenal cortex formation
GO:2000369;0,588666;0,992056274;2;2;2;regulation of clathrin-mediated endocytosis
GO:0060448;0,58874;0,992056274;2;3;3;dichotomous subdivision of terminal units involved in lung branching
GO:0034362;0,58877;0,992056274;5;14;21;low-density lipoprotein particle
GO:0016553;0,588897;0,992056274;3;7;7;base conversion or substitution editing
GO:0070723;0,589296;0,99249965;8;19;19;response to cholesterol
GO:0060335;0,589412;0,99249965;2;3;3;positive regulation of interferon-gamma-mediated signaling pathway
GO:0060332;0,589412;0,99249965;2;3;3;positive regulation of response to interferon-gamma
GO:0015297;0,589907;0,992682556;40;76;89;antiporter activity
GO:0090037;0,589963;0,992682556;2;6;6;positive regulation of protein kinase C signaling cascade
GO:0090036;0,589963;0,992682556;2;6;6;regulation of protein kinase C signaling cascade
GO:0022890;0,590033;0,992682556;114;280;310;inorganic cation transmembrane transporter activity
GO:0003854;0,590258;0,992894688;1;7;9;3-beta-hydroxy-delta5-steroid dehydrogenase activity
GO:0021526;0,590379;0,992954174;1;1;1;medial motor column neuron differentiation
GO:0071339;0,590542;0,992954174;10;28;33;MLL1 complex
GO:0019534;0,590803;0,992954174;4;6;6;toxin transporter activity
GO:0006809;0,590843;0,992954174;7;18;37;nitric oxide biosynthetic process
GO:0070245;0,590893;0,992954174;2;10;12;positive regulation of thymocyte apoptosis
GO:0006720;0,59096;0,992954174;26;86;86;isoprenoid metabolic process
GO:0000303;0,59122;0,993162908;3;11;12;response to superoxide
GO:0008483;0,591364;0,993162908;11;25;26;transaminase activity
GO:0042288;0,591371;0,993162908;2;11;21;MHC class I protein binding
GO:0000185;0,591795;0,993187746;3;7;14;activation of MAPKKK activity
GO:0043524;0,591842;0,993187746;36;99;104;negative regulation of neuron apoptosis
GO:0046902;0,591877;0,993187746;6;19;22;regulation of mitochondrial membrane permeability
GO:0002460;0,591886;0,993187746;13;52;70;adaptive immune response based on somatic recombination of immune receptors built from immunoglobulin superfamily domains
GO:0017057;0,592104;0,993291346;1;2;2;6-phosphogluconolactonase activity
GO:0050905;0,592121;0,993291346;35;63;64;neuromuscular process
GO:0070936;0,592551;0,993974569;22;46;55;protein K48-linked ubiquitination
GO:0001760;0,592558;0,993974569;1;1;1;aminocarboxymuconate-semialdehyde decarboxylase activity
GO:0001676;0,592708;0,993974569;8;15;17;long-chain fatty acid metabolic process
GO:0070935;0,592718;0,993974569;2;9;10;3'-UTR-mediated mRNA stabilization
GO:0042738;0,592828;0,993974569;5;10;10;exogenous drug catabolic process
GO:0005522;0,59288;0,993974569;5;9;9;profilin binding
GO:0002820;0,59311;0,993974569;5;15;18;negative regulation of adaptive immune response
GO:0048670;0,593235;0,993974569;4;8;8;regulation of collateral sprouting
GO:0015643;0,59345;0,993974569;6;11;12;toxin binding
GO:0045913;0,593741;0,993974569;19;49;50;positive regulation of carbohydrate metabolic process
GO:0010676;0,593741;0,993974569;19;49;50;positive regulation of cellular carbohydrate metabolic process
GO:0006783;0,593759;0,993974569;7;29;31;heme biosynthetic process
GO:0022614;0,59376;0,993974569;3;5;6;membrane to membrane docking
GO:0030249;0,593782;0,993974569;2;9;9;guanylate cyclase regulator activity
GO:0010851;0,593782;0,993974569;3;10;10;cyclase regulator activity
GO:0010046;0,593847;0,993974569;3;3;4;response to mycotoxin
GO:0004055;0,593847;0,993974569;3;3;4;argininosuccinate synthase activity
GO:0000053;0,593847;0,993974569;3;3;4;argininosuccinate metabolic process
GO:0030479;0,593852;0,993974569;2;3;3;actin cortical patch
GO:0016744;0,594296;0,994341725;1;4;5;transferase activity, transferring aldehyde or ketonic groups
GO:0031116;0,594455;0,994444411;8;16;16;positive regulation of microtubule polymerization
GO:0051170;0,594938;0,995089739;41;85;93;nuclear import
GO:0002521;0,594952;0,995089739;69;171;182;leukocyte differentiation
GO:0050769;0,594971;0,995089739;58;144;146;positive regulation of neurogenesis
GO:0045836;0,595078;0,995089739;4;9;9;positive regulation of meiosis
GO:0035441;0,595505;0,995144685;2;2;2;cell migration involved in vasculogenesis
GO:0060980;0,595505;0,995144685;2;2;2;cell migration involved in coronary vasculogenesis
GO:0005981;0,595675;0,995144685;4;15;15;regulation of glycogen catabolic process
GO:0014059;0,595769;0,995144685;11;24;29;regulation of dopamine secretion
GO:0009744;0,596005;0,995144685;5;13;14;response to sucrose stimulus
GO:0034285;0,596005;0,995144685;5;13;14;response to disaccharide stimulus
GO:0007626;0,596053;0,995144685;67;133;139;locomotory behavior
GO:0003283;0,596106;0,995144685;2;3;3;atrial septum development
GO:0007440;0,596222;0,995144685;1;1;1;foregut morphogenesis
GO:0014807;0,596222;0,995144685;1;1;1;regulation of somitogenesis
GO:0051049;0,596226;0,995144685;421;990;1067;regulation of transport
GO:0003218;0,596226;0,995144685;2;3;3;cardiac left ventricle formation
GO:0032423;0,596311;0,995144685;1;2;2;regulation of mismatch repair
GO:0016004;0,596436;0,995144685;1;3;4;phospholipase activator activity
GO:0070208;0,596544;0,995273325;3;8;8;protein heterotrimerization
GO:0001939;0,596784;0,995554324;2;8;8;female pronucleus
GO:0060973;0,59692;0,995554324;2;3;3;cell migration involved in heart development
GO:0008459;0,596991;0,995554324;1;1;2;chondroitin 6-sulfotransferase activity
GO:0050347;0,596998;0,995554324;2;2;2;trans-octaprenyltranstransferase activity
GO:0007126;0,597538;0,995554324;39;102;117;meiosis
GO:0010880;0,597837;0,995554324;3;9;9;regulation of release of sequestered calcium ion into cytosol by sarcoplasmic reticulum
GO:0050792;0,597865;0,995554324;39;115;137;regulation of viral reproduction
GO:0019862;0,597907;0,995554324;1;3;3;IgA binding
GO:0043190;0,598055;0,995554324;3;11;11;ATP-binding cassette (ABC) transporter complex
GO:0010824;0,5983;0,995554324;6;16;17;regulation of centrosome duplication
GO:0016863;0,598649;0,995554324;3;18;19;intramolecular oxidoreductase activity, transposing C=C bonds
GO:0070492;0,598658;0,995554324;1;2;3;oligosaccharide binding
GO:0004623;0,598693;0,995554324;11;34;35;phospholipase A2 activity
GO:0002888;0,598811;0,995554324;1;2;2;positive regulation of myeloid leukocyte mediated immunity
GO:0002892;0,598811;0,995554324;1;2;2;regulation of type II hypersensitivity
GO:0002894;0,598811;0,995554324;1;2;2;positive regulation of type II hypersensitivity
GO:0001796;0,598811;0,995554324;1;2;2;regulation of type IIa hypersensitivity
GO:0001798;0,598811;0,995554324;1;2;2;positive regulation of type IIa hypersensitivity
GO:0046112;0,599045;0,995554324;5;13;15;nucleobase biosynthetic process
GO:0031527;0,599275;0,995554324;5;8;9;filopodium membrane
GO:0072357;0,599388;0,995554324;5;11;17;PTW/PP1 phosphatase complex
GO:0002819;0,599394;0,995554324;24;80;97;regulation of adaptive immune response
GO:0051223;0,599596;0,995554324;103;272;309;regulation of protein transport
GO:0051568;0,599649;0,995554324;5;15;18;histone H3-K4 methylation
GO:0018209;0,599755;0,995554324;39;78;82;peptidyl-serine modification
GO:0048641;0,599757;0,995554324;18;46;50;regulation of skeletal muscle tissue development
GO:0003951;0,599772;0,995554324;2;4;4;NAD+ kinase activity
GO:0004069;0,599779;0,995554324;1;2;2;L-aspartate:2-oxoglutarate aminotransferase activity
GO:0033691;0,599824;0,995554324;3;8;11;sialic acid binding
GO:0044062;0,600393;0,995554324;7;25;27;regulation of excretion
GO:0055072;0,600481;0,995554324;35;101;112;iron ion homeostasis
GO:0001784;0,600488;0,995554324;11;22;23;phosphotyrosine binding
GO:0052548;0,600503;0,995554324;99;263;286;regulation of endopeptidase activity
GO:0008802;0,600512;0,995554324;1;1;2;betaine-aldehyde dehydrogenase activity
GO:0004043;0,600512;0,995554324;1;1;2;L-aminoadipate-semialdehyde dehydrogenase activity
GO:0031642;0,600598;0,995554324;1;3;3;negative regulation of myelination
GO:0016925;0,600777;0,995554324;8;21;21;protein sumoylation
GO:0014742;0,600872;0,995554324;4;9;9;positive regulation of muscle hypertrophy
GO:0010613;0,600872;0,995554324;4;9;9;positive regulation of cardiac muscle hypertrophy
GO:0042474;0,600936;0,995554324;3;17;17;middle ear morphogenesis
GO:0005080;0,600997;0,995554324;21;48;49;protein kinase C binding
GO:0034046;0,601146;0,995554324;4;4;5;poly(G) RNA binding
GO:0033017;0,601184;0,995554324;14;24;25;sarcoplasmic reticulum membrane
GO:0045932;0,601203;0,995554324;5;17;17;negative regulation of muscle contraction
GO:0032602;0,601311;0,995554324;1;2;2;chemokine production
GO:0046835;0,601373;0,995554324;4;7;8;carbohydrate phosphorylation
GO:2000628;0,601398;0,995554324;2;2;2;regulation of miRNA metabolic process
GO:2000627;0,601398;0,995554324;2;2;2;positive regulation of miRNA catabolic process
GO:2000625;0,601398;0,995554324;2;2;2;regulation of miRNA catabolic process
GO:2000630;0,601398;0,995554324;2;2;2;positive regulation of miRNA metabolic process
GO:0000964;0,601398;0,995554324;2;2;2;mitochondrial RNA 5'-end processing
GO:0071042;0,601398;0,995554324;2;2;2;nuclear polyadenylation-dependent mRNA catabolic process
GO:0071047;0,601398;0,995554324;2;2;2;polyadenylation-dependent mRNA catabolic process
GO:0004654;0,601398;0,995554324;2;2;2;polyribonucleotide nucleotidyltransferase activity
GO:0000083;0,601651;0,995554324;7;27;28;regulation of transcription involved in G1/S phase of mitotic cell cycle
GO:0031508;0,601773;0,995554324;1;2;2;centromeric heterochromatin formation
GO:0071850;0,601853;0,995554324;2;3;3;mitotic cell cycle arrest
GO:0044462;0,602181;0,995554324;8;16;17;external encapsulating structure part
GO:0030306;0,602347;0,995554324;4;7;7;ADP-ribosylation factor binding
GO:0071504;0,602382;0,995554324;2;4;4;cellular response to heparin
GO:0002720;0,602478;0,995554324;7;21;25;positive regulation of cytokine production involved in immune response
GO:0030343;0,602601;0,995554324;1;3;3;vitamin D3 25-hydroxylase activity
GO:0070643;0,602601;0,995554324;1;3;3;vitamin D 25-hydroxylase activity
GO:0045025;0,602614;0,995554324;2;3;3;mitochondrial degradosome
GO:0000962;0,602614;0,995554324;2;3;3;positive regulation of mitochondrial RNA catabolic process
GO:0000960;0,602614;0,995554324;2;3;3;regulation of mitochondrial RNA catabolic process
GO:0000965;0,602614;0,995554324;2;3;3;mitochondrial RNA 3'-end processing
GO:0000963;0,602614;0,995554324;2;3;3;mitochondrial RNA processing
GO:0000957;0,602614;0,995554324;2;3;3;mitochondrial RNA catabolic process
GO:0000958;0,602614;0,995554324;2;3;3;mitochondrial mRNA catabolic process
GO:0017124;0,602759;0,995554324;76;141;153;SH3 domain binding
GO:0071407;0,60292;0,995554324;18;53;60;cellular response to organic cyclic compound
GO:0032892;0,603083;0,995554324;5;15;16;positive regulation of organic acid transport
GO:0090136;0,603159;0,995554324;7;16;16;epithelial cell-cell adhesion
GO:0031125;0,603231;0,995554324;1;1;1;rRNA 3'-end processing
GO:0071371;0,603326;0,995554324;14;26;27;cellular response to gonadotropin stimulus
GO:0006402;0,603662;0,995554324;41;108;125;mRNA catabolic process
GO:0006926;0,603707;0,995554324;2;4;4;virus-infected cell apoptosis
GO:0035556;0,603721;0,995554324;665;1523;1663;intracellular signal transduction
GO:0004411;0,603773;0,995554324;1;1;1;homogentisate 1,2-dioxygenase activity
GO:0033628;0,603815;0,995554324;12;32;35;regulation of cell adhesion mediated by integrin
GO:0071276;0,603861;0,995554324;1;2;2;cellular response to cadmium ion
GO:0001756;0,604181;0,995554324;14;39;42;somitogenesis
GO:0016746;0,604245;0,995554324;96;248;319;transferase activity, transferring acyl groups
GO:0007035;0,604681;0,995554324;3;6;6;vacuolar acidification
GO:0016836;0,604846;0,995554324;17;48;49;hydro-lyase activity
GO:0090311;0,604861;0,995554324;7;13;15;regulation of protein deacetylation
GO:0006270;0,604978;0,995554324;9;24;27;DNA-dependent DNA replication initiation
GO:0046922;0,605231;0,995554324;1;2;2;peptide-O-fucosyltransferase activity
GO:0015300;0,605507;0,995554324;34;65;71;solute:solute antiporter activity
GO:0051383;0,605551;0,995554324;2;5;5;kinetochore organization
GO:0060134;0,605745;0,995554324;11;16;17;prepulse inhibition
GO:0051968;0,605897;0,995554324;9;13;14;positive regulation of synaptic transmission, glutamatergic
GO:0002687;0,606138;0,995554324;15;63;65;positive regulation of leukocyte migration
GO:0005929;0,606172;0,995554324;99;193;207;cilium
GO:0032312;0,606173;0,995554324;13;31;32;regulation of ARF GTPase activity
GO:0008060;0,606173;0,995554324;13;31;32;ARF GTPase activator activity
GO:0052547;0,606194;0,995554324;101;272;295;regulation of peptidase activity
GO:0005747;0,606353;0,995554324;10;49;59;mitochondrial respiratory chain complex I
GO:0030964;0,606353;0,995554324;10;49;59;NADH dehydrogenase complex
GO:0045271;0,606353;0,995554324;10;49;59;respiratory chain complex I
GO:0032891;0,606382;0,995554324;3;10;21;negative regulation of organic acid transport
GO:0002262;0,606619;0,995554324;5;8;8;myeloid cell homeostasis
GO:0070530;0,606669;0,995554324;3;5;5;K63-linked polyubiquitin binding
GO:0006633;0,607021;0,995554324;52;132;144;fatty acid biosynthetic process
GO:0008168;0,607212;0,995554324;93;238;252;methyltransferase activity
GO:0048713;0,607305;0,995554324;8;31;31;regulation of oligodendrocyte differentiation
GO:0004532;0,607359;0,995554324;6;16;16;exoribonuclease activity
GO:0009132;0,607394;0,995554324;7;36;36;nucleoside diphosphate metabolic process
GO:0034767;0,60748;0,995554324;2;8;8;positive regulation of ion transmembrane transport
GO:0043038;0,60768;0,995554324;25;57;63;amino acid activation
GO:0043039;0,60768;0,995554324;25;57;63;tRNA aminoacylation
GO:0046108;0,607985;0,995554324;2;5;5;uridine metabolic process
GO:0004850;0,607985;0,995554324;2;5;5;uridine phosphorylase activity
GO:0047305;0,608037;0,995554324;1;1;1;(R)-3-amino-2-methylpropionate-pyruvate transaminase activity
GO:0019542;0,60864;0,995554324;1;1;1;propionate biosynthetic process
GO:0019413;0,60864;0,995554324;1;1;1;acetate biosynthetic process
GO:0007097;0,60868;0,995554324;4;8;8;nuclear migration
GO:0040012;0,608722;0,995554324;196;447;482;regulation of locomotion
GO:0031975;0,608815;0,995554324;64;152;206;envelope
GO:0031967;0,608815;0,995554324;64;152;206;organelle envelope
GO:0043491;0,608857;0,995554324;7;13;14;protein kinase B signaling cascade
GO:0046920;0,608995;0,995554324;3;10;10;alpha(1,3)-fucosyltransferase activity
GO:0048520;0,609115;0,995554324;29;96;102;positive regulation of behavior
GO:0002079;0,609328;0,995554324;1;2;2;inner acrosomal membrane
GO:0070463;0,609333;0,995554324;1;1;1;tubulin-dependent ATPase activity
GO:0031340;0,609393;0,995554324;4;8;9;positive regulation of vesicle fusion
GO:0031232;0,609658;0,995554324;3;5;5;extrinsic to external side of plasma membrane
GO:0032331;0,609726;0,995554324;5;14;14;negative regulation of chondrocyte differentiation
GO:0090219;0,609812;0,995554324;1;1;1;negative regulation of lipid kinase activity
GO:0051231;0,610014;0,995554324;1;2;2;spindle elongation
GO:0000022;0,610014;0,995554324;1;2;2;mitotic spindle elongation
GO:0061014;0,610264;0,995554324;2;5;5;positive regulation of mRNA catabolic process
GO:0004536;0,610645;0,995554324;13;41;54;deoxyribonuclease activity
GO:0002761;0,610746;0,995554324;30;89;97;regulation of myeloid leukocyte differentiation
GO:0015665;0,610769;0,995554324;5;11;11;alcohol transmembrane transporter activity
GO:0035065;0,610799;0,995554324;10;23;27;regulation of histone acetylation
GO:0004523;0,611261;0,995554324;2;7;7;ribonuclease H activity
GO:0003166;0,611414;0,995554324;2;6;6;bundle of His development
GO:0044212;0,612061;0,995554324;99;287;325;transcription regulatory region DNA binding
GO:0003995;0,612142;0,995554324;7;18;18;acyl-CoA dehydrogenase activity
GO:0004667;0,612213;0,995554324;1;2;2;prostaglandin-D synthase activity
GO:0043001;0,612277;0,995554324;5;12;12;Golgi to plasma membrane protein transport
GO:0032549;0,612332;0,995554324;3;5;5;ribonucleoside binding
GO:0006108;0,61239;0,995554324;5;10;10;malate metabolic process
GO:0048170;0,612416;0,995554324;4;4;4;positive regulation of long-term neuronal synaptic plasticity
GO:0002755;0,612697;0,995554324;35;96;109;MyD88-dependent toll-like receptor signaling pathway
GO:0031685;0,61286;0,995554324;5;10;10;adenosine receptor binding
GO:0051414;0,612919;0,995554324;6;14;15;response to cortisol stimulus
GO:0050890;0,612963;0,995554324;82;185;201;cognition
GO:0021873;0,612976;0,995554324;4;5;5;forebrain neuroblast division
GO:0055057;0,612976;0,995554324;4;5;5;neuroblast division
GO:0047757;0,613193;0,995554324;3;3;3;chondroitin-glucuronate 5-epimerase activity
GO:0030002;0,613338;0,995554324;2;8;8;cellular anion homeostasis
GO:0034447;0,61338;0,995554324;1;3;3;very-low-density lipoprotein particle clearance
GO:0071549;0,613413;0,995554324;4;12;13;cellular response to dexamethasone stimulus
GO:0030183;0,613535;0,995554324;18;45;46;B cell differentiation
GO:0034063;0,613563;0,995554324;3;8;8;stress granule assembly
GO:0042089;0,613812;0,995554324;5;21;24;cytokine biosynthetic process
GO:0032213;0,613911;0,995554324;1;2;2;regulation of telomere maintenance via semi-conservative replication
GO:0032214;0,613911;0,995554324;1;2;2;negative regulation of telomere maintenance via semi-conservative replication
GO:0001309;0,613911;0,995554324;1;2;2;age-dependent telomere shortening
GO:0001301;0,613911;0,995554324;1;2;2;progressive alteration of chromatin involved in cell aging
GO:0001304;0,613911;0,995554324;1;2;2;progressive alteration of chromatin involved in replicative cell aging
GO:0000109;0,614033;0,995554324;3;6;7;nucleotide-excision repair complex
GO:0002009;0,614087;0,995554324;93;212;232;morphogenesis of an epithelium
GO:0045769;0,614235;0,995554324;1;1;1;negative regulation of asymmetric cell division
GO:0072522;0,614479;0,995554324;77;191;209;purine-containing compound biosynthetic process
GO:0003996;0,614541;0,995554324;1;1;1;acyl-CoA ligase activity
GO:0032421;0,614614;0,995554324;3;3;3;stereocilium bundle
GO:0035383;0,61467;0,995554324;21;46;50;thioester metabolic process
GO:0006637;0,61467;0,995554324;21;46;50;acyl-CoA metabolic process
GO:0033197;0,614897;0,995554324;4;11;11;response to vitamin E
GO:0031557;0,61509;0,995554324;6;8;8;induction of programmed cell death in response to chemical stimulus
GO:0031558;0,615095;0,995554324;5;7;7;induction of apoptosis in response to chemical stimulus
GO:0032897;0,615096;0,995554324;4;14;14;negative regulation of viral transcription
GO:0070255;0,61516;0,995554324;4;8;8;regulation of mucus secretion
GO:0016101;0,615196;0,995554324;15;49;49;diterpenoid metabolic process
GO:0051156;0,615506;0,995554324;1;3;6;glucose 6-phosphate metabolic process
GO:0002690;0,615592;0,995554324;13;56;57;positive regulation of leukocyte chemotaxis
GO:0070296;0,615611;0,995554324;3;4;4;sarcoplasmic reticulum calcium ion transport
GO:2000973;0,61571;0,995554324;1;3;3;regulation of pro-B cell differentiation
GO:2000974;0,61571;0,995554324;1;3;3;negative regulation of pro-B cell differentiation
GO:0007638;0,615797;0,995554324;5;9;9;mechanosensory behavior
GO:0019959;0,615831;0,995554324;1;3;3;interleukin-8 binding
GO:0060590;0,61607;0,995554324;4;11;12;ATPase regulator activity
GO:0048339;0,61613;0,995554324;3;5;6;paraxial mesoderm development
GO:0051503;0,61624;0,995554324;1;3;3;adenine nucleotide transport
GO:0015867;0,61624;0,995554324;1;3;3;ATP transport
GO:0015865;0,61624;0,995554324;1;3;6;purine nucleotide transport
GO:0015868;0,61624;0,995554324;1;3;6;purine ribonucleotide transport
GO:0030895;0,616374;0,995554324;2;4;4;apolipoprotein B mRNA editing enzyme complex
GO:0048635;0,616381;0,995554324;5;18;19;negative regulation of muscle organ development
GO:2000756;0,616824;0,995554324;10;24;28;regulation of peptidyl-lysine acetylation
GO:0060152;0,617352;0,995554324;1;2;2;microtubule-based peroxisome localization
GO:0060151;0,617352;0,995554324;1;2;2;peroxisome localization
GO:0006304;0,617548;0,995554324;28;76;81;DNA modification
GO:0070201;0,617766;0,995554324;115;297;336;regulation of establishment of protein localization
GO:0043500;0,617824;0,995554324;7;17;17;muscle adaptation
GO:0045177;0,617894;0,995554324;30;63;74;apical part of cell
GO:0042157;0,61805;0,995554324;22;60;68;lipoprotein metabolic process
GO:0043280;0,618178;0,995554324;52;140;150;positive regulation of caspase activity
GO:0048853;0,618209;0,995554324;5;9;10;forebrain morphogenesis
GO:0015215;0,618286;0,995554324;1;5;5;nucleotide transmembrane transporter activity
GO:0031022;0,618392;0,995554324;2;5;5;nuclear migration along microfilament
GO:0003691;0,618633;0,995554324;1;3;3;double-stranded telomeric DNA binding
GO:0014034;0,618668;0,995554324;1;2;2;neural crest cell fate commitment
GO:0050808;0,61879;0,995554324;42;78;88;synapse organization
GO:0032943;0,618928;0,995554324;16;48;54;mononuclear cell proliferation
GO:0090101;0,61929;0,995554324;30;70;73;negative regulation of transmembrane receptor protein serine/threonine kinase signaling pathway
GO:0030286;0,619331;0,995554324;24;39;42;dynein complex
GO:0006448;0,619373;0,995554324;1;9;9;regulation of translational elongation
GO:0052509;0,619767;0,995554324;1;4;6;positive regulation by symbiont of host defense response
GO:0052510;0,619767;0,995554324;1;4;6;positive regulation by organism of defense response of other organism involved in symbiotic interaction
GO:0052255;0,619767;0,995554324;1;4;6;modulation by organism of defense response of other organism involved in symbiotic interaction
GO:0052031;0,619767;0,995554324;1;4;6;modulation by symbiont of host defense response
GO:0001525;0,620448;0,995554324;83;201;210;angiogenesis
GO:0046923;0,620469;0,995554324;1;5;5;ER retention sequence binding
GO:0035037;0,620503;0,995554324;1;1;1;sperm entry
GO:0035255;0,620526;0,995554324;4;10;14;ionotropic glutamate receptor binding
GO:0047933;0,620868;0,995554324;1;1;1;glucose-1,6-bisphosphate synthase activity
GO:0003159;0,620895;0,995554324;3;9;9;morphogenesis of an endothelium
GO:0061154;0,620895;0,995554324;3;9;9;endothelial tube morphogenesis
GO:0003072;0,621148;0,995554324;1;8;8;renal control of peripheral vascular resistance involved in regulation of systemic arterial blood pressure
GO:0033864;0,621148;0,995554324;1;8;8;positive regulation of NAD(P)H oxidase activity
GO:0002034;0,621148;0,995554324;1;8;8;regulation of blood vessel size by renin-angiotensin
GO:0010698;0,621148;0,995554324;1;8;8;acetyltransferase activator activity
GO:0042169;0,621238;0,995554324;20;39;42;SH2 domain binding
GO:0033605;0,621326;0,995554324;4;12;12;positive regulation of catecholamine secretion
GO:0001634;0,621449;0,995554324;1;1;1;pituitary adenylate cyclase-activating polypeptide receptor activity
GO:0034499;0,621688;0,995554324;1;1;1;late endosome to Golgi transport
GO:0071955;0,621688;0,995554324;1;1;1;recycling endosome to Golgi transport
GO:0070861;0,621688;0,995554324;1;1;1;regulation of protein exit from endoplasmic reticulum
GO:0009595;0,621779;0,995554324;10;27;27;detection of biotic stimulus
GO:0030208;0,621799;0,995554324;3;4;4;dermatan sulfate biosynthetic process
GO:0030205;0,621799;0,995554324;3;4;4;dermatan sulfate metabolic process
GO:0018198;0,621883;0,995554324;4;13;14;peptidyl-cysteine modification
GO:0005663;0,621924;0,995554324;2;8;8;DNA replication factor C complex
GO:0070740;0,62213;0,995554324;1;1;1;tubulin-glutamic acid ligase activity
GO:0031994;0,622166;0,995554324;3;6;7;insulin-like growth factor I binding
GO:0070085;0,622392;0,995554324;96;238;253;glycosylation
GO:0005913;0,62243;0,995554324;33;53;54;cell-cell adherens junction
GO:0032190;0,62251;0,995554324;1;4;4;acrosin binding
GO:0009057;0,622659;0,995554324;257;682;770;macromolecule catabolic process
GO:2000373;0,622677;0,995554324;2;3;4;positive regulation of DNA topoisomerase (ATP-hydrolyzing) activity
GO:2000371;0,622677;0,995554324;2;3;4;regulation of DNA topoisomerase (ATP-hydrolyzing) activity
GO:0007178;0,623431;0,995554324;53;126;147;transmembrane receptor protein serine/threonine kinase signaling pathway
GO:0032182;0,623572;0,995554324;26;60;69;small conjugating protein binding
GO:0031902;0,623577;0,995554324;29;76;109;late endosome membrane
GO:0015074;0,623618;0,995554324;9;24;25;DNA integration
GO:0072132;0,62366;0,995554324;2;6;6;mesenchyme morphogenesis
GO:0060453;0,623701;0,995554324;1;5;5;regulation of gastric acid secretion
GO:0045620;0,623712;0,995554324;9;36;36;negative regulation of lymphocyte differentiation
GO:0000956;0,623809;0,995554324;35;91;101;nuclear-transcribed mRNA catabolic process
GO:0002062;0,624376;0,995554324;9;31;34;chondrocyte differentiation
GO:0035282;0,624438;0,995554324;14;45;48;segmentation
GO:0043120;0,624527;0,995554324;5;14;16;tumor necrosis factor binding
GO:0051149;0,625147;0,995554324;25;58;67;positive regulation of muscle cell differentiation
GO:2000644;0,625255;0,995554324;1;4;4;regulation of receptor catabolic process
GO:0032803;0,625255;0,995554324;1;4;4;regulation of low-density lipoprotein particle receptor catabolic process
GO:0050819;0,625267;0,995554324;12;38;40;negative regulation of coagulation
GO:0071503;0,625268;0,995554324;2;5;5;response to heparin
GO:0046394;0,625314;0,995554324;107;291;346;carboxylic acid biosynthetic process
GO:0016053;0,625314;0,995554324;107;291;346;organic acid biosynthetic process
GO:0005298;0,625347;0,995554324;1;1;1;proline:sodium symporter activity
GO:0030238;0,625381;0,995554324;2;6;9;male sex determination
GO:0022898;0,625388;0,995554324;43;89;94;regulation of transmembrane transporter activity
GO:0016832;0,625394;0,995554324;3;12;12;aldehyde-lyase activity
GO:0018352;0,62578;0,995554324;1;2;2;protein-pyridoxal-5-phosphate linkage
GO:0007616;0,626007;0,995554324;10;20;21;long-term memory
GO:0046961;0,626035;0,995554324;7;25;26;proton-transporting ATPase activity, rotational mechanism
GO:0009119;0,626057;0,995554324;32;91;94;ribonucleoside metabolic process
GO:2000736;0,626125;0,995554324;8;14;15;regulation of stem cell differentiation
GO:0046782;0,626257;0,995554324;25;78;94;regulation of viral transcription
GO:0015378;0,62632;0,995554324;1;1;1;sodium:chloride symporter activity
GO:0033504;0,62639;0,995554324;2;4;4;floor plate development
GO:0015926;0,626421;0,995554324;5;10;14;glucosidase activity
GO:0000977;0,626561;0,995554324;12;43;46;RNA polymerase II regulatory region sequence-specific DNA binding
GO:0090210;0,626575;0,995554324;1;4;4;regulation of establishment of blood-brain barrier
GO:0090212;0,626575;0,995554324;1;4;4;negative regulation of establishment of blood-brain barrier
GO:0030539;0,626758;0,995554324;7;16;16;male genitalia development
GO:0051251;0,626818;0,995554324;91;234;318;positive regulation of lymphocyte activation
GO:0007403;0,627118;0,995554324;1;2;2;glial cell fate determination
GO:0030684;0,627229;0,995554324;4;12;15;preribosome
GO:0034750;0,627319;0,995554324;1;5;5;Scrib-APC-beta-catenin complex
GO:0035458;0,627319;0,995554324;2;5;5;cellular response to interferon-beta
GO:0006120;0,627515;0,995554324;10;48;56;mitochondrial electron transport, NADH to ubiquinone
GO:0003264;0,627719;0,995554324;1;3;3;regulation of cardioblast proliferation
GO:0052564;0,62781;0,995554324;2;5;6;response to immune response of other organism involved in symbiotic interaction
GO:0052572;0,62781;0,995554324;2;5;6;response to host immune response
GO:0043199;0,627867;0,995554324;1;2;2;sulfate binding
GO:0000183;0,628393;0,995554324;2;6;7;chromatin silencing at rDNA
GO:0032651;0,628488;0,995554324;10;45;45;regulation of interleukin-1 beta production
GO:0016627;0,628684;0,995554324;23;64;64;oxidoreductase activity, acting on the CH-CH group of donors
GO:0048535;0,628734;0,995554324;5;12;23;lymph node development
GO:0004102;0,628752;0,995554324;1;1;1;choline O-acetyltransferase activity
GO:0090240;0,628787;0,995554324;1;2;3;positive regulation of histone H4 acetylation
GO:2000618;0,628787;0,995554324;1;2;3;regulation of histone H4-K16 acetylation
GO:2000617;0,628787;0,995554324;1;2;3;positive regulation of histone H3-K9 acetylation
GO:2000615;0,628787;0,995554324;1;2;3;regulation of histone H3-K9 acetylation
GO:2000620;0,628787;0,995554324;1;2;3;positive regulation of histone H4-K16 acetylation
GO:0070510;0,628787;0,995554324;1;2;3;regulation of histone H4-K20 methylation
GO:0070512;0,628787;0,995554324;1;2;3;positive regulation of histone H4-K20 methylation
GO:0006527;0,628814;0,995554324;4;12;31;arginine catabolic process
GO:0031988;0,628865;0,995554324;264;658;717;membrane-bounded vesicle
GO:0051603;0,629019;0,995554324;145;369;406;proteolysis involved in cellular protein catabolic process
GO:2000612;0,629233;0,995554324;1;1;1;regulation of thyroid-stimulating hormone secretion
GO:0001670;0,629248;0,995554324;1;1;1;dopamine D2 receptor activity
GO:0055088;0,629468;0,995554324;33;92;101;lipid homeostasis
GO:0005680;0,629564;0,995554324;7;20;20;anaphase-promoting complex
GO:0010894;0,629694;0,995554324;8;25;26;negative regulation of steroid biosynthetic process
GO:0004004;0,629743;0,995554324;7;22;46;ATP-dependent RNA helicase activity
GO:0046545;0,629769;0,995554324;1;2;3;development of primary female sexual characteristics
GO:0051303;0,629808;0,995554324;8;19;20;establishment of chromosome localization
GO:0010893;0,629879;0,995554324;14;26;32;positive regulation of steroid biosynthetic process
GO:0044459;0,630185;0,995554324;964;2220;2550;plasma membrane part
GO:0002456;0,630222;0,995554324;1;7;15;T cell mediated immunity
GO:0070542;0,630231;0,995554324;9;23;24;response to fatty acid
GO:0008670;0,63026;0,995554324;1;2;2;2,4-dienoyl-CoA reductase (NADPH) activity
GO:0051293;0,630323;0,995554324;10;18;20;establishment of spindle localization
GO:0009081;0,630589;0,995554324;13;26;27;branched chain family amino acid metabolic process
GO:0031115;0,630691;0,995554324;5;7;7;negative regulation of microtubule polymerization
GO:0001552;0,630754;0,995554324;1;1;1;ovarian follicle atresia
GO:0070531;0,630765;0,995554324;5;9;11;BRCA1-A complex
GO:0032864;0,630886;0,995554324;1;4;4;activation of Cdc42 GTPase activity
GO:0002455;0,63089;0,995554324;2;5;5;humoral immune response mediated by circulating immunoglobulin
GO:0008603;0,631023;0,995554324;14;28;28;cAMP-dependent protein kinase regulator activity
GO:0032754;0,631247;0,995554324;2;5;5;positive regulation of interleukin-5 production
GO:0016971;0,631383;0,995554324;1;1;1;flavin-linked sulfhydryl oxidase activity
GO:0031333;0,631594;0,995554324;34;68;76;negative regulation of protein complex assembly
GO:2000241;0,631765;0,995554324;63;170;194;regulation of reproductive process
GO:0071569;0,631781;0,995554324;1;4;4;protein ufmylation
GO:0070233;0,632014;0,995554324;2;10;10;negative regulation of T cell apoptosis
GO:0010940;0,632167;0,995554324;2;7;13;positive regulation of necrotic cell death
GO:0004947;0,632375;0,995554324;1;2;2;bradykinin receptor activity
GO:0090189;0,632487;0,995554324;5;20;22;regulation of branching involved in ureteric bud morphogenesis
GO:0017080;0,632511;0,995554324;5;10;10;sodium channel regulator activity
GO:0006972;0,632625;0,995554324;5;19;19;hyperosmotic response
GO:0001595;0,632673;0,995554324;1;10;11;angiotensin receptor activity
GO:0004945;0,632673;0,995554324;1;10;11;angiotensin type II receptor activity
GO:0007229;0,632738;0,995554324;46;83;86;integrin-mediated signaling pathway
GO:0007213;0,632965;0,995554324;11;17;18;muscarinic acetylcholine receptor signaling pathway
GO:0040014;0,633093;0,995554324;30;65;67;regulation of multicellular organism growth
GO:0007346;0,633141;0,995554324;108;292;309;regulation of mitotic cell cycle
GO:0030500;0,633179;0,995554324;24;59;62;regulation of bone mineralization
GO:0070483;0,633416;0,995554324;1;2;2;detection of hypoxia
GO:0048205;0,633857;0,995554324;4;12;12;COPI coating of Golgi vesicle
GO:0048200;0,633857;0,995554324;4;12;12;Golgi transport vesicle coating
GO:0005637;0,633892;0,995554324;15;39;48;nuclear inner membrane
GO:0030133;0,634191;0,995554324;26;73;78;transport vesicle
GO:0051323;0,63421;0,995554324;6;16;17;metaphase
GO:0043550;0,634318;0,995554324;12;26;26;regulation of lipid kinase activity
GO:2000370;0,634511;0,995554324;1;1;1;positive regulation of clathrin-mediated endocytosis
GO:0070739;0,634529;0,995554324;1;2;2;protein-glutamic acid ligase activity
GO:0033866;0,634679;0,995554324;2;2;2;nucleoside bisphosphate biosynthetic process
GO:0004020;0,634679;0,995554324;2;2;2;adenylylsulfate kinase activity
GO:0050428;0,634679;0,995554324;2;2;2;3'-phosphoadenosine 5'-phosphosulfate biosynthetic process
GO:0004779;0,634679;0,995554324;2;2;2;sulfate adenylyltransferase activity
GO:0004781;0,634679;0,995554324;2;2;2;sulfate adenylyltransferase (ATP) activity
GO:0034036;0,634679;0,995554324;2;2;2;purine ribonucleoside bisphosphate biosynthetic process
GO:0034033;0,634679;0,995554324;2;2;2;purine nucleoside bisphosphate biosynthetic process
GO:0034030;0,634679;0,995554324;2;2;2;ribonucleoside bisphosphate biosynthetic process
GO:0008091;0,634769;0,995554324;8;10;11;spectrin
GO:0000930;0,634772;0,995554324;3;10;12;gamma-tubulin complex
GO:0044438;0,635068;0,995554324;30;85;89;microbody part
GO:0044439;0,635068;0,995554324;30;85;89;peroxisomal part
GO:0055080;0,635069;0,995554324;158;432;466;cation homeostasis
GO:0019198;0,635131;0,995554324;17;20;21;transmembrane receptor protein phosphatase activity
GO:0005001;0,635131;0,995554324;17;20;21;transmembrane receptor protein tyrosine phosphatase activity
GO:0045347;0,635152;0,995554324;4;8;8;negative regulation of MHC class II biosynthetic process
GO:0004527;0,635261;0,995554324;30;70;77;exonuclease activity
GO:0030280;0,635312;0,995554324;2;9;10;structural constituent of epidermis
GO:0070527;0,635325;0,995554324;3;6;7;platelet aggregation
GO:0030431;0,635391;0,995554324;6;22;22;sleep
GO:0000214;0,63547;0,995554324;1;6;6;tRNA-intron endonuclease complex
GO:0070234;0,635478;0,995554324;2;12;14;positive regulation of T cell apoptosis
GO:0010611;0,635513;0,995554324;7;19;20;regulation of cardiac muscle hypertrophy
GO:0060086;0,635624;0,995554324;1;1;1;circadian temperature homeostasis
GO:0080008;0,635644;0,995554324;10;22;23;CUL4 RING ubiquitin ligase complex
GO:0004396;0,635655;0,995554324;3;5;5;hexokinase activity
GO:0032733;0,635668;0,995554324;3;17;19;positive regulation of interleukin-10 production
GO:0021819;0,636097;0,995554324;2;5;5;layer formation in cerebral cortex
GO:0045654;0,636274;0,995554324;2;7;7;positive regulation of megakaryocyte differentiation
GO:0019220;0,636361;0,995554324;395;959;1030;regulation of phosphate metabolic process
GO:0051174;0,636361;0,995554324;395;959;1030;regulation of phosphorus metabolic process
GO:0043398;0,636524;0,995554324;1;7;7;HLH domain binding
GO:0015827;0,636553;0,995554324;1;6;6;tryptophan transport
GO:0008192;0,636559;0,995554324;2;3;3;RNA guanylyltransferase activity
GO:0007530;0,636906;0,995554324;5;19;23;sex determination
GO:0090005;0,636912;0,995554324;2;5;5;negative regulation of establishment of protein localization in plasma membrane
GO:0048284;0,636989;0,995554324;14;35;36;organelle fusion
GO:0070044;0,637078;0,995554324;2;5;5;synaptobrevin 2-SNAP-25-syntaxin-1a complex
GO:0006422;0,637157;0,995554324;1;1;1;aspartyl-tRNA aminoacylation
GO:0000188;0,637277;0,995554324;7;21;21;inactivation of MAPK activity
GO:0004329;0,637381;0,995554324;2;2;2;formate-tetrahydrofolate ligase activity
GO:0045933;0,637398;0,995554324;9;27;28;positive regulation of muscle contraction
GO:0032872;0,637416;0,995554324;7;20;28;regulation of stress-activated MAPK cascade
GO:0032225;0,637502;0,995554324;8;22;23;regulation of synaptic transmission, dopaminergic
GO:0031984;0,637569;0,995554324;8;18;18;organelle subcompartment
GO:0043504;0,637888;0,995554324;1;1;1;mitochondrial DNA repair
GO:0035338;0,63794;0,995554324;15;27;30;long-chain fatty-acyl-CoA biosynthetic process
GO:0035336;0,63794;0,995554324;15;27;30;long-chain fatty-acyl-CoA metabolic process
GO:0032455;0,63798;0,995554324;3;4;4;nerve growth factor processing
GO:0043633;0,638132;0,995554324;2;4;4;polyadenylation-dependent RNA catabolic process
GO:0033093;0,638219;0,995554324;2;2;2;Weibel-Palade body
GO:0043548;0,638466;0,995554324;7;17;18;phosphatidylinositol 3-kinase binding
GO:0050850;0,638697;0,995554324;9;21;23;positive regulation of calcium-mediated signaling
GO:0051952;0,638718;0,995554324;17;51;65;regulation of amine transport
GO:0050680;0,638893;0,995554324;32;83;89;negative regulation of epithelial cell proliferation
GO:0035924;0,638916;0,995554324;17;31;32;cellular response to vascular endothelial growth factor stimulus
GO:0060218;0,638997;0,995554324;3;5;5;hemopoietic stem cell differentiation
GO:0042487;0,639016;0,995554324;4;8;9;regulation of odontogenesis of dentine-containing tooth
GO:0008193;0,63903;0,995554324;1;2;2;tRNA guanylyltransferase activity
GO:0050810;0,639143;0,995554324;25;64;71;regulation of steroid biosynthetic process
GO:0008198;0,639403;0,995554324;7;20;21;ferrous iron binding
GO:0051329;0,6396;0,995554324;3;6;6;interphase of mitotic cell cycle
GO:0030037;0,639886;0,995554324;1;1;1;actin filament reorganization involved in cell cycle
GO:0042634;0,639943;0,995554324;3;9;15;regulation of hair cycle
GO:0001637;0,640168;0,995554324;7;42;45;G-protein chemoattractant receptor activity
GO:0004950;0,640168;0,995554324;7;42;45;chemokine receptor activity
GO:0001968;0,640207;0,995554324;8;23;27;fibronectin binding
GO:0061005;0,640245;0,995554324;8;16;18;cell differentiation involved in kidney development
GO:0008093;0,640292;0,995554324;18;27;29;cytoskeletal adaptor activity
GO:0071372;0,640376;0,995554324;11;20;21;cellular response to follicle-stimulating hormone stimulus
GO:0006196;0,640385;0,995554324;2;3;3;AMP catabolic process
GO:0009128;0,640385;0,995554324;2;3;4;purine nucleoside monophosphate catabolic process
GO:0009169;0,640385;0,995554324;2;3;4;purine ribonucleoside monophosphate catabolic process
GO:0009158;0,640385;0,995554324;2;3;4;ribonucleoside monophosphate catabolic process
GO:0030977;0,640563;0,995554324;3;3;3;taurine binding
GO:0031214;0,640654;0,995554324;18;59;63;biomineral tissue development
GO:0072595;0,640668;0,995554324;13;34;35;maintenance of protein localization to organelle
GO:0042405;0,640908;0,995554324;3;5;7;nuclear inclusion body
GO:0001920;0,641166;0,995554324;1;2;2;negative regulation of receptor recycling
GO:0046655;0,641284;0,995554324;3;15;15;folic acid metabolic process
GO:2000017;0,641298;0,995554324;3;7;7;positive regulation of determination of dorsal identity
GO:0046013;0,641386;0,995554324;1;2;2;regulation of T cell homeostatic proliferation
GO:0008589;0,641494;0,995554324;21;43;44;regulation of smoothened signaling pathway
GO:0045939;0,641606;0,995554324;9;27;28;negative regulation of steroid metabolic process
GO:0048266;0,641712;0,995554324;3;9;9;behavioral response to pain
GO:0032486;0,641714;0,995554324;1;3;5;Rap protein signal transduction
GO:0005402;0,641759;0,995554324;4;9;10;cation:sugar symporter activity
GO:0005351;0,641759;0,995554324;4;9;10;sugar:hydrogen symporter activity
GO:0005003;0,641773;0,995554324;13;23;23;ephrin receptor activity
GO:0032071;0,642025;0,995554324;1;3;3;regulation of endodeoxyribonuclease activity
GO:0018193;0,64208;0,995554324;234;525;576;peptidyl-amino acid modification
GO:0017081;0,642194;0,995554324;2;6;6;chloride channel regulator activity
GO:0048147;0,642388;0,995554324;5;19;26;negative regulation of fibroblast proliferation
GO:0051057;0,64256;0,995554324;19;40;40;positive regulation of small GTPase mediated signal transduction
GO:0015377;0,642705;0,995554324;5;9;9;cation:chloride symporter activity
GO:0046292;0,642773;0,995554324;1;4;4;formaldehyde metabolic process
GO:0009116;0,642826;0,995554324;44;124;131;nucleoside metabolic process
GO:0010952;0,642896;0,995554324;54;147;157;positive regulation of peptidase activity
GO:0001727;0,642951;0,995554324;24;46;47;lipid kinase activity
GO:2000015;0,642983;0,995554324;3;8;8;regulation of determination of dorsal identity
GO:0004486;0,64333;0,995554324;1;1;1;methylenetetrahydrofolate dehydrogenase [NAD(P)+] activity
GO:0032811;0,643426;0,995554324;1;5;10;negative regulation of epinephrine secretion
GO:0035517;0,643676;0,995554324;1;2;3;PR-DUB complex
GO:0009996;0,643885;0,995554324;1;6;6;negative regulation of cell fate specification
GO:0002069;0,643902;0,995554324;1;3;3;columnar/cuboidal epithelial cell maturation
GO:0005350;0,644002;0,995554324;3;4;4;pyrimidine base transmembrane transporter activity
GO:0007204;0,644014;0,995554324;57;165;176;elevation of cytosolic calcium ion concentration
GO:0016023;0,644198;0,995554324;259;640;698;cytoplasmic membrane-bounded vesicle
GO:0017101;0,644305;0,995554324;1;4;4;aminoacyl-tRNA synthetase multienzyme complex
GO:0045111;0,644423;0,995554324;20;47;49;intermediate filament cytoskeleton
GO:0008158;0,644506;0,995554324;5;9;10;hedgehog receptor activity
GO:0015198;0,644611;0,995554324;3;4;4;oligopeptide transporter activity
GO:0031235;0,64466;0,995554324;2;2;3;intrinsic to internal side of plasma membrane
GO:0060191;0,645014;0,995554324;90;199;206;regulation of lipase activity
GO:0004691;0,645065;0,995554324;5;11;12;cAMP-dependent protein kinase activity
GO:0042325;0,645318;0,995554324;377;931;998;regulation of phosphorylation
GO:0051093;0,645372;0,995554324;194;539;583;negative regulation of developmental process
GO:0019908;0,645407;0,995554324;3;9;9;nuclear cyclin-dependent protein kinase holoenzyme complex
GO:0046296;0,645587;0,995554324;1;1;1;glycolate catabolic process
GO:0008891;0,645587;0,995554324;1;1;1;glycolate oxidase activity
GO:0047969;0,645587;0,995554324;1;1;1;glyoxylate oxidase activity
GO:0071805;0,64588;0,995554324;22;43;44;potassium ion transmembrane transport
GO:0071804;0,64588;0,995554324;22;43;44;cellular potassium ion transport
GO:0010714;0,645936;0,995554324;3;13;16;positive regulation of collagen metabolic process
GO:0032967;0,645936;0,995554324;3;13;16;positive regulation of collagen biosynthetic process
GO:0004767;0,646067;0,995554324;2;7;7;sphingomyelin phosphodiesterase activity
GO:0005176;0,646318;0,995554324;3;5;5;ErbB-2 class receptor binding
GO:0032436;0,646355;0,995554324;15;39;43;positive regulation of proteasomal ubiquitin-dependent protein catabolic process
GO:0032862;0,646387;0,995554324;9;24;25;activation of Rho GTPase activity
GO:0031440;0,646525;0,995554324;2;7;7;regulation of mRNA 3'-end processing
GO:0061205;0,646542;0,995554324;1;6;6;paramesonephric duct development
GO:0007498;0,646685;0,995554324;16;46;56;mesoderm development
GO:0005520;0,647019;0,995554324;9;27;28;insulin-like growth factor binding
GO:0006026;0,647346;0,995554324;7;34;34;aminoglycan catabolic process
GO:0061013;0,647499;0,995554324;2;6;6;regulation of mRNA catabolic process
GO:0071545;0,647775;0,995554324;3;5;6;inositol phosphate catabolic process
GO:0046855;0,647775;0,995554324;3;5;5;inositol phosphate dephosphorylation
GO:0046838;0,647775;0,995554324;3;5;5;phosphorylated carbohydrate dephosphorylation
GO:0042589;0,647805;0,995554324;5;12;15;zymogen granule membrane
GO:0050857;0,647922;0,995554324;3;7;10;positive regulation of antigen receptor-mediated signaling pathway
GO:0051451;0,647947;0,995554324;1;4;4;myoblast migration
GO:0010743;0,647949;0,995554324;19;47;49;regulation of macrophage derived foam cell differentiation
GO:0006401;0,648054;0,995554324;49;134;151;RNA catabolic process
GO:0006828;0,648242;0,995554324;3;7;7;manganese ion transport
GO:0032270;0,648304;0,995554324;205;558;614;positive regulation of cellular protein metabolic process
GO:0008321;0,648327;0,995554324;2;7;7;Ral guanyl-nucleotide exchange factor activity
GO:0007405;0,648468;0,995554324;6;18;18;neuroblast proliferation
GO:0003127;0,648713;0,995554324;2;2;2;detection of nodal flow
GO:0014731;0,648953;0,995554324;4;5;6;spectrin-associated cytoskeleton
GO:0004694;0,649034;0,995554324;3;5;5;eukaryotic translation initiation factor 2alpha kinase activity
GO:0080130;0,649296;0,995554324;1;3;3;L-phenylalanine:2-oxoglutarate aminotransferase activity
GO:0000045;0,649297;0,995554324;10;24;25;autophagic vacuole assembly
GO:0046324;0,649401;0,995554324;22;49;55;regulation of glucose import
GO:0046827;0,649453;0,995554324;5;9;10;positive regulation of protein export from nucleus
GO:0034470;0,649521;0,995554324;69;233;252;ncRNA processing
GO:0010332;0,649713;0,995554324;13;40;42;response to gamma radiation
GO:0033540;0,649777;0,995554324;5;11;12;fatty acid beta-oxidation using acyl-CoA oxidase
GO:0009058;0,650009;0,995554324;1008;2874;3191;biosynthetic process
GO:0072108;0,650049;0,995554324;2;5;6;positive regulation of mesenchymal to epithelial transition involved in metanephros morphogenesis
GO:0004382;0,650327;0,995554324;1;1;1;guanosine-diphosphatase activity
GO:0016300;0,650437;0,995554324;3;3;5;tRNA (uracil) methyltransferase activity
GO:0043519;0,650589;0,995554324;1;1;1;regulation of myosin II filament organization
GO:0051301;0,650713;0,995554324;147;372;401;cell division
GO:0006264;0,650838;0,995554324;2;6;6;mitochondrial DNA replication
GO:0045309;0,650893;0,995554324;15;30;31;protein phosphorylated amino acid binding
GO:0006626;0,650899;0,995554324;12;49;52;protein targeting to mitochondrion
GO:0002162;0,650921;0,995554324;3;5;6;dystroglycan binding
GO:0014910;0,650947;0,995554324;16;37;38;regulation of smooth muscle cell migration
GO:0050708;0,650978;0,995554324;37;120;136;regulation of protein secretion
GO:0005487;0,651064;0,995554324;4;8;18;nucleocytoplasmic transporter activity
GO:0042271;0,651067;0,995554324;2;3;3;susceptibility to natural killer cell mediated cytotoxicity
GO:0002702;0,651105;0,995554324;7;25;29;positive regulation of production of molecular mediator of immune response
GO:0043008;0,651111;0,995554324;2;9;27;ATP-dependent protein binding
GO:0071599;0,651533;0,995554324;1;2;2;otic vesicle development
GO:0048184;0,65154;0,995554324;4;6;6;follistatin binding
GO:0048863;0,651621;0,995554324;8;20;21;stem cell differentiation
GO:0061326;0,65183;0,995554324;2;5;5;renal tubule development
GO:0072009;0,65183;0,995554324;2;5;5;nephron epithelium development
GO:0072080;0,65183;0,995554324;2;5;5;nephron tubule development
GO:0006829;0,651889;0,995554324;11;30;40;zinc ion transport
GO:0002230;0,651977;0,995554324;3;11;11;positive regulation of defense response to virus by host
GO:0009954;0,652062;0,995554324;9;21;27;proximal/distal pattern formation
GO:0060347;0,652097;0,995554324;5;18;18;heart trabecula formation
GO:0071453;0,652098;0,995554324;19;57;59;cellular response to oxygen levels
GO:0004686;0,652574;0,995554324;1;1;1;elongation factor-2 kinase activity
GO:0016918;0,652647;0,995554324;3;14;14;retinal binding
GO:0016778;0,652721;0,995554324;3;4;6;diphosphotransferase activity
GO:0015205;0,653016;0,995554324;5;8;9;nucleobase transmembrane transporter activity
GO:0004749;0,653103;0,995554324;2;3;5;ribose phosphate diphosphokinase activity
GO:0016890;0,653112;0,995554324;1;3;3;site-specific endodeoxyribonuclease activity, specific for altered base
GO:0004470;0,653336;0,995554324;4;6;6;malic enzyme activity
GO:0043137;0,65344;0,995554324;1;2;2;DNA replication, removal of RNA primer
GO:0008200;0,653516;0,995554324;9;22;22;ion channel inhibitor activity
GO:0016248;0,653516;0,995554324;9;22;22;channel inhibitor activity
GO:0014743;0,653848;0,995554324;7;20;21;regulation of muscle hypertrophy
GO:0001510;0,653878;0,995554324;5;16;17;RNA methylation
GO:0019955;0,653943;0,995554324;60;161;179;cytokine binding
GO:0071352;0,654162;0,995554324;1;1;1;cellular response to interleukin-2
GO:0072078;0,654186;0,995554324;2;4;4;nephron tubule morphogenesis
GO:0072088;0,654186;0,995554324;2;4;4;nephron epithelium morphogenesis
GO:0014060;0,654219;0,995554324;1;6;11;regulation of epinephrine secretion
GO:0008253;0,654435;0,995554324;4;10;11;5'-nucleotidase activity
GO:2000243;0,654923;0,995554324;36;106;123;positive regulation of reproductive process
GO:0043112;0,655032;0,995554324;24;54;64;receptor metabolic process
GO:0006335;0,655188;0,995554324;1;2;2;DNA replication-dependent nucleosome assembly
GO:0060252;0,655374;0,995554324;2;6;6;positive regulation of glial cell proliferation
GO:0060370;0,655392;0,995554324;1;2;2;susceptibility to T cell mediated cytotoxicity
GO:0040015;0,655718;0,995554324;5;9;9;negative regulation of multicellular organism growth
GO:0033084;0,655974;0,995554324;1;7;7;regulation of immature T cell proliferation in thymus
GO:0006423;0,656189;0,995554324;1;1;1;cysteinyl-tRNA aminoacylation
GO:0004817;0,656189;0,995554324;1;1;1;cysteine-tRNA ligase activity
GO:0060167;0,656318;0,995554324;1;2;2;regulation of adenosine receptor signaling pathway
GO:0022884;0,656463;0,995554324;4;22;24;macromolecule transmembrane transporter activity
GO:0008320;0,656463;0,995554324;4;22;24;protein transmembrane transporter activity
GO:0050702;0,656561;0,995554324;2;6;6;interleukin-1 beta secretion
GO:0033762;0,656784;0,995554324;29;63;67;response to glucagon stimulus
GO:0045670;0,656839;0,995554324;12;41;48;regulation of osteoclast differentiation
GO:0006486;0,656923;0,995554324;95;236;251;protein glycosylation
GO:0043413;0,656923;0,995554324;95;236;251;macromolecule glycosylation
GO:0070188;0,657015;0,995554324;2;6;6;Stn1-Ten1 complex
GO:0043204;0,657084;0,995554324;26;49;57;perikaryon
GO:0006281;0,657239;0,995554324;162;426;499;DNA repair
GO:0006766;0,657513;0,995554324;44;136;140;vitamin metabolic process
GO:0051496;0,657526;0,995554324;9;18;19;positive regulation of stress fiber assembly
GO:0007063;0,657581;0,995554324;4;11;13;regulation of sister chromatid cohesion
GO:0008281;0,657608;0,995554324;2;2;2;sulfonylurea receptor activity
GO:0014849;0,657914;0,995554324;1;1;1;ureter smooth muscle contraction
GO:0072105;0,657914;0,995554324;1;1;1;ureteric peristalsis
GO:0072195;0,657914;0,995554324;1;1;1;kidney smooth muscle cell differentiation
GO:0016712;0,658032;0,995554324;10;31;31;oxidoreductase activity, acting on paired donors, with incorporation or reduction of molecular oxygen, reduced flavin or flavoprotein as one donor, and incorporation of one atom of oxygen
GO:0002823;0,658075;0,995554324;4;14;17;negative regulation of adaptive immune response based on somatic recombination of immune receptors built from immunoglobulin superfamily domains
GO:0048793;0,658096;0,995554324;3;8;9;pronephros development
GO:0031302;0,658416;0,995554324;1;1;1;intrinsic to endosome membrane
GO:0034959;0,658416;0,995554324;1;1;1;endothelin maturation
GO:0010813;0,658416;0,995554324;1;1;1;neuropeptide catabolic process
GO:0010814;0,658416;0,995554324;1;1;1;substance P catabolic process
GO:0010816;0,658416;0,995554324;1;1;1;calcitonin catabolic process
GO:0051640;0,658617;0,995554324;30;55;61;organelle localization
GO:0002326;0,658696;0,995554324;4;10;12;B cell lineage commitment
GO:0072278;0,658715;0,995554324;1;2;2;metanephric comma-shaped body morphogenesis
GO:0072049;0,658715;0,995554324;1;2;2;comma-shaped body morphogenesis
GO:0051146;0,658723;0,995554324;13;39;45;striated muscle cell differentiation
GO:0030307;0,658795;0,995554324;37;108;113;positive regulation of cell growth
GO:0070192;0,658799;0,995554324;8;20;27;chromosome organization involved in meiosis
GO:0008079;0,659205;0,995554324;3;9;9;translation termination factor activity
GO:0003747;0,659205;0,995554324;3;9;9;translation release factor activity
GO:0051094;0,659225;0,995554324;296;731;781;positive regulation of developmental process
GO:0014874;0,659462;0,995554324;2;5;5;response to stimulus involved in regulation of muscle adaptation
GO:0032926;0,659463;0,995554324;5;8;8;negative regulation of activin receptor signaling pathway
GO:2000106;0,659497;0,995554324;8;37;42;regulation of leukocyte apoptosis
GO:0042826;0,659558;0,995554324;26;65;71;histone deacetylase binding
GO:0048642;0,659626;0,995554324;1;4;5;negative regulation of skeletal muscle tissue development
GO:0034747;0,659651;0,995554324;7;13;13;Axin-APC-beta-catenin-GSK3B complex
GO:0001710;0,65972;0,995554324;1;2;2;mesodermal cell fate commitment
GO:0002051;0,65972;0,995554324;1;2;2;osteoblast fate commitment
GO:0043502;0,659724;0,995554324;9;24;31;regulation of muscle adaptation
GO:0008375;0,66006;0,995554324;23;55;62;acetylglucosaminyltransferase activity
GO:0030334;0,660144;0,995554324;165;390;423;regulation of cell migration
GO:0000290;0,660159;0,995554324;1;2;3;deadenylation-dependent decapping of nuclear-transcribed mRNA
GO:0005345;0,660171;0,995554324;3;5;6;purine base transmembrane transporter activity
GO:0047184;0,660198;0,995554324;2;3;4;1-acylglycerophosphocholine O-acyltransferase activity
GO:0019541;0,660562;0,995554324;1;2;2;propionate metabolic process
GO:0014067;0,660579;0,995554324;2;5;5;negative regulation of phosphatidylinositol 3-kinase cascade
GO:0048858;0,660605;0,995554324;102;196;215;cell projection morphogenesis
GO:0005035;0,660608;0,995554324;5;15;17;death receptor activity
GO:0005111;0,660689;0,995554324;2;5;5;type 2 fibroblast growth factor receptor binding
GO:0017109;0,660784;0,995554324;1;2;2;glutamate-cysteine ligase complex
GO:0003964;0,660818;0,995554324;1;2;3;RNA-directed DNA polymerase activity
GO:0003720;0,660818;0,995554324;1;2;3;telomerase activity
GO:0010828;0,661241;0,995554324;16;37;37;positive regulation of glucose transport
GO:0010511;0,661331;0,995554324;1;3;3;regulation of phosphatidylinositol biosynthetic process
GO:0070932;0,661457;0,995554324;3;4;4;histone H3 deacetylation
GO:0004937;0,661715;0,995554324;2;3;3;alpha1-adrenergic receptor activity
GO:0030501;0,661953;0,995554324;18;37;38;positive regulation of bone mineralization
GO:0030374;0,661973;0,995554324;19;45;54;ligand-dependent nuclear receptor transcription coactivator activity
GO:0006428;0,662345;0,995554324;3;4;5;isoleucyl-tRNA aminoacylation
GO:0004822;0,662345;0,995554324;3;4;5;isoleucine-tRNA ligase activity
GO:0046582;0,662365;0,995554324;3;4;4;Rap GTPase activator activity
GO:0072262;0,662431;0,995554324;1;2;2;metanephric glomerular mesangial cell proliferation involved in metanephros development
GO:0050715;0,66258;0,995554324;16;57;64;positive regulation of cytokine secretion
GO:0008186;0,662588;0,995554324;7;23;47;RNA-dependent ATPase activity
GO:0000976;0,662715;0,995554324;17;60;66;transcription regulatory region sequence-specific DNA binding
GO:0045744;0,663252;0,995554324;11;23;23;negative regulation of G-protein coupled receptor protein signaling pathway
GO:0042176;0,663433;0,995554324;55;142;160;regulation of protein catabolic process
GO:0000959;0,663589;0,995554324;4;13;14;mitochondrial RNA metabolic process
GO:0043949;0,663639;0,995554324;4;9;9;regulation of cAMP-mediated signaling
GO:0055010;0,66368;0,995554324;13;37;39;ventricular cardiac muscle tissue morphogenesis
GO:0016755;0,664126;0,995554324;8;29;31;transferase activity, transferring amino-acyl groups
GO:0072180;0,664149;0,995554324;1;2;2;mesonephric duct morphogenesis
GO:0072171;0,664149;0,995554324;1;2;2;mesonephric tubule morphogenesis
GO:0043405;0,664226;0,995554324;107;272;296;regulation of MAP kinase activity
GO:0045859;0,664362;0,995554324;261;659;700;regulation of protein kinase activity
GO:0040001;0,664517;0,995554324;8;16;17;establishment of mitotic spindle localization
GO:0035335;0,664582;0,995554324;38;72;78;peptidyl-tyrosine dephosphorylation
GO:0005534;0,664788;0,995554324;2;5;5;galactose binding
GO:0043922;0,664825;0,995554324;3;12;12;negative regulation by host of viral transcription
GO:0043179;0,664917;0,995554324;1;2;2;rhythmic excitation
GO:0051249;0,665;0,995554324;112;307;409;regulation of lymphocyte activation
GO:0008340;0,665006;0,995554324;5;14;16;determination of adult lifespan
GO:0032793;0,665096;0,995554324;5;11;11;positive regulation of CREB transcription factor activity
GO:2000145;0,665109;0,995554324;173;407;441;regulation of cell motility
GO:0005850;0,665287;0,995554324;1;3;3;eukaryotic translation initiation factor 2 complex
GO:0045335;0,665426;0,995554324;4;11;14;phagocytic vesicle
GO:0023052;0,665445;0,995554324;338;835;903;signaling
GO:0045919;0,66558;0,995554324;1;2;2;positive regulation of cytolysis
GO:0032418;0,665609;0,995554324;1;3;6;lysosome localization
GO:0004952;0,665616;0,995554324;2;7;8;dopamine receptor activity
GO:0060263;0,665706;0,995554324;4;11;11;regulation of respiratory burst
GO:0072661;0,665826;0,995554324;1;3;3;protein targeting to plasma membrane
GO:0033178;0,666029;0,995554324;7;24;25;proton-transporting two-sector ATPase complex, catalytic domain
GO:0030897;0,666084;0,995554324;2;4;4;HOPS complex
GO:0007320;0,666166;0,995554324;1;4;5;insemination
GO:0003013;0,666212;0,995554324;51;143;150;circulatory system process
GO:0005943;0,66639;0,995554324;1;1;1;1-phosphatidylinositol-4-phosphate 3-kinase, class IA complex
GO:0015012;0,666394;0,995554324;5;8;8;heparan sulfate proteoglycan biosynthetic process
GO:0043462;0,666625;0,995554324;9;30;35;regulation of ATPase activity
GO:0008601;0,666648;0,995554324;18;27;30;protein phosphatase type 2A regulator activity
GO:0002064;0,66665;0,995554324;13;32;34;epithelial cell development
GO:0071470;0,666748;0,995554324;3;11;11;cellular response to osmotic stress
GO:0007254;0,66681;0,995554324;24;58;70;JNK cascade
GO:0000124;0,666839;0,995554324;1;4;4;SAGA complex
GO:0006939;0,666865;0,995554324;14;38;39;smooth muscle contraction
GO:0046511;0,666874;0,995554324;2;2;2;sphinganine biosynthetic process
GO:0009152;0,667131;0,995554324;53;135;146;purine ribonucleotide biosynthetic process
GO:0050698;0,667762;0,995554324;1;4;4;proteoglycan sulfotransferase activity
GO:0006825;0,667776;0,995554324;5;18;21;copper ion transport
GO:0030676;0,668076;0,995554324;10;15;16;Rac guanyl-nucleotide exchange factor activity
GO:0016505;0,668275;0,995554324;12;27;27;apoptotic protease activator activity
GO:0032474;0,668318;0,995554324;1;1;1;otolith morphogenesis
GO:0006612;0,668321;0,995554324;17;56;57;protein targeting to membrane
GO:0004591;0,668327;0,995554324;2;3;3;oxoglutarate dehydrogenase (succinyl-transferring) activity
GO:0046320;0,668342;0,995554324;23;52;52;regulation of fatty acid oxidation
GO:0010890;0,669243;0,995554324;1;4;5;positive regulation of sequestering of triglyceride
GO:0046533;0,669724;0,995554324;1;4;4;negative regulation of photoreceptor cell differentiation
GO:0016939;0,669808;0,995554324;2;3;3;kinesin II complex
GO:0014009;0,669942;0,995554324;4;6;6;glial cell proliferation
GO:0006983;0,670197;0,995554324;5;14;16;ER overload response
GO:0043406;0,670244;0,995554324;84;195;218;positive regulation of MAP kinase activity
GO:0030229;0,67061;0,995554324;2;4;4;very-low-density lipoprotein particle receptor activity
GO:0034189;0,67061;0,995554324;2;4;4;very-low-density lipoprotein particle binding
GO:2000134;0,670645;0,995554324;3;7;7;negative regulation of G1/S transition of mitotic cell cycle
GO:0072110;0,670684;0,995554324;1;3;3;glomerular mesangial cell proliferation
GO:0004706;0,671008;0,995554324;2;4;4;JUN kinase kinase kinase activity
GO:0034056;0,671041;0,995554324;7;7;7;estrogen response element binding
GO:0031282;0,671081;0,995554324;1;3;3;regulation of guanylate cyclase activity
GO:0044271;0,671082;0,995554324;180;495;553;cellular nitrogen compound biosynthetic process
GO:0030204;0,671175;0,995554324;12;18;20;chondroitin sulfate metabolic process
GO:0048753;0,671385;0,995554324;7;14;18;pigment granule organization
GO:0008431;0,671563;0,995554324;1;3;3;vitamin E binding
GO:0070661;0,671706;0,995554324;17;50;56;leukocyte proliferation
GO:0005294;0,67173;0,995554324;2;5;5;neutral L-amino acid secondary active transmembrane transporter activity
GO:0032026;0,671898;0,995554324;8;12;13;response to magnesium ion
GO:0046651;0,67194;0,995554324;15;46;52;lymphocyte proliferation
GO:0043533;0,672112;0,995554324;2;3;3;inositol 1,3,4,5 tetrakisphosphate binding
GO:0010821;0,672179;0,995554324;10;28;29;regulation of mitochondrion organization
GO:0072655;0,67238;0,995554324;12;52;56;establishment of protein localization in mitochondrion
GO:0002407;0,67269;0,995554324;3;22;23;dendritic cell chemotaxis
GO:0001570;0,672815;0,995554324;18;50;51;vasculogenesis
GO:0090192;0,67305;0,995554324;4;13;15;regulation of glomerulus development
GO:0030659;0,673262;0,995554324;138;304;368;cytoplasmic vesicle membrane
GO:0005330;0,673454;0,995554324;2;2;2;dopamine:sodium symporter activity
GO:0072562;0,673487;0,995554324;1;2;2;blood microparticle
GO:0072563;0,673487;0,995554324;1;2;2;endothelial microparticle
GO:0042905;0,673497;0,995554324;2;10;10;9-cis-retinoic acid metabolic process
GO:0042904;0,673497;0,995554324;2;10;10;9-cis-retinoic acid biosynthetic process
GO:0035238;0,673497;0,995554324;2;10;10;vitamin A biosynthetic process
GO:0031638;0,673501;0,995554324;3;11;11;zymogen activation
GO:0019614;0,67352;0,995554324;3;9;10;catechol catabolic process
GO:0034313;0,67352;0,995554324;3;9;10;diol catabolic process
GO:0042424;0,67352;0,995554324;3;9;10;catecholamine catabolic process
GO:0032677;0,673578;0,995554324;9;37;41;regulation of interleukin-8 production
GO:0005310;0,673591;0,995554324;8;16;17;dicarboxylic acid transmembrane transporter activity
GO:0072393;0,673913;0,995554324;3;4;4;microtubule anchoring at microtubule organizing center
GO:0033198;0,673915;0,995554324;11;21;23;response to ATP
GO:0090080;0,674075;0,995554324;1;2;2;positive regulation of MAPKKK cascade by fibroblast growth factor receptor signaling pathway
GO:0050815;0,674204;0,995554324;3;6;6;phosphoserine binding
GO:0004713;0,674364;0,995554324;113;217;243;protein tyrosine kinase activity
GO:0042809;0,674938;0,995554324;6;17;25;vitamin D receptor binding
GO:0005901;0,675074;0,995554324;30;63;71;caveola
GO:0048711;0,675161;0,995554324;2;10;10;positive regulation of astrocyte differentiation
GO:0006508;0,675225;0,995554324;365;887;970;proteolysis
GO:0050686;0,675329;0,995554324;3;10;12;negative regulation of mRNA processing
GO:0006984;0,675618;0,995554324;14;40;42;ER-nucleus signaling pathway
GO:2000242;0,67587;0,995554324;20;60;66;negative regulation of reproductive process
GO:0004710;0,676191;0,995554324;2;2;2;MAP/ERK kinase kinase activity
GO:0048634;0,676232;0,995554324;31;82;87;regulation of muscle organ development
GO:0002822;0,676456;0,995554324;21;76;93;regulation of adaptive immune response based on somatic recombination of immune receptors built from immunoglobulin superfamily domains
GO:0030423;0,676615;0,995554324;1;4;4;targeting of mRNA for destruction involved in RNA interference
GO:0042100;0,676735;0,995554324;6;15;17;B cell proliferation
GO:0004791;0,676913;0,995554324;3;4;4;thioredoxin-disulfide reductase activity
GO:0007067;0,67706;0,995554324;80;226;247;mitosis
GO:0000280;0,67706;0,995554324;80;226;247;nuclear division
GO:0002756;0,677186;0,995554324;29;81;92;MyD88-independent toll-like receptor signaling pathway
GO:0004614;0,677364;0,995554324;1;1;1;phosphoglucomutase activity
GO:0060666;0,677609;0,995554324;7;8;8;dichotomous subdivision of terminal units involved in salivary gland branching
GO:0070169;0,678164;0,995554324;18;38;40;positive regulation of biomineral tissue development
GO:0017145;0,678414;0,995554324;12;20;20;stem cell division
GO:0031573;0,678478;0,995554324;2;4;9;intra-S DNA damage checkpoint
GO:0046622;0,678816;0,995554324;5;15;21;positive regulation of organ growth
GO:0030140;0,679059;0,995554324;4;12;13;trans-Golgi network transport vesicle
GO:0055008;0,679059;0,995554324;15;44;46;cardiac muscle tissue morphogenesis
GO:0032354;0,679068;0,995554324;12;25;26;response to follicle-stimulating hormone stimulus
GO:0061134;0,67912;0,995554324;77;227;241;peptidase regulator activity
GO:0008152;0,679261;0,995554324;3284;8465;9410;metabolic process
GO:0061138;0,679354;0,995554324;50;126;145;morphogenesis of a branching epithelium
GO:0008476;0,679502;0,995554324;3;4;4;protein-tyrosine sulfotransferase activity
GO:0006478;0,679502;0,995554324;3;4;4;peptidyl-tyrosine sulfation
GO:0007416;0,67951;0,995554324;16;40;47;synapse assembly
GO:0043567;0,679571;0,995554324;5;16;18;regulation of insulin-like growth factor receptor signaling pathway
GO:0007342;0,679579;0,995554324;4;14;14;fusion of sperm to egg plasma membrane
GO:0033261;0,679603;0,995554324;18;41;43;regulation of S phase
GO:0008137;0,679897;0,995554324;10;48;56;NADH dehydrogenase (ubiquinone) activity
GO:0050136;0,679897;0,995554324;10;48;56;NADH dehydrogenase (quinone) activity
GO:0003954;0,679897;0,995554324;10;48;56;NADH dehydrogenase activity
GO:0032119;0,679899;0,995554324;2;3;3;sequestering of zinc ion
GO:0009059;0,68003;0,995554324;565;1714;1890;macromolecule biosynthetic process
GO:0042058;0,680063;0,995554324;41;94;95;regulation of epidermal growth factor receptor signaling pathway
GO:0042382;0,680183;0,995554324;2;5;8;paraspeckles
GO:0034764;0,680291;0,995554324;24;69;86;positive regulation of transmembrane transport
GO:0044247;0,680312;0,995554324;10;24;30;cellular polysaccharide catabolic process
GO:0009251;0,680312;0,995554324;10;24;30;glucan catabolic process
GO:0005980;0,680312;0,995554324;10;24;29;glycogen catabolic process
GO:0090279;0,680394;0,995554324;3;12;12;regulation of calcium ion import
GO:0051765;0,680506;0,995554324;2;2;3;inositol tetrakisphosphate kinase activity
GO:0046928;0,680763;0,995554324;16;32;32;regulation of neurotransmitter secretion
GO:0060420;0,680769;0,995554324;10;26;28;regulation of heart growth
GO:0008285;0,680839;0,995554324;216;600;685;negative regulation of cell proliferation
GO:0006658;0,680875;0,995554324;4;8;9;phosphatidylserine metabolic process
GO:0007611;0,680946;0,995554324;75;175;187;learning or memory
GO:0051100;0,681026;0,995554324;29;81;84;negative regulation of binding
GO:0050663;0,681042;0,995554324;7;24;24;cytokine secretion
GO:0004180;0,681072;0,995554324;30;61;65;carboxypeptidase activity
GO:0060051;0,68122;0,995554324;1;2;2;negative regulation of protein glycosylation
GO:0050775;0,681614;0,995554324;5;12;14;positive regulation of dendrite morphogenesis
GO:0006779;0,681653;0,995554324;8;34;37;porphyrin biosynthetic process
GO:0033014;0,681653;0,995554324;8;34;37;tetrapyrrole biosynthetic process
GO:0009155;0,681794;0,995554324;1;7;7;purine deoxyribonucleotide catabolic process
GO:0005942;0,681978;0,995554324;12;19;19;phosphatidylinositol 3-kinase complex
GO:0031076;0,682349;0,995554324;3;7;7;embryonic camera-type eye development
GO:0047865;0,682465;0,995554324;1;1;1;dimethylglycine dehydrogenase activity
GO:0010810;0,682508;0,995554324;45;93;108;regulation of cell-substrate adhesion
GO:0000272;0,682632;0,995554324;17;58;64;polysaccharide catabolic process
GO:0019203;0,682655;0,995554324;3;10;11;carbohydrate phosphatase activity
GO:0050308;0,682655;0,995554324;3;10;11;sugar-phosphatase activity
GO:0022403;0,682712;0,995554324;218;608;666;cell cycle phase
GO:0006613;0,682769;0,995554324;3;13;13;cotranslational protein targeting to membrane
GO:0032722;0,68301;0,995554324;9;34;41;positive regulation of chemokine production
GO:0090079;0,683208;0,995554324;4;13;20;translation regulator activity, nucleic acid binding
GO:0060028;0,683308;0,995554324;1;2;2;convergent extension involved in axis elongation
GO:0060044;0,683327;0,995554324;2;6;6;negative regulation of cardiac muscle cell proliferation
GO:0015298;0,68346;0,995554324;19;31;35;solute:cation antiporter activity
GO:0050994;0,683657;0,995554324;15;49;56;regulation of lipid catabolic process
GO:0072193;0,683675;0,995554324;1;3;3;ureter smooth muscle cell differentiation
GO:0035249;0,683785;0,995554324;9;18;18;synaptic transmission, glutamatergic
GO:0007208;0,683825;0,995554324;1;1;1;activation of phospholipase C activity by serotonin receptor signaling pathway
GO:0071886;0,683825;0,995554324;1;1;3;1-(4-iodo-2,5-dimethoxyphenyl)propan-2-amine binding
GO:0004103;0,683846;0,995554324;1;5;6;choline kinase activity
GO:0006564;0,683854;0,995554324;1;3;4;L-serine biosynthetic process
GO:0007497;0,684284;0,995554324;2;4;4;posterior midgut development
GO:0043425;0,68431;0,995554324;4;20;23;bHLH transcription factor binding
GO:0051582;0,684542;0,995554324;1;3;3;positive regulation of neurotransmitter uptake
GO:0051586;0,684542;0,995554324;1;3;3;positive regulation of dopamine uptake
GO:0051944;0,684542;0,995554324;1;3;3;positive regulation of catecholamine uptake involved in synaptic transmission
GO:0001547;0,68477;0,995554324;5;6;6;antral ovarian follicle growth
GO:0001819;0,685057;0,995554324;56;185;241;positive regulation of cytokine production
GO:0000077;0,685102;0,995554324;32;74;84;DNA damage checkpoint
GO:0050863;0,685123;0,995554324;90;241;324;regulation of T cell activation
GO:0031380;0,685305;0,995554324;3;3;3;nuclear RNA-directed RNA polymerase complex
GO:0031379;0,685305;0,995554324;3;3;3;RNA-directed RNA polymerase complex
GO:0019216;0,685643;0,995554324;96;252;264;regulation of lipid metabolic process
GO:0045444;0,685872;0,995554324;29;84;84;fat cell differentiation
GO:0060421;0,686214;0,995554324;2;7;8;positive regulation of heart growth
GO:0004502;0,686222;0,995554324;1;1;1;kynurenine 3-monooxygenase activity
GO:0007155;0,686258;0,995554324;443;904;982;cell adhesion
GO:0022610;0,686258;0,995554324;443;904;982;biological adhesion
GO:0035305;0,686457;0,995554324;2;5;8;negative regulation of dephosphorylation
GO:0035308;0,686457;0,995554324;2;5;8;negative regulation of protein dephosphorylation
GO:0042598;0,686702;0,995554324;134;343;373;vesicular fraction
GO:0031057;0,686767;0,995554324;9;19;23;negative regulation of histone modification
GO:0006493;0,686867;0,995554324;15;36;37;protein O-linked glycosylation
GO:0032580;0,686872;0,995554324;38;92;94;Golgi cisterna membrane
GO:0031223;0,686887;0,995554324;2;6;6;auditory behavior
GO:0044447;0,686954;0,995554324;19;35;37;axoneme part
GO:0048705;0,686976;0,995554324;35;105;107;skeletal system morphogenesis
GO:0050434;0,687054;0,995554324;21;70;86;positive regulation of viral transcription
GO:0048742;0,687533;0,995554324;13;34;37;regulation of skeletal muscle fiber development
GO:0010873;0,687575;0,995554324;1;16;16;positive regulation of cholesterol esterification
GO:0034725;0,687592;0,995554324;2;2;2;DNA replication-dependent nucleosome disassembly
GO:0071884;0,687592;0,995554324;2;2;2;vitamin D receptor activator activity
GO:0035494;0,687866;0,995554324;1;2;2;SNARE complex disassembly
GO:0043254;0,687902;0,995554324;81;193;218;regulation of protein complex assembly
GO:2000573;0,687945;0,995554324;2;5;5;positive regulation of DNA biosynthetic process
GO:0008434;0,687996;0,995554324;2;2;2;vitamin D3 receptor activity
GO:0090201;0,688235;0,995554324;4;10;11;negative regulation of release of cytochrome c from mitochondria
GO:0006543;0,688428;0,995554324;1;1;1;glutamine catabolic process
GO:0002138;0,688537;0,995554324;1;2;2;retinoic acid biosynthetic process
GO:0004745;0,688579;0,995554324;3;17;17;retinol dehydrogenase activity
GO:0032002;0,68891;0,995554324;1;3;3;interleukin-28 receptor complex
GO:0046639;0,689015;0,995554324;5;13;13;negative regulation of alpha-beta T cell differentiation
GO:0002636;0,689095;0,995554324;1;4;4;positive regulation of germinal center formation
GO:0035456;0,689098;0,995554324;2;6;6;response to interferon-beta
GO:0071312;0,689142;0,995554324;5;16;22;cellular response to alkaloid
GO:0048822;0,689461;0,995554324;1;1;1;enucleate erythrocyte development
GO:2000114;0,689647;0,995554324;4;10;10;regulation of establishment of cell polarity
GO:0016530;0,6897;0,995554324;1;5;6;metallochaperone activity
GO:0060739;0,689913;0,995554324;5;5;5;mesenchymal-epithelial cell signaling involved in prostate gland development
GO:0002018;0,689982;0,995554324;1;9;9;renin-angiotensin regulation of aldosterone production
GO:0046332;0,69026;0,995554324;34;77;86;SMAD binding
GO:0007096;0,690339;0,995554324;3;12;12;regulation of exit from mitosis
GO:0001952;0,690343;0,995554324;30;61;76;regulation of cell-matrix adhesion
GO:0043981;0,690548;0,995554324;2;5;8;histone H4-K5 acetylation
GO:0043982;0,690548;0,995554324;2;5;8;histone H4-K8 acetylation
GO:0046879;0,690742;0,995554324;16;59;61;hormone secretion
GO:0005797;0,690873;0,995554324;3;5;5;Golgi medial cisterna
GO:0043407;0,690917;0,995554324;19;68;69;negative regulation of MAP kinase activity
GO:0034104;0,690963;0,995554324;4;16;16;negative regulation of tissue remodeling
GO:0045137;0,691185;0,995554324;1;3;4;development of primary sexual characteristics
GO:0035259;0,691234;0,995554324;5;12;12;glucocorticoid receptor binding
GO:0031061;0,691309;0,995554324;5;10;12;negative regulation of histone methylation
GO:0016010;0,691409;0,995554324;8;16;18;dystrophin-associated glycoprotein complex
GO:0048255;0,691434;0,995554324;6;27;28;mRNA stabilization
GO:0043489;0,691434;0,995554324;6;27;28;RNA stabilization
GO:0071922;0,691489;0,995554324;2;3;5;regulation of cohesin localization to chromatin
GO:0051954;0,691821;0,995554324;5;17;17;positive regulation of amine transport
GO:0015672;0,691828;0,995554324;173;389;417;monovalent inorganic cation transport
GO:0031935;0,691842;0,995554324;3;9;19;regulation of chromatin silencing
GO:0017048;0,691951;0,995554324;23;46;53;Rho GTPase binding
GO:0060415;0,692081;0,995554324;18;50;52;muscle tissue morphogenesis
GO:0016602;0,692096;0,995554324;1;4;4;CCAAT-binding factor complex
GO:0042364;0,692151;0,995554324;3;9;11;water-soluble vitamin biosynthetic process
GO:0003896;0,692327;0,995554324;1;2;2;DNA primase activity
GO:0045625;0,692424;0,995554324;4;12;12;regulation of T-helper 1 cell differentiation
GO:0050982;0,692658;0,995554324;8;16;16;detection of mechanical stimulus
GO:0008053;0,693071;0,995554324;4;10;10;mitochondrial fusion
GO:0016180;0,693144;0,995554324;7;17;19;snRNA processing
GO:2000651;0,693155;0,995554324;2;3;4;positive regulation of sodium ion transmembrane transporter activity
GO:0060284;0,693299;0,995554324;231;548;563;regulation of cell development
GO:0030689;0,693307;0,995554324;1;4;4;Noc complex
GO:0001976;0,693357;0,995554324;1;4;5;neurological system process involved in regulation of systemic arterial blood pressure
GO:0005154;0,693418;0,995554324;14;26;26;epidermal growth factor receptor binding
GO:0009586;0,693451;0,995554324;1;4;4;rhodopsin mediated phototransduction
GO:0016056;0,693451;0,995554324;1;4;4;rhodopsin mediated signaling pathway
GO:0048280;0,693468;0,995554324;3;5;5;vesicle fusion with Golgi apparatus
GO:0071380;0,693548;0,995554324;1;2;2;cellular response to prostaglandin E stimulus
GO:0030509;0,693833;0,995554324;28;67;81;BMP signaling pathway
GO:0005791;0,694098;0,995554324;10;28;28;rough endoplasmic reticulum
GO:0032438;0,694298;0,995554324;5;12;16;melanosome organization
GO:0033143;0,694366;0,995554324;17;50;56;regulation of steroid hormone receptor signaling pathway
GO:0034502;0,694438;0,995554324;6;18;20;protein localization to chromosome
GO:0050778;0,695045;0,995554324;136;377;519;positive regulation of immune response
GO:0003834;0,695159;0,995554324;1;1;1;beta-carotene 15,15'-monooxygenase activity
GO:0032070;0,69554;0,995554324;1;5;5;regulation of deoxyribonuclease activity
GO:0033553;0,69583;0,995554324;1;4;5;rDNA heterochromatin
GO:0042730;0,695899;0,995554324;5;17;18;fibrinolysis
GO:0015910;0,695942;0,995554324;1;1;2;peroxisomal long-chain fatty acid import
GO:0015936;0,696085;0,995554324;4;14;14;coenzyme A metabolic process
GO:0006109;0,696228;0,995554324;37;96;99;regulation of carbohydrate metabolic process
GO:0010675;0,696228;0,995554324;37;96;99;regulation of cellular carbohydrate metabolic process
GO:0015390;0,696276;0,995554324;1;1;1;purine-specific nucleoside:sodium symporter activity
GO:0008967;0,696307;0,995554324;1;6;6;phosphoglycolate phosphatase activity
GO:0070094;0,696429;0,995554324;1;2;2;positive regulation of glucagon secretion
GO:0004662;0,696461;0,995554324;1;3;3;CAAX-protein geranylgeranyltransferase activity
GO:0072203;0,696516;0,995554324;3;7;7;cell proliferation involved in metanephros development
GO:0033145;0,696625;0,995554324;2;10;11;positive regulation of steroid hormone receptor signaling pathway
GO:0003290;0,696739;0,995554324;1;1;1;atrial septum secundum morphogenesis
GO:0072148;0,696739;0,995554324;1;1;1;epithelial cell fate commitment
GO:0060464;0,696739;0,995554324;1;1;1;lung lobe formation
GO:0071456;0,696897;0,995554324;15;52;54;cellular response to hypoxia
GO:0015327;0,697073;0,995554324;1;1;1;cystine:glutamate antiporter activity
GO:0047485;0,697255;0,995554324;42;119;139;protein N-terminus binding
GO:2000045;0,697313;0,995554324;14;39;41;regulation of G1/S transition of mitotic cell cycle
GO:0031648;0,697317;0,995554324;6;19;19;protein destabilization
GO:0009628;0,697529;0,995554324;240;648;703;response to abiotic stimulus
GO:0031055;0,697609;0,995554324;10;38;49;chromatin remodeling at centromere
GO:0006873;0,697687;0,995554324;197;517;555;cellular ion homeostasis
GO:0070851;0,697742;0,995554324;39;104;108;growth factor receptor binding
GO:0006403;0,697829;0,995554324;3;7;7;RNA localization
GO:0032757;0,697981;0,995554324;5;22;23;positive regulation of interleukin-8 production
GO:0007548;0,698118;0,995554324;8;28;36;sex differentiation
GO:0000236;0,698184;0,995554324;42;107;118;mitotic prometaphase
GO:0010801;0,698218;0,995554324;1;2;2;negative regulation of peptidyl-threonine phosphorylation
GO:0060052;0,698274;0,995554324;1;5;5;neurofilament cytoskeleton organization
GO:0006782;0,698283;0,995554324;1;2;2;protoporphyrinogen IX biosynthetic process
GO:0045505;0,698411;0,995554324;2;2;2;dynein intermediate chain binding
GO:0016212;0,69869;0,995554324;2;5;5;kynurenine-oxoglutarate transaminase activity
GO:0031083;0,698814;0,995554324;2;6;7;BLOC-1 complex
GO:0031082;0,698814;0,995554324;2;6;7;BLOC complex
GO:0010660;0,699034;0,995554324;5;19;20;regulation of muscle cell apoptosis
GO:0043219;0,699364;0,995554324;2;4;4;lateral loop
GO:0006476;0,699562;0,995554324;9;25;29;protein deacetylation
GO:0032753;0,699834;0,995554324;2;8;9;positive regulation of interleukin-4 production
GO:0032564;0,699844;0,995554324;1;5;5;dATP binding
GO:0043603;0,700171;0,995554324;10;27;29;cellular amide metabolic process
GO:0007267;0,70025;0,995554324;333;828;896;cell-cell signaling
GO:0034765;0,700359;0,995554324;43;94;99;regulation of ion transmembrane transport
GO:0016575;0,700439;0,995554324;8;20;24;histone deacetylation
GO:0000152;0,700726;0,995554324;10;25;27;nuclear ubiquitin ligase complex
GO:0000777;0,700766;0,995554324;29;76;82;condensed chromosome kinetochore
GO:0072111;0,701067;0,995554324;3;8;8;cell proliferation involved in kidney development
GO:0043522;0,701112;0,995554324;7;12;13;leucine zipper domain binding
GO:0006184;0,701275;0,995554324;78;213;224;GTP catabolic process
GO:0048156;0,701363;0,995554324;4;8;11;tau protein binding
GO:0010631;0,70137;0,995554324;1;2;2;epithelial cell migration
GO:0016235;0,701398;0,995554324;8;20;26;aggresome
GO:0051043;0,701562;0,995554324;7;17;25;regulation of membrane protein ectodomain proteolysis
GO:0035767;0,701564;0,995554324;5;13;13;endothelial cell chemotaxis
GO:0030849;0,701871;0,995554324;1;2;2;autosome
GO:0019888;0,701976;0,995554324;38;65;82;protein phosphatase regulator activity
GO:0060795;0,702315;0,995554324;1;3;9;cell fate commitment involved in formation of primary germ layers
GO:0045760;0,702395;0,995554324;4;6;6;positive regulation of action potential
GO:0035330;0,702467;0,995554324;2;3;3;regulation of hippo signaling cascade
GO:0005912;0,702523;0,995554324;118;226;245;adherens junction
GO:0090072;0,702664;0,995554324;1;5;5;positive regulation of sodium ion transport via voltage-gated sodium channel activity
GO:0035337;0,703019;0,995554324;15;29;32;fatty-acyl-CoA metabolic process
GO:0071616;0,703019;0,995554324;15;29;32;acyl-CoA biosynthetic process
GO:0035384;0,703019;0,995554324;15;29;32;thioester biosynthetic process
GO:0046949;0,703019;0,995554324;15;29;32;fatty-acyl-CoA biosynthetic process
GO:0002011;0,703019;0,995554324;1;5;5;morphogenesis of an epithelial sheet
GO:0042579;0,703083;0,995554324;49;134;141;microbody
GO:0016064;0,703104;0,995554324;4;19;29;immunoglobulin mediated immune response
GO:0055081;0,703141;0,995554324;5;16;17;anion homeostasis
GO:0070995;0,703322;0,995554324;2;7;7;NADPH oxidation
GO:0030150;0,703742;0,995554324;1;2;2;protein import into mitochondrial matrix
GO:0002757;0,703961;0,995554324;94;221;316;immune response-activating signal transduction
GO:0009260;0,703992;0,995554324;55;141;154;ribonucleotide biosynthetic process
GO:0006011;0,704107;0,995554324;1;3;3;UDP-glucose metabolic process
GO:0010823;0,704366;0,995554324;4;11;12;negative regulation of mitochondrion organization
GO:0045540;0,704383;0,995554324;11;25;25;regulation of cholesterol biosynthetic process
GO:0042974;0,704459;0,995554324;11;29;36;retinoic acid receptor binding
GO:0006349;0,704736;0,995554324;7;22;23;regulation of gene expression by genetic imprinting
GO:0008585;0,704895;0,995554324;8;18;19;female gonad development
GO:0035635;0,704988;0,995554324;1;1;1;entry of bacterium into host cell
GO:0052522;0,704988;0,995554324;1;1;1;positive regulation by organism of phagocytosis in other organism involved in symbiotic interaction
GO:0052370;0,704988;0,995554324;1;1;1;entry of organism into cell of other organism by promotion of phagocytosis in other organism involved in symbiotic interaction
GO:0052231;0,704988;0,995554324;1;1;1;modulation of phagocytosis in other organism involved in symbiotic interaction
GO:0052190;0,704988;0,995554324;1;1;1;modulation by symbiont of host phagocytosis
GO:0052191;0,704988;0,995554324;1;1;1;positive regulation by symbiont of host phagocytosis
GO:0052066;0,704988;0,995554324;1;1;1;entry of symbiont into host cell by promotion of host phagocytosis
GO:0031401;0,705037;0,995554324;167;448;487;positive regulation of protein modification process
GO:0051000;0,705078;0,995554324;5;15;16;positive regulation of nitric-oxide synthase activity
GO:0031418;0,705087;0,995554324;11;26;27;L-ascorbic acid binding
GO:0051053;0,705113;0,995554324;18;56;66;negative regulation of DNA metabolic process
GO:0050896;0,705128;0,995554324;2695;7060;8030;response to stimulus
GO:0006862;0,705281;0,995554324;1;7;10;nucleotide transport
GO:0060068;0,705348;0,995554324;5;8;8;vagina development
GO:0006491;0,705381;0,995554324;9;12;12;N-glycan processing
GO:0045542;0,705471;0,995554324;9;18;18;positive regulation of cholesterol biosynthetic process
GO:0031570;0,705688;0,995554324;34;81;91;DNA integrity checkpoint
GO:0060562;0,705772;0,995554324;14;33;34;epithelial tube morphogenesis
GO:0000794;0,705811;0,995554324;10;32;35;condensed nuclear chromosome
GO:0001503;0,705816;0,995554324;41;105;111;ossification
GO:0043205;0,705885;0,995554324;8;13;13;fibril
GO:0030548;0,705942;0,995554324;2;5;5;acetylcholine receptor regulator activity
GO:0097118;0,706105;0,995554324;4;4;4;neuroligin clustering
GO:0007009;0,706118;0,995554324;13;32;32;plasma membrane organization
GO:0032430;0,706266;0,995554324;2;12;13;positive regulation of phospholipase A2 activity
GO:0032558;0,706291;0,995554324;1;6;6;adenyl deoxyribonucleotide binding
GO:0032554;0,706291;0,995554324;1;6;6;purine deoxyribonucleotide binding
GO:0015386;0,706299;0,995554324;1;1;2;potassium:hydrogen antiporter activity
GO:0000987;0,706455;0,995554324;7;23;27;core promoter proximal region sequence-specific DNA binding
GO:0033176;0,70648;0,995554324;2;9;15;proton-transporting V-type ATPase complex
GO:0016471;0,70648;0,995554324;2;9;15;vacuolar proton-transporting V-type ATPase complex
GO:0051286;0,706863;0,995554324;2;3;3;cell tip
GO:0006892;0,706921;0,995554324;33;73;77;post-Golgi vesicle-mediated transport
GO:0014010;0,70705;0,995554324;1;1;1;Schwann cell proliferation
GO:0050966;0,707201;0,995554324;1;2;2;detection of mechanical stimulus involved in sensory perception of pain
GO:0005976;0,707236;0,995554324;58;140;151;polysaccharide metabolic process
GO:0051302;0,707371;0,995554324;33;96;107;regulation of cell division
GO:0046532;0,707378;0,995554324;1;5;5;regulation of photoreceptor cell differentiation
GO:0043621;0,707501;0,995554324;11;40;45;protein self-association
GO:0044445;0,707705;0,995554324;41;112;138;cytosolic part
GO:0051261;0,707728;0,995554324;3;12;12;protein depolymerization
GO:0003289;0,707795;0,995554324;1;2;2;atrial septum primum morphogenesis
GO:0031017;0,707822;0,995554324;2;6;6;exocrine pancreas development
GO:0032879;0,707885;0,995554324;584;1349;1466;regulation of localization
GO:0048294;0,707921;0,995554324;1;3;3;negative regulation of isotype switching to IgE isotypes
GO:0045829;0,707921;0,995554324;1;3;3;negative regulation of isotype switching
GO:0005158;0,707941;0,995554324;18;40;42;insulin receptor binding
GO:0032878;0,708396;0,995554324;5;12;12;regulation of establishment or maintenance of cell polarity
GO:0050687;0,708427;0,995554324;2;7;9;negative regulation of defense response to virus
GO:0071207;0,708471;0,995554324;1;2;2;histone pre-mRNA stem-loop binding
GO:0009186;0,708615;0,995554324;3;8;8;deoxyribonucleoside diphosphate metabolic process
GO:0031593;0,708675;0,995554324;10;22;29;polyubiquitin binding
GO:0004923;0,708726;0,995554324;2;2;2;leukemia inhibitory factor receptor activity
GO:2000053;0,708777;0,995554324;2;4;4;regulation of Wnt receptor signaling pathway involved in dorsal/ventral axis specification
GO:0090330;0,708797;0,995554324;1;1;1;regulation of platelet aggregation
GO:0090331;0,708797;0,995554324;1;1;1;negative regulation of platelet aggregation
GO:0005814;0,708883;0,995554324;24;55;60;centriole
GO:0050747;0,709405;0,995554324;3;3;3;positive regulation of lipoprotein metabolic process
GO:0004608;0,709405;0,995554324;3;3;3;phosphatidylethanolamine N-methyltransferase activity
GO:0042760;0,709453;0,995554324;1;4;4;very long-chain fatty acid catabolic process
GO:0001673;0,709557;0,995554324;5;14;15;male germ cell nucleus
GO:0060539;0,709645;0,995554324;5;15;17;diaphragm development
GO:0043366;0,709768;0,995554324;2;2;2;beta selection
GO:0002031;0,709827;0,995554324;4;14;14;G-protein coupled receptor internalization
GO:0030172;0,70983;0,995554324;1;9;10;troponin C binding
GO:2000286;0,709931;0,995554324;1;2;2;receptor internalization involved in canonical Wnt receptor signaling pathway
GO:0042895;0,710175;0,995554324;1;4;4;antibiotic transporter activity
GO:0097119;0,710262;0,995554324;7;8;8;postsynaptic density protein 95 clustering
GO:0097104;0,710262;0,995554324;7;8;8;postsynaptic membrane assembly
GO:0097116;0,710275;0,995554324;4;5;5;gephyrin clustering
GO:0005249;0,7104;0,995554324;51;126;130;voltage-gated potassium channel activity
GO:0060326;0,710433;0,995554324;34;118;120;cell chemotaxis
GO:0051378;0,710791;0,995554324;2;10;14;serotonin binding
GO:0001159;0,711088;0,995554324;7;24;28;core promoter proximal region DNA binding
GO:0005623;0,711448;0,995554324;1;6;6;cell
GO:0006094;0,71163;0,995554324;15;60;62;gluconeogenesis
GO:0010212;0,711908;0,995554324;55;135;141;response to ionizing radiation
GO:0000824;0,712158;0,995554324;1;1;1;inositol tetrakisphosphate 3-kinase activity
GO:0000823;0,712158;0,995554324;1;1;1;inositol trisphosphate 6-kinase activity
GO:0034367;0,71233;0,995554324;9;37;43;macromolecular complex remodeling
GO:0034368;0,71233;0,995554324;9;37;43;protein-lipid complex remodeling
GO:0034369;0,71233;0,995554324;9;37;43;plasma lipoprotein particle remodeling
GO:0001833;0,712396;0,995554324;5;12;15;inner cell mass cell proliferation
GO:0051014;0,712439;0,995554324;2;4;4;actin filament severing
GO:0060536;0,712814;0,995554324;2;3;3;cartilage morphogenesis
GO:0060535;0,712814;0,995554324;2;3;3;trachea cartilage morphogenesis
GO:0046049;0,712849;0,995554324;2;4;4;UMP metabolic process
GO:0006222;0,712849;0,995554324;2;4;4;UMP biosynthetic process
GO:0009173;0,712849;0,995554324;2;4;4;pyrimidine ribonucleoside monophosphate metabolic process
GO:0009174;0,712849;0,995554324;2;4;4;pyrimidine ribonucleoside monophosphate biosynthetic process
GO:0001706;0,712924;0,995554324;2;13;13;endoderm formation
GO:0090205;0,713025;0,995554324;9;19;19;positive regulation of cholesterol metabolic process
GO:0009986;0,713404;0,995554324;150;338;366;cell surface
GO:2000095;0,713406;0,995554324;2;3;4;regulation of Wnt receptor signaling pathway, planar cell polarity pathway
GO:0005544;0,71361;0,995554324;16;41;46;calcium-dependent phospholipid binding
GO:0006887;0,713677;0,995554324;84;218;238;exocytosis
GO:0006259;0,71369;0,995554324;288;788;892;DNA metabolic process
GO:0004034;0,714052;0,995554324;1;1;1;aldose 1-epimerase activity
GO:0017038;0,714157;0,995554324;56;141;151;protein import
GO:0015299;0,714581;0,995554324;9;15;18;solute:hydrogen antiporter activity
GO:0071208;0,714745;0,995554324;1;4;4;histone pre-mRNA DCP binding
GO:0001932;0,71502;0,995554324;350;879;937;regulation of protein phosphorylation
GO:0005011;0,715079;0,995554324;1;4;6;macrophage colony-stimulating factor receptor activity
GO:0016769;0,715518;0,995554324;14;39;42;transferase activity, transferring nitrogenous groups
GO:0046469;0,715536;0,995554324;3;5;5;platelet activating factor metabolic process
GO:0004027;0,715802;0,995554324;1;2;2;alcohol sulfotransferase activity
GO:0008306;0,715893;0,995554324;22;51;55;associative learning
GO:0045240;0,716118;0,995554324;3;6;6;dihydrolipoyl dehydrogenase complex
GO:0005947;0,716118;0,995554324;3;6;6;mitochondrial alpha-ketoglutarate dehydrogenase complex
GO:0008013;0,716221;0,995554324;38;65;74;beta-catenin binding
GO:0009301;0,71624;0,995554324;1;3;3;snRNA transcription
GO:0060452;0,71628;0,995554324;2;4;4;positive regulation of cardiac muscle contraction
GO:2000195;0,716357;0,995554324;2;3;3;negative regulation of female gonad development
GO:0031901;0,716524;0,995554324;36;69;78;early endosome membrane
GO:0031343;0,716666;0,995554324;7;25;35;positive regulation of cell killing
GO:0006290;0,716771;0,995554324;1;3;3;pyrimidine dimer repair
GO:0072215;0,716811;0,995554324;5;19;21;regulation of metanephros development
GO:0005624;0,716898;0,995554324;489;1111;1231;membrane fraction
GO:0035659;0,717254;0,995554324;1;1;1;Wnt receptor signaling pathway involved in wound healing, spreading of epidermal cells
GO:0046590;0,717254;0,995554324;1;1;1;embryonic leg morphogenesis
GO:0015183;0,717367;0,995554324;3;4;4;L-aspartate transmembrane transporter activity
GO:0016705;0,717508;0,995554324;71;186;200;oxidoreductase activity, acting on paired donors, with incorporation or reduction of molecular oxygen
GO:0033555;0,717556;0,995554324;22;68;71;multicellular organismal response to stress
GO:0016860;0,717654;0,995554324;14;48;51;intramolecular oxidoreductase activity
GO:0004312;0,717691;0,995554324;4;9;9;fatty acid synthase activity
GO:0002922;0,717769;0,995554324;2;11;22;positive regulation of humoral immune response
GO:0070652;0,71796;0,995554324;2;9;12;HAUS complex
GO:0045940;0,718067;0,995554324;15;43;49;positive regulation of steroid metabolic process
GO:0070409;0,718097;0,995554324;3;3;3;carbamoyl phosphate biosynthetic process
GO:0070408;0,718097;0,995554324;3;3;3;carbamoyl phosphate metabolic process
GO:0004087;0,718097;0,995554324;3;3;3;carbamoyl-phosphate synthase (ammonia) activity
GO:0007215;0,718163;0,995554324;19;29;33;glutamate signaling pathway
GO:0043568;0,718232;0,995554324;2;9;10;positive regulation of insulin-like growth factor receptor signaling pathway
GO:0035004;0,71841;0,995554324;13;22;22;phosphatidylinositol 3-kinase activity
GO:0006599;0,71884;0,995554324;3;16;19;phosphagen metabolic process
GO:0006600;0,71884;0,995554324;3;16;19;creatine metabolic process
GO:0034453;0,718932;0,995554324;13;28;28;microtubule anchoring
GO:0007183;0,718992;0,995554324;7;13;13;SMAD protein complex assembly
GO:0007529;0,719094;0,995554324;1;2;2;establishment of synaptic specificity at neuromuscular junction
GO:0042940;0,719268;0,995554324;3;5;5;D-amino acid transport
GO:0002253;0,71936;0,995554324;117;309;429;activation of immune response
GO:0060509;0,720132;0,995554324;2;3;3;Type I pneumocyte differentiation
GO:0032661;0,720337;0,995554324;1;4;4;regulation of interleukin-18 production
GO:0004336;0,720429;0,995554324;2;2;2;galactosylceramidase activity
GO:0019376;0,720429;0,995554324;2;2;2;galactolipid catabolic process
GO:0006683;0,720429;0,995554324;2;2;2;galactosylceramide catabolic process
GO:0033554;0,720551;0,995554324;395;1029;1160;cellular response to stress
GO:0009449;0,720592;0,995554324;1;1;1;gamma-aminobutyric acid biosynthetic process
GO:0002429;0,720708;0,995554324;57;123;205;immune response-activating cell surface receptor signaling pathway
GO:0015252;0,72075;0,995554324;1;3;5;hydrogen ion channel activity
GO:0005113;0,720827;0,995554324;1;4;4;patched binding
GO:0006554;0,720831;0,995554324;5;11;12;lysine catabolic process
GO:0006553;0,720831;0,995554324;5;11;12;lysine metabolic process
GO:0001702;0,720957;0,995554324;10;21;23;gastrulation with mouth forming second
GO:0070925;0,721018;0,995554324;33;78;91;organelle assembly
GO:0008655;0,721126;0,995554324;4;15;15;pyrimidine-containing compound salvage
GO:0043097;0,721126;0,995554324;4;15;15;pyrimidine nucleoside salvage
GO:0009649;0,721463;0,995554324;3;14;14;entrainment of circadian clock
GO:0004859;0,721605;0,995554324;4;17;17;phospholipase inhibitor activity
GO:0010216;0,721674;0,995554324;2;4;4;maintenance of DNA methylation
GO:0003207;0,721725;0,995554324;2;10;10;cardiac chamber formation
GO:0003211;0,721725;0,995554324;2;10;10;cardiac ventricle formation
GO:0032552;0,721994;0,995554324;1;7;7;deoxyribonucleotide binding
GO:0000186;0,722151;0,995554324;30;58;59;activation of MAPKK activity
GO:0060312;0,722158;0,995554324;1;5;5;regulation of blood vessel remodeling
GO:0061025;0,722444;0,995554324;29;75;76;membrane fusion
GO:0050772;0,722498;0,995554324;26;67;69;positive regulation of axonogenesis
GO:0006344;0,722538;0,995554324;1;4;4;maintenance of chromatin silencing
GO:0060343;0,72264;0,995554324;8;26;26;trabecula formation
GO:0051925;0,722748;0,995554324;20;45;49;regulation of calcium ion transport via voltage-gated calcium channel activity
GO:0060491;0,722757;0,995554324;16;36;36;regulation of cell projection assembly
GO:0007154;0,722813;0,995554324;431;1080;1171;cell communication
GO:0015111;0,723148;0,995554324;1;2;2;iodide transmembrane transporter activity
GO:0022616;0,723185;0,995554324;11;37;39;DNA strand elongation
GO:0006002;0,723398;0,995554324;4;9;9;fructose 6-phosphate metabolic process
GO:0048672;0,723549;0,995554324;2;4;4;positive regulation of collateral sprouting
GO:0016829;0,723758;0,995554324;74;195;205;lyase activity
GO:0048240;0,723784;0,995554324;1;5;5;sperm capacitation
GO:0035562;0,724017;0,995554324;1;1;3;negative regulation of chromatin binding
GO:0035561;0,724017;0,995554324;1;1;3;regulation of chromatin binding
GO:0001071;0,72437;0,995554324;418;1192;1320;nucleic acid binding transcription factor activity
GO:0000291;0,724379;0,995554324;6;24;29;nuclear-transcribed mRNA catabolic process, exonucleolytic
GO:0043928;0,724379;0,995554324;6;24;29;exonucleolytic nuclear-transcribed mRNA catabolic process involved in deadenylation-dependent decay
GO:0030675;0,724506;0,995554324;9;12;12;Rac GTPase activator activity
GO:0044249;0,724593;0,995554324;955;2743;3037;cellular biosynthetic process
GO:0009566;0,724621;0,995554324;20;64;75;fertilization
GO:0007258;0,724703;0,995554324;4;7;7;JUN phosphorylation
GO:0005635;0,724918;0,995554324;59;138;185;nuclear envelope
GO:0016266;0,724953;0,995554324;2;4;4;O-glycan processing
GO:0001775;0,725047;0,995554324;265;620;682;cell activation
GO:0051270;0,725224;0,995554324;188;434;468;regulation of cellular component movement
GO:0048770;0,725289;0,995554324;48;131;148;pigment granule
GO:0042470;0,725289;0,995554324;48;131;148;melanosome
GO:0019319;0,725543;0,995554324;19;74;77;hexose biosynthetic process
GO:0030496;0,725849;0,995554324;36;95;103;midbody
GO:0003697;0,726129;0,995554324;23;79;85;single-stranded DNA binding
GO:0010662;0,726183;0,995554324;3;11;12;regulation of striated muscle cell apoptosis
GO:0043501;0,726201;0,995554324;3;8;8;skeletal muscle adaptation
GO:0050294;0,726399;0,995554324;1;2;2;steroid sulfotransferase activity
GO:0006667;0,726905;0,995554324;2;3;3;sphinganine metabolic process
GO:0007585;0,72721;0,995554324;15;48;50;respiratory gaseous exchange
GO:0030321;0,727283;0,995554324;2;3;4;transepithelial chloride transport
GO:0045658;0,72733;0,995554324;2;2;2;regulation of neutrophil differentiation
GO:0004310;0,727388;0,995554324;1;1;1;farnesyl-diphosphate farnesyltransferase activity
GO:0051996;0,727388;0,995554324;1;1;1;squalene synthase activity
GO:0045338;0,727388;0,995554324;1;1;1;farnesyl diphosphate metabolic process
GO:0032288;0,727784;0,995554324;3;10;10;myelin assembly
GO:0043438;0,727809;0,995554324;1;4;4;acetoacetic acid metabolic process
GO:0009062;0,727842;0,995554324;23;61;62;fatty acid catabolic process
GO:0051588;0,727946;0,995554324;21;45;46;regulation of neurotransmitter transport
GO:0070568;0,728047;0,995554324;2;10;10;guanylyltransferase activity
GO:0032465;0,728051;0,995554324;8;25;26;regulation of cytokinesis
GO:0014047;0,728356;0,995554324;11;32;32;glutamate secretion
GO:0016831;0,728379;0,995554324;14;40;41;carboxy-lyase activity
GO:0003700;0,728426;0,995554324;414;1188;1316;sequence-specific DNA binding transcription factor activity
GO:0004747;0,728495;0,995554324;1;1;1;ribokinase activity
GO:0005047;0,728527;0,995554324;1;4;4;signal recognition particle binding
GO:0008199;0,728621;0,995554324;2;13;15;ferric iron binding
GO:0000118;0,729066;0,995554324;23;50;55;histone deacetylase complex
GO:0005024;0,729163;0,995554324;14;23;25;transforming growth factor beta-activated receptor activity
GO:0060038;0,72927;0,995554324;3;5;10;cardiac muscle cell proliferation
GO:0014855;0,72927;0,995554324;3;5;10;striated muscle cell proliferation
GO:0017154;0,729336;0,995554324;5;8;8;semaphorin receptor activity
GO:0071985;0,729361;0,995554324;3;4;8;multivesicular body sorting pathway
GO:0043114;0,729465;0,995554324;8;20;22;regulation of vascular permeability
GO:0051538;0,729816;0,995554324;1;2;2;3 iron, 4 sulfur cluster binding
GO:2000311;0,730108;0,995554324;10;18;18;regulation of alpha-amino-3-hydroxy-5-methyl-4-isoxazole propionate selective glutamate receptor activity
GO:0031307;0,730204;0,995554324;2;11;11;integral to mitochondrial outer membrane
GO:0002538;0,730603;0,995554324;1;1;1;arachidonic acid metabolite production involved in inflammatory response
GO:0002540;0,730603;0,995554324;1;1;1;leukotriene production involved in inflammatory response
GO:0030282;0,730608;0,995554324;9;31;31;bone mineralization
GO:0008290;0,730656;0,995554324;7;13;13;F-actin capping protein complex
GO:0070228;0,730848;0,995554324;5;28;33;regulation of lymphocyte apoptosis
GO:0001829;0,731007;0,995554324;3;15;15;trophectodermal cell differentiation
GO:0035472;0,731013;0,995554324;1;1;1;choriogonadotropin hormone receptor activity
GO:0004964;0,731013;0,995554324;1;1;1;luteinizing hormone receptor activity
GO:0032823;0,73114;0,995554324;3;7;7;regulation of natural killer cell differentiation
GO:0032825;0,73114;0,995554324;3;7;7;positive regulation of natural killer cell differentiation
GO:0033300;0,731163;0,995554324;1;3;3;dehydroascorbic acid transporter activity
GO:0016408;0,731418;0,995554324;7;14;14;C-acyltransferase activity
GO:0042806;0,731434;0,995554324;1;5;6;fucose binding
GO:0031252;0,731601;0,995554324;12;30;33;cell leading edge
GO:0010859;0,731673;0,995554324;3;3;3;calcium-dependent cysteine-type endopeptidase inhibitor activity
GO:0032585;0,732096;0,995554324;4;9;9;multivesicular body membrane
GO:0034656;0,73224;0,995554324;148;382;402;nucleobase, nucleoside and nucleotide catabolic process
GO:0034655;0,73224;0,995554324;148;382;402;nucleobase, nucleoside, nucleotide and nucleic acid catabolic process
GO:0003976;0,732354;0,995554324;1;1;1;UDP-N-acetylglucosamine-lysosomal-enzyme N-acetylglucosaminephosphotransferase activity
GO:0000405;0,732378;0,995554324;3;5;5;bubble DNA binding
GO:0071679;0,732402;0,995554324;3;3;3;commissural neuron axon guidance
GO:0034708;0,732609;0,995554324;26;72;82;methyltransferase complex
GO:0035097;0,732609;0,995554324;26;72;82;histone methyltransferase complex
GO:0030529;0,732694;0,995554324;170;687;768;ribonucleoprotein complex
GO:0004157;0,732726;0,995554324;3;4;4;dihydropyrimidinase activity
GO:0030889;0,732793;0,995554324;5;14;14;negative regulation of B cell proliferation
GO:0055075;0,732886;0,995554324;2;6;6;potassium ion homeostasis
GO:0000288;0,732898;0,995554324;17;52;57;nuclear-transcribed mRNA catabolic process, deadenylation-dependent decay
GO:0005388;0,733013;0,995554324;9;13;16;calcium-transporting ATPase activity
GO:0016728;0,73311;0,995554324;1;4;4;oxidoreductase activity, acting on CH or CH2 groups, disulfide as acceptor
GO:0004748;0,73311;0,995554324;1;4;4;ribonucleoside-diphosphate reductase activity
GO:0051668;0,733323;0,995554324;7;19;24;localization within membrane
GO:0051090;0,73336;0,995554324;112;317;357;regulation of sequence-specific DNA binding transcription factor activity
GO:0030512;0,733414;0,995554324;18;46;49;negative regulation of transforming growth factor beta receptor signaling pathway
GO:0034389;0,733427;0,995554324;1;3;3;lipid particle organization
GO:0001836;0,733777;0,995554324;10;37;41;release of cytochrome c from mitochondria
GO:0045078;0,733779;0,995554324;2;10;12;positive regulation of interferon-gamma biosynthetic process
GO:0014037;0,733838;0,995554324;2;8;8;Schwann cell differentiation
GO:0031953;0,734095;0,995554324;2;8;8;negative regulation of protein autophosphorylation
GO:0043267;0,734353;0,995554324;2;5;5;negative regulation of potassium ion transport
GO:0032104;0,734644;0,995554324;9;33;33;regulation of response to extracellular stimulus
GO:0032107;0,734644;0,995554324;9;33;33;regulation of response to nutrient levels
GO:0010310;0,734719;0,995554324;2;7;10;regulation of hydrogen peroxide metabolic process
GO:0015886;0,73473;0,995554324;2;5;6;heme transport
GO:0072089;0,734804;0,995554324;2;3;3;stem cell proliferation
GO:0030182;0,734895;0,995554324;64;179;196;neuron differentiation
GO:0030201;0,735134;0,995554324;13;18;18;heparan sulfate proteoglycan metabolic process
GO:0032429;0,735162;0,995554324;3;14;15;regulation of phospholipase A2 activity
GO:0035566;0,735365;0,995554324;1;1;3;regulation of metanephros size
GO:0021633;0,735365;0,995554324;1;1;2;optic nerve structural organization
GO:0021650;0,735365;0,995554324;1;1;2;vestibulocochlear nerve formation
GO:2000595;0,735365;0,995554324;1;1;2;regulation of optic nerve formation
GO:2000597;0,735365;0,995554324;1;1;2;positive regulation of optic nerve formation
GO:0048799;0,735365;0,995554324;1;1;2;organ maturation
GO:0061360;0,735365;0,995554324;1;1;2;optic chiasma development
GO:0035799;0,735365;0,995554324;1;1;2;ureter maturation
GO:0008617;0,735374;0,995554324;1;5;5;guanosine metabolic process
GO:0061054;0,735395;0,995554324;1;5;5;dermatome development
GO:0050955;0,735463;0,995554324;2;5;5;thermoception
GO:0050951;0,735463;0,995554324;2;5;5;sensory perception of temperature stimulus
GO:0005343;0,735888;0,995554324;15;33;37;organic acid:sodium symporter activity
GO:0010562;0,735989;0,995554324;121;304;336;positive regulation of phosphorus metabolic process
GO:0045937;0,735989;0,995554324;121;304;336;positive regulation of phosphate metabolic process
GO:0070717;0,736023;0,995554324;8;16;17;poly-purine tract binding
GO:0010464;0,736203;0,995554324;14;37;39;regulation of mesenchymal cell proliferation
GO:0017137;0,736326;0,995554324;29;49;59;Rab GTPase binding
GO:0048644;0,736344;0,995554324;2;8;8;muscle organ morphogenesis
GO:0016716;0,7364;0,995554324;2;3;3;oxidoreductase activity, acting on paired donors, with incorporation or reduction of molecular oxygen, another compound as one donor, and incorporation of one atom of oxygen
GO:0014069;0,73643;0,995554324;66;117;125;postsynaptic density
GO:0015322;0,736566;0,995554324;2;2;2;secondary active oligopeptide transmembrane transporter activity
GO:0035673;0,736566;0,995554324;2;2;2;oligopeptide transmembrane transporter activity
GO:0005427;0,736566;0,995554324;2;2;2;proton-dependent oligopeptide secondary active transmembrane transporter activity
GO:0032656;0,736656;0,995554324;4;13;13;regulation of interleukin-13 production
GO:0004165;0,736842;0,995554324;1;6;6;dodecenoyl-CoA delta-isomerase activity
GO:0032863;0,736865;0,995554324;6;12;13;activation of Rac GTPase activity
GO:0016556;0,73696;0,995554324;3;9;9;mRNA modification
GO:0002925;0,73705;0,995554324;1;7;18;positive regulation of humoral immune response mediated by circulating immunoglobulin
GO:0019563;0,737117;0,995554324;1;2;2;glycerol catabolic process
GO:0046168;0,737117;0,995554324;1;2;2;glycerol-3-phosphate catabolic process
GO:0000978;0,737177;0,995554324;3;16;18;RNA polymerase II core promoter proximal region sequence-specific DNA binding
GO:0046700;0,737227;0,995554324;163;418;439;heterocycle catabolic process
GO:0035022;0,737236;0,995554324;1;7;7;positive regulation of Rac protein signal transduction
GO:0000395;0,737244;0,995554324;1;4;4;nuclear mRNA 5'-splice site recognition
GO:0006366;0,737278;0,995554324;124;364;407;transcription from RNA polymerase II promoter
GO:0006813;0,737554;0,995554324;85;191;199;potassium ion transport
GO:0043125;0,737732;0,995554324;2;5;6;ErbB-3 class receptor binding
GO:2000020;0,737773;0,995554324;2;5;6;positive regulation of male gonad development
GO:0007275;0,73786;0,995554324;433;1104;1236;multicellular organismal development
GO:0001709;0,737983;0,995554324;9;39;54;cell fate determination
GO:0071872;0,737983;0,995554324;1;2;2;cellular response to epinephrine stimulus
GO:0071871;0,737983;0,995554324;1;2;2;response to epinephrine stimulus
GO:0045600;0,738072;0,995554324;12;25;25;positive regulation of fat cell differentiation
GO:0004520;0,738392;0,995554324;10;30;40;endodeoxyribonuclease activity
GO:0006778;0,738499;0,995554324;11;50;53;porphyrin metabolic process
GO:0010666;0,738563;0,995554324;2;2;2;positive regulation of cardiac muscle cell apoptosis
GO:0010663;0,738563;0,995554324;2;2;2;positive regulation of striated muscle cell apoptosis
GO:0009060;0,738742;0,995554324;5;13;15;aerobic respiration
GO:0002768;0,738804;0,995554324;58;130;212;immune response-regulating cell surface receptor signaling pathway
GO:0044430;0,738812;0,995554324;590;1364;1479;cytoskeletal part
GO:0002248;0,738919;0,995554324;1;3;3;connective tissue replacement involved in inflammatory response wound healing
GO:0009200;0,738961;0,995554324;3;10;11;deoxyribonucleoside triphosphate metabolic process
GO:0072509;0,739041;0,995554324;26;52;59;divalent inorganic cation transmembrane transporter activity
GO:0070672;0,739205;0,995554324;2;3;5;response to interleukin-15
GO:0043679;0,739219;0,995554324;12;24;25;axon terminus
GO:0048936;0,739343;0,995554324;2;3;3;peripheral nervous system neuron axonogenesis
GO:0009725;0,739524;0,995554324;334;862;911;response to hormone stimulus
GO:0004702;0,739675;0,995554324;36;67;72;receptor signaling protein serine/threonine kinase activity
GO:0004516;0,739795;0,995554324;1;3;3;nicotinate phosphoribosyltransferase activity
GO:0045595;0,739856;0,995554324;432;1066;1141;regulation of cell differentiation
GO:0042490;0,739925;0,995554324;14;23;29;mechanoreceptor differentiation
GO:0015813;0,73993;0,995554324;7;14;15;L-glutamate transport
GO:0002830;0,739963;0,995554324;1;4;4;positive regulation of type 2 immune response
GO:0060045;0,739974;0,995554324;6;13;14;positive regulation of cardiac muscle cell proliferation
GO:0032937;0,74001;0,995554324;1;2;2;SREBP-SCAP-Insig complex
GO:0005220;0,740049;0,995554324;2;3;4;inositol 1,4,5-trisphosphate-sensitive calcium-release channel activity
GO:0004359;0,740115;0,995554324;1;2;2;glutaminase activity
GO:0002221;0,740139;0,995554324;44;125;144;pattern recognition receptor signaling pathway
GO:0051128;0,740215;0,995554324;545;1278;1409;regulation of cellular component organization
GO:0010627;0,740321;0,995554324;231;595;649;regulation of intracellular protein kinase cascade
GO:0004965;0,740336;0,995554324;3;4;9;GABA-B receptor activity
GO:0048771;0,740466;0,995554324;17;53;56;tissue remodeling
GO:0045209;0,740542;0,995554324;1;1;1;MAPK phosphatase export from nucleus, leptomycin B sensitive
GO:0045204;0,740542;0,995554324;1;1;1;MAPK export from nucleus
GO:0045208;0,740542;0,995554324;1;1;1;MAPK phosphatase export from nucleus
GO:0032957;0,740972;0,995554324;3;6;7;inositol trisphosphate metabolic process
GO:0070127;0,740995;0,995554324;1;4;5;tRNA aminoacylation for mitochondrial protein translation
GO:0007420;0,741082;0,995554324;74;181;204;brain development
GO:0022602;0,741087;0,995554324;43;106;114;ovulation cycle process
GO:0031576;0,741213;0,995554324;17;41;44;G2/M transition checkpoint
GO:0007023;0,741362;0,995554324;3;6;6;post-chaperonin tubulin folding pathway
GO:0051973;0,74148;0,995554324;2;7;8;positive regulation of telomerase activity
GO:0003073;0,741558;0,995554324;9;28;32;regulation of systemic arterial blood pressure
GO:0004565;0,741581;0,995554324;4;5;5;beta-galactosidase activity
GO:0015925;0,741581;0,995554324;4;5;6;galactosidase activity
GO:0030128;0,741857;0,995554324;1;1;1;clathrin coat of endocytic vesicle
GO:0035173;0,741897;0,995554324;7;13;13;histone kinase activity
GO:0030878;0,741959;0,995554324;5;22;22;thyroid gland development
GO:0002764;0,742079;0,995554324;95;229;324;immune response-regulating signaling pathway
GO:0008385;0,742169;0,995554324;4;7;11;IkappaB kinase complex
GO:0010720;0,742206;0,995554324;75;185;188;positive regulation of cell development
GO:0072558;0,742279;0,995554324;1;1;1;NALP1 inflammasome complex
GO:0048701;0,742429;0,995554324;8;24;24;embryonic cranial skeleton morphogenesis
GO:0035054;0,742466;0,995554324;1;2;2;embryonic heart tube anterior/posterior pattern specification
GO:2000611;0,742673;0,995554324;1;2;2;positive regulation of thyroid hormone generation
GO:2000609;0,742673;0,995554324;1;2;2;regulation of thyroid hormone generation
GO:0008360;0,742752;0,995554324;45;99;119;regulation of cell shape
GO:0000177;0,743012;0,995554324;2;6;6;cytoplasmic exosome (RNase complex)
GO:0000293;0,743024;0,995554324;2;10;10;ferric-chelate reductase activity
GO:0044329;0,743097;0,995554324;1;1;1;canonical Wnt receptor signaling pathway involved in positive regulation of cell-cell adhesion
GO:0044328;0,743097;0,995554324;1;1;1;canonical Wnt receptor signaling pathway involved in positive regulation of endothelial cell migration
GO:0044330;0,743097;0,995554324;1;1;1;canonical Wnt receptor signaling pathway involved in positive regulation of wound healing
GO:0043484;0,743207;0,995554324;18;58;66;regulation of RNA splicing
GO:0042987;0,743237;0,995554324;4;14;14;amyloid precursor protein catabolic process
GO:0097108;0,743335;0,995554324;1;1;1;hedgehog family protein binding
GO:0042254;0,743442;0,995554324;8;33;35;ribosome biogenesis
GO:0034724;0,743539;0,995554324;9;36;47;DNA replication-independent nucleosome organization
GO:0006336;0,743539;0,995554324;9;36;47;DNA replication-independent nucleosome assembly
GO:0034080;0,743539;0,995554324;9;36;47;CenH3-containing nucleosome assembly at centromere
GO:0070060;0,743636;0,995554324;1;1;1;'de novo' actin filament nucleation
GO:0060742;0,743658;0,995554324;6;14;16;epithelial cell differentiation involved in prostate gland development
GO:0010524;0,743687;0,995554324;8;26;28;positive regulation of calcium ion transport into cytosol
GO:0046825;0,743871;0,995554324;6;16;17;regulation of protein export from nucleus
GO:0015368;0,743896;0,995554324;9;15;16;calcium:cation antiporter activity
GO:0003729;0,743968;0,995554324;37;111;121;mRNA binding
GO:0010454;0,744126;0,995554324;1;8;8;negative regulation of cell fate commitment
GO:2000116;0,744296;0,995554324;1;4;4;regulation of cysteine-type endopeptidase activity
GO:2000117;0,744296;0,995554324;1;4;4;negative regulation of cysteine-type endopeptidase activity
GO:0004675;0,744317;0,995554324;14;24;26;transmembrane receptor protein serine/threonine kinase activity
GO:0016584;0,744547;0,995554324;2;6;6;nucleosome positioning
GO:0051046;0,744633;0,995554324;169;442;484;regulation of secretion
GO:2000273;0,744719;0,995554324;6;19;20;positive regulation of receptor activity
GO:0009101;0,74517;0,995554324;19;34;35;glycoprotein biosynthetic process
GO:0043316;0,745237;0,995554324;2;2;2;cytotoxic T cell degranulation
GO:0032259;0,745851;0,995554324;62;156;167;methylation
GO:2000678;0,746046;0,995554324;1;7;8;negative regulation of transcription regulatory region DNA binding
GO:0010888;0,746146;0,995554324;7;19;26;negative regulation of lipid storage
GO:0043028;0,746179;0,995554324;18;45;51;caspase regulator activity
GO:0046326;0,746224;0,995554324;15;35;35;positive regulation of glucose import
GO:0032800;0,746258;0,995554324;1;8;16;receptor biosynthetic process
GO:0051546;0,746321;0,995554324;2;4;4;keratinocyte migration
GO:0060745;0,746638;0,995554324;6;7;7;mammary gland branching involved in pregnancy
GO:0035850;0,746804;0,995554324;3;5;6;epithelial cell differentiation involved in kidney development
GO:0031398;0,746812;0,995554324;42;141;152;positive regulation of protein ubiquitination
GO:0051661;0,746912;0,995554324;1;3;3;maintenance of centrosome location
GO:0043388;0,746924;0,995554324;9;32;33;positive regulation of DNA binding
GO:0060482;0,747082;0,995554324;1;1;1;lobar bronchus development
GO:0016332;0,747082;0,995554324;1;1;1;establishment or maintenance of polarity of embryonic epithelium
GO:0072054;0,747082;0,995554324;1;1;1;renal outer medulla development
GO:0072053;0,747082;0,995554324;1;1;1;renal inner medulla development
GO:0072061;0,747082;0,995554324;1;1;1;inner medullary collecting duct development
GO:0072060;0,747082;0,995554324;1;1;1;outer medullary collecting duct development
GO:0016601;0,747113;0,995554324;8;15;15;Rac protein signal transduction
GO:0045909;0,747133;0,995554324;7;21;23;positive regulation of vasodilation
GO:0000235;0,747276;0,995554324;1;1;1;astral microtubule
GO:0021540;0,747276;0,995554324;1;1;1;corpus callosum morphogenesis
GO:0051660;0,747276;0,995554324;1;1;1;establishment of centrosome localization
GO:0001919;0,747357;0,995554324;7;20;22;regulation of receptor recycling
GO:0034186;0,747522;0,995554324;3;4;4;apolipoprotein A-I binding
GO:0071001;0,747683;0,995554324;1;3;3;U4/U6 snRNP
GO:0016307;0,747721;0,995554324;7;14;15;phosphatidylinositol phosphate kinase activity
GO:0030163;0,747872;0,995554324;20;59;71;protein catabolic process
GO:0000289;0,748039;0,995554324;11;26;26;nuclear-transcribed mRNA poly(A) tail shortening
GO:0034314;0,748089;0,995554324;1;3;5;Arp2/3 complex-mediated actin nucleation
GO:0009713;0,748126;0,995554324;9;18;19;catechol biosynthetic process
GO:0034312;0,748126;0,995554324;9;18;19;diol biosynthetic process
GO:0042423;0,748126;0,995554324;9;18;19;catecholamine biosynthetic process
GO:0014824;0,748206;0,995554324;1;4;4;artery smooth muscle contraction
GO:0014820;0,748206;0,995554324;1;4;4;tonic smooth muscle contraction
GO:0032633;0,748278;0,995554324;1;1;1;interleukin-4 production
GO:0032609;0,748278;0,995554324;1;1;3;interferon-gamma production
GO:0001865;0,748278;0,995554324;1;1;1;NK T cell differentiation
GO:0016747;0,748368;0,995554324;67;173;239;transferase activity, transferring acyl groups other than amino-acyl groups
GO:0090183;0,748451;0,995554324;11;43;46;regulation of kidney development
GO:0002449;0,748481;0,995554324;9;38;63;lymphocyte mediated immunity
GO:0008301;0,748606;0,995554324;6;21;23;DNA bending activity
GO:0019060;0,748748;0,995554324;1;6;21;intracellular transport of viral proteins in host cell
GO:0051708;0,748748;0,995554324;1;6;21;intracellular protein transport in other organism involved in symbiotic interaction
GO:0030581;0,748748;0,995554324;1;6;21;symbiont intracellular protein transport in host
GO:0051131;0,748758;0,995554324;2;12;24;chaperone-mediated protein complex assembly
GO:0010950;0,748767;0,995554324;1;3;3;positive regulation of endopeptidase activity
GO:0016571;0,749126;0,995554324;26;63;72;histone methylation
GO:0016486;0,749256;0,995554324;14;36;41;peptide hormone processing
GO:0009163;0,749283;0,995554324;9;35;37;nucleoside biosynthetic process
GO:0050851;0,74931;0,995554324;55;118;197;antigen receptor-mediated signaling pathway
GO:0005031;0,749322;0,995554324;4;13;15;tumor necrosis factor receptor activity
GO:0016492;0,74965;0,995554324;1;2;2;neurotensin receptor activity, G-protein coupled
GO:0032268;0,749929;0,995554324;522;1360;1475;regulation of cellular protein metabolic process
GO:0030335;0,749965;0,995554324;96;249;268;positive regulation of cell migration
GO:0006801;0,750004;0,995554324;11;33;37;superoxide metabolic process
GO:0006743;0,750032;0,995554324;3;10;10;ubiquinone metabolic process
GO:0006744;0,750032;0,995554324;3;10;10;ubiquinone biosynthetic process
GO:0031210;0,750205;0,995554324;1;7;7;phosphatidylcholine binding
GO:0006107;0,750389;0,995554324;5;14;14;oxaloacetate metabolic process
GO:0030870;0,750536;0,995554324;2;3;3;Mre11 complex
GO:0033013;0,750908;0,995554324;11;51;54;tetrapyrrole metabolic process
GO:0002923;0,750989;0,995554324;1;8;19;regulation of humoral immune response mediated by circulating immunoglobulin
GO:0010812;0,750993;0,995554324;7;21;23;negative regulation of cell-substrate adhesion
GO:0031175;0,751001;0,995554324;52;121;148;neuron projection development
GO:0060456;0,751051;0,995554324;1;8;8;positive regulation of digestive system process
GO:0002281;0,751209;0,995554324;3;9;10;macrophage activation involved in immune response
GO:0008545;0,751305;0,995554324;1;2;2;JUN kinase kinase activity
GO:0001921;0,75146;0,995554324;5;10;10;positive regulation of receptor recycling
GO:0035150;0,751519;0,995554324;15;59;60;regulation of tube size
GO:0003179;0,75171;0,995554324;6;20;22;heart valve morphogenesis
GO:0030132;0,751987;0,995554324;2;6;6;clathrin coat of coated pit
GO:0043159;0,752012;0,995554324;1;4;5;acrosomal matrix
GO:0031420;0,752012;0,995554324;3;8;9;alkali metal ion binding
GO:0051240;0,752278;0,995554324;174;488;563;positive regulation of multicellular organismal process
GO:0051393;0,752795;0,995554324;7;10;10;alpha-actinin binding
GO:0003916;0,752822;0,995554324;2;6;6;DNA topoisomerase activity
GO:0060014;0,752918;0,995554324;1;3;4;granulosa cell differentiation
GO:0045823;0,753028;0,995554324;5;20;20;positive regulation of heart contraction
GO:0002758;0,753087;0,995554324;44;126;146;innate immune response-activating signal transduction
GO:0018022;0,753296;0,995554324;4;10;13;peptidyl-lysine methylation
GO:0001946;0,753316;0,995554324;3;9;9;lymphangiogenesis
GO:0019843;0,753321;0,995554324;5;35;43;rRNA binding
GO:0035871;0,753942;0,995554324;3;4;4;protein K11-linked deubiquitination
GO:0014038;0,754042;0,995554324;1;4;4;regulation of Schwann cell differentiation
GO:0030506;0,754145;0,995554324;3;7;8;ankyrin binding
GO:0016702;0,754188;0,995554324;34;87;101;oxidoreductase activity, acting on single donors with incorporation of molecular oxygen, incorporation of two atoms of oxygen
GO:0051213;0,754188;0,995554324;34;87;101;dioxygenase activity
GO:0005267;0,754188;0,995554324;66;158;166;potassium channel activity
GO:0072189;0,754265;0,995554324;1;2;3;ureter development
GO:0006474;0,754284;0,995554324;5;9;10;N-terminal protein amino acid acetylation
GO:0004086;0,754435;0,995554324;3;4;4;carbamoyl-phosphate synthase activity
GO:0008195;0,754834;0,995554324;5;11;12;phosphatidate phosphatase activity
GO:0006944;0,754957;0,995554324;28;73;74;cellular membrane fusion
GO:0048729;0,755009;0,995554324;114;274;298;tissue morphogenesis
GO:0051580;0,755028;0,995554324;7;16;17;regulation of neurotransmitter uptake
GO:0002102;0,755142;0,995554324;5;8;8;podosome
GO:0046364;0,75555;0,995554324;23;86;93;monosaccharide biosynthetic process
GO:0030658;0,755562;0,995554324;25;63;104;transport vesicle membrane
GO:0006814;0,755649;0,995554324;75;145;156;sodium ion transport
GO:0072236;0,755848;0,995554324;1;2;2;metanephric loop of Henle development
GO:0072070;0,755848;0,995554324;1;2;2;loop of Henle development
GO:0006477;0,755872;0,995554324;5;10;10;protein sulfation
GO:0006919;0,755917;0,995554324;44;113;123;activation of caspase activity
GO:0030318;0,756006;0,995554324;11;23;28;melanocyte differentiation
GO:0060412;0,756037;0,995554324;4;16;16;ventricular septum morphogenesis
GO:0005215;0,756081;0,995554324;616;1419;1605;transporter activity
GO:0007174;0,756164;0,995554324;1;1;1;epidermal growth factor catabolic process
GO:0045080;0,756264;0,995554324;1;12;19;positive regulation of chemokine biosynthetic process
GO:0006591;0,756321;0,995554324;1;5;6;ornithine metabolic process
GO:0016758;0,756509;0,995554324;93;224;240;transferase activity, transferring hexosyl groups
GO:0032509;0,756525;0,995554324;3;4;4;endosome transport via multivesicular body sorting pathway
GO:0016020;0,756823;0,995554324;3499;8663;9745;membrane
GO:0042347;0,756825;0,995554324;5;12;13;negative regulation of NF-kappaB import into nucleus
GO:0010755;0,756884;0,995554324;2;5;5;regulation of plasminogen activation
GO:0008083;0,756888;0,995554324;50;196;205;growth factor activity
GO:0045554;0,756918;0,995554324;1;1;1;regulation of TRAIL biosynthetic process
GO:0045556;0,756918;0,995554324;1;1;1;positive regulation of TRAIL biosynthetic process
GO:0032679;0,756918;0,995554324;1;1;1;regulation of TRAIL production
GO:0005849;0,757082;0,995554324;3;11;12;mRNA cleavage factor complex
GO:0005596;0,757122;0,995554324;4;5;5;collagen type XIV
GO:0050690;0,757295;0,995554324;19;34;38;regulation of defense response to virus by virus
GO:0018210;0,757361;0,995554324;18;38;39;peptidyl-threonine modification
GO:0060264;0,757381;0,995554324;1;5;5;regulation of respiratory burst involved in inflammatory response
GO:0003281;0,757396;0,995554324;5;16;16;ventricular septum development
GO:0007185;0,757949;0,995554324;8;10;10;transmembrane receptor protein tyrosine phosphatase signaling pathway
GO:0070938;0,758013;0,995554324;3;5;5;contractile ring
GO:0032534;0,758095;0,995554324;1;2;2;regulation of microvillus assembly
GO:0006768;0,758177;0,995554324;1;3;3;biotin metabolic process
GO:0006284;0,758181;0,995554324;11;44;49;base-excision repair
GO:0034045;0,758647;0,995554324;6;11;11;pre-autophagosomal structure membrane
GO:0006575;0,758895;0,995554324;50;178;208;cellular modified amino acid metabolic process
GO:0005766;0,758904;0,995554324;2;9;10;primary lysosome
GO:0042582;0,758904;0,995554324;2;9;10;azurophil granule
GO:0032232;0,758916;0,995554324;5;7;8;negative regulation of actin filament bundle assembly
GO:0001743;0,759001;0,995554324;2;6;6;optic placode formation
GO:0046619;0,759001;0,995554324;2;6;6;optic placode formation involved in camera-type eye formation
GO:0033962;0,759017;0,995554324;3;5;7;cytoplasmic mRNA processing body assembly
GO:0010936;0,759103;0,995554324;2;5;5;negative regulation of macrophage cytokine production
GO:0006090;0,759113;0,995554324;10;32;36;pyruvate metabolic process
GO:0005247;0,7592;0,995554324;5;15;47;voltage-gated chloride channel activity
GO:0018107;0,75923;0,995554324;16;35;36;peptidyl-threonine phosphorylation
GO:0016701;0,75935;0,995554324;34;88;102;oxidoreductase activity, acting on single donors with incorporation of molecular oxygen
GO:0034237;0,759776;0,995554324;6;9;10;protein kinase A regulatory subunit binding
GO:0002074;0,759999;0,995554324;1;2;2;extraocular skeletal muscle development
GO:0048568;0,760148;0,995554324;39;93;106;embryonic organ development
GO:0071514;0,760214;0,995554324;8;26;27;genetic imprinting
GO:0051153;0,760297;0,995554324;16;49;60;regulation of striated muscle cell differentiation
GO:0034645;0,760323;0,995554324;546;1682;1848;cellular macromolecule biosynthetic process
GO:0005858;0,76057;0,995554324;10;13;14;axonemal dynein complex
GO:0048318;0,760579;0,995554324;1;2;2;axial mesoderm development
GO:0015026;0,760596;0,995554324;11;33;34;coreceptor activity
GO:0051570;0,760807;0,995554324;5;11;12;regulation of histone H3-K9 methylation
GO:0045602;0,761043;0,995554324;1;3;5;negative regulation of endothelial cell differentiation
GO:0015696;0,761062;0,995554324;2;6;6;ammonium transport
GO:0051739;0,761062;0,995554324;2;6;6;ammonia transmembrane transporter activity
GO:0005792;0,76113;0,995554324;127;332;362;microsome
GO:0005416;0,761171;0,995554324;8;18;18;cation:amino acid symporter activity
GO:0030203;0,761234;0,995554324;30;70;73;glycosaminoglycan metabolic process
GO:0002088;0,761281;0,995554324;3;23;24;lens development in camera-type eye
GO:0001779;0,761351;0,995554324;2;6;6;natural killer cell differentiation
GO:0005777;0,761592;0,995554324;45;125;132;peroxisome
GO:0048408;0,761638;0,995554324;1;2;2;epidermal growth factor binding
GO:0001755;0,761892;0,995554324;13;31;32;neural crest cell migration
GO:0042581;0,762185;0,995554324;4;16;17;specific granule
GO:0050922;0,76221;0,995554324;12;19;19;negative regulation of chemotaxis
GO:0010870;0,762334;0,995554324;2;12;15;positive regulation of receptor biosynthetic process
GO:0014888;0,762495;0,995554324;4;10;10;striated muscle adaptation
GO:0031201;0,762527;0,995554324;8;23;24;SNARE complex
GO:0050816;0,762626;0,995554324;2;3;3;phosphothreonine binding
GO:0055117;0,762736;0,995554324;10;20;20;regulation of cardiac muscle contraction
GO:0071236;0,76277;0,995554324;3;7;7;cellular response to antibiotic
GO:0060603;0,763003;0,995554324;4;6;6;mammary gland duct morphogenesis
GO:0006659;0,763035;0,995554324;2;5;5;phosphatidylserine biosynthetic process
GO:0003723;0,763108;0,995554324;331;996;1146;RNA binding
GO:0001912;0,763122;0,995554324;6;21;31;positive regulation of leukocyte mediated cytotoxicity
GO:0007015;0,763183;0,995554324;53;114;130;actin filament organization
GO:0031064;0,763194;0,995554324;1;1;3;negative regulation of histone deacetylation
GO:0046811;0,763194;0,995554324;1;1;1;histone deacetylase inhibitor activity
GO:0032317;0,763501;0,995554324;8;10;10;regulation of Rap GTPase activity
GO:0004569;0,763625;0,995554324;1;2;2;glycoprotein endo-alpha-1,2-mannosidase activity
GO:0072594;0,763739;0,995554324;30;101;105;establishment of protein localization to organelle
GO:0060214;0,763805;0,995554324;1;7;7;endocardium formation
GO:0016149;0,763825;0,995554324;1;4;4;translation release factor activity, codon specific
GO:0033081;0,763858;0,995554324;6;20;20;regulation of T cell differentiation in thymus
GO:0042116;0,763896;0,995554324;8;24;25;macrophage activation
GO:0002158;0,764209;0,995554324;1;1;1;osteoclast proliferation
GO:0000125;0,764357;0,995554324;4;10;10;PCAF complex
GO:0050891;0,764523;0,995554324;2;7;7;multicellular organismal water homeostasis
GO:0071603;0,764591;0,995554324;1;7;7;endothelial cell-cell adhesion
GO:0016559;0,764598;0,995554324;1;5;5;peroxisome fission
GO:0045022;0,76473;0,995554324;8;15;16;early endosome to late endosome transport
GO:0006383;0,764792;0,995554324;14;47;47;transcription from RNA polymerase III promoter
GO:0047620;0,764875;0,995554324;1;1;1;acylglycerol kinase activity
GO:0008240;0,765275;0,995554324;1;2;3;tripeptidyl-peptidase activity
GO:0090218;0,765572;0,995554324;7;20;20;positive regulation of lipid kinase activity
GO:0070887;0,76568;0,995554324;483;1252;1433;cellular response to chemical stimulus
GO:0021631;0,765795;0,995554324;3;4;5;optic nerve morphogenesis
GO:0060433;0,766178;0,995554324;1;3;3;bronchus development
GO:0004621;0,766238;0,995554324;1;1;1;glycosylphosphatidylinositol phospholipase D activity
GO:0050839;0,766424;0,995554324;43;66;71;cell adhesion molecule binding
GO:0032095;0,766875;0,995554324;6;24;24;regulation of response to food
GO:0008299;0,76706;0,995554324;9;37;37;isoprenoid biosynthetic process
GO:0003993;0,767197;0,995554324;4;15;16;acid phosphatase activity
GO:0006611;0,76723;0,995554324;6;22;22;protein export from nucleus
GO:0050893;0,76723;0,995554324;1;2;2;sensory processing
GO:0015085;0,767292;0,995554324;19;29;34;calcium ion transmembrane transporter activity
GO:0004549;0,767362;0,995554324;3;20;22;tRNA-specific ribonuclease activity
GO:0005730;0,767487;0,995554324;214;633;721;nucleolus
GO:0032689;0,767596;0,995554324;3;16;19;negative regulation of interferon-gamma production
GO:0006213;0,767756;0,995554324;16;65;67;pyrimidine nucleoside metabolic process
GO:0060142;0,767777;0,995554324;1;1;1;regulation of syncytium formation by plasma membrane fusion
GO:0060143;0,767777;0,995554324;1;1;1;positive regulation of syncytium formation by plasma membrane fusion
GO:0034239;0,767777;0,995554324;1;1;1;regulation of macrophage fusion
GO:0034241;0,767777;0,995554324;1;1;1;positive regulation of macrophage fusion
GO:0042110;0,767913;0,995554324;54;144;159;T cell activation
GO:0004708;0,767935;0,995554324;8;15;18;MAP kinase kinase activity
GO:0050999;0,768048;0,995554324;15;41;43;regulation of nitric-oxide synthase activity
GO:0008177;0,768068;0,995554324;1;2;2;succinate dehydrogenase (ubiquinone) activity
GO:0051044;0,768094;0,995554324;4;13;19;positive regulation of membrane protein ectodomain proteolysis
GO:0046636;0,768194;0,995554324;6;16;16;negative regulation of alpha-beta T cell activation
GO:0001514;0,768299;0,995554324;2;7;8;selenocysteine incorporation
GO:0006451;0,768299;0,995554324;2;7;8;translational readthrough
GO:0034405;0,768327;0,995554324;5;16;16;response to fluid shear stress
GO:0018242;0,768335;0,995554324;2;3;3;protein O-linked glycosylation via serine
GO:0018243;0,768335;0,995554324;2;3;3;protein O-linked glycosylation via threonine
GO:0003724;0,768386;0,995554324;10;31;61;RNA helicase activity
GO:0006220;0,768389;0,995554324;12;52;58;pyrimidine nucleotide metabolic process
GO:0009166;0,768581;0,995554324;132;351;370;nucleotide catabolic process
GO:0019976;0,768651;0,995554324;1;2;3;interleukin-2 binding
GO:0004911;0,768651;0,995554324;1;2;2;interleukin-2 receptor activity
GO:0051914;0,768676;0,995554324;1;1;1;positive regulation of synaptic plasticity by chemical substance
GO:0051915;0,768676;0,995554324;1;1;1;induction of synaptic plasticity by chemical substance
GO:0051913;0,768676;0,995554324;1;1;1;regulation of synaptic plasticity by chemical substance
GO:0035247;0,768689;0,995554324;2;7;7;peptidyl-arginine omega-N-methylation
GO:0016338;0,768856;0,995554324;4;33;34;calcium-independent cell-cell adhesion
GO:0032417;0,768906;0,995554324;1;2;2;positive regulation of sodium:hydrogen antiporter activity
GO:0055024;0,768921;0,995554324;8;25;26;regulation of cardiac muscle tissue development
GO:0030023;0,768939;0,995554324;1;2;2;extracellular matrix constituent conferring elasticity
GO:0035375;0,76919;0,995554324;2;2;5;zymogen binding
GO:0043152;0,76919;0,995554324;2;2;5;induction of bacterial agglutination
GO:0019731;0,76919;0,995554324;2;2;5;antibacterial humoral response
GO:0030852;0,769373;0,995554324;9;22;23;regulation of granulocyte differentiation
GO:0097038;0,769476;0,995554324;1;2;3;perinuclear endoplasmic reticulum
GO:0016303;0,769495;0,995554324;9;15;15;1-phosphatidylinositol-3-kinase activity
GO:0048489;0,769502;0,995554324;18;33;34;synaptic vesicle transport
GO:0060638;0,769588;0,995554324;6;12;12;mesenchymal-epithelial cell signaling
GO:0035339;0,769744;0,995554324;1;3;3;SPOTS complex
GO:0021799;0,769833;0,995554324;3;10;10;cerebral cortex radially oriented cell migration
GO:2000147;0,769868;0,995554324;96;252;271;positive regulation of cell motility
GO:0033276;0,769899;0,995554324;6;22;23;transcription factor TFTC complex
GO:0008272;0,77007;0,995554324;8;21;21;sulfate transport
GO:0048745;0,770444;0,995554324;6;21;21;smooth muscle tissue development
GO:0045660;0,770458;0,995554324;1;1;1;positive regulation of neutrophil differentiation
GO:0016724;0,770509;0,995554324;1;4;5;oxidoreductase activity, oxidizing metal ions, oxygen as acceptor
GO:0004322;0,770509;0,995554324;1;4;5;ferroxidase activity
GO:0045834;0,770514;0,995554324;42;121;130;positive regulation of lipid metabolic process
GO:0003714;0,77063;0,995554324;79;196;214;transcription corepressor activity
GO:0005477;0,770655;0,995554324;1;1;1;pyruvate secondary active transmembrane transporter activity
GO:0050833;0,770655;0,995554324;1;1;1;pyruvate transmembrane transporter activity
GO:0006848;0,770655;0,995554324;1;1;1;pyruvate transport
GO:0021846;0,770695;0,995554324;5;9;10;cell proliferation in forebrain
GO:0016051;0,770949;0,995554324;70;196;213;carbohydrate biosynthetic process
GO:0031294;0,771057;0,995554324;33;82;154;lymphocyte costimulation
GO:0031295;0,771057;0,995554324;33;82;154;T cell costimulation
GO:0016071;0,771147;0,995554324;209;724;846;mRNA metabolic process
GO:0071867;0,771269;0,995554324;1;3;3;response to monoamine stimulus
GO:0071869;0,771269;0,995554324;1;3;3;response to catecholamine stimulus
GO:0071868;0,771269;0,995554324;1;3;3;cellular response to monoamine stimulus
GO:0071870;0,771269;0,995554324;1;3;3;cellular response to catecholamine stimulus
GO:0003829;0,771285;0,995554324;1;5;5;beta-1,3-galactosyl-O-glycosyl-glycoprotein beta-1,6-N-acetylglucosaminyltransferase activity
GO:0060413;0,771488;0,995554324;2;6;6;atrial septum morphogenesis
GO:0000904;0,771902;0,995554324;42;120;131;cell morphogenesis involved in differentiation
GO:0045719;0,771973;0,995554324;4;7;7;negative regulation of glycogen biosynthetic process
GO:0004062;0,772113;0,995554324;1;9;12;aryl sulfotransferase activity
GO:0021604;0,772179;0,995554324;1;6;8;cranial nerve structural organization
GO:0007264;0,772324;0,995554324;207;494;538;small GTPase mediated signal transduction
GO:0016073;0,772377;0,995554324;7;20;22;snRNA metabolic process
GO:0042637;0,772435;0,995554324;2;5;5;catagen
GO:0051281;0,772458;0,995554324;5;15;16;positive regulation of release of sequestered calcium ion into cytosol
GO:0060478;0,77259;0,995554324;1;2;3;acrosomal vesicle exocytosis
GO:0003987;0,772616;0,995554324;2;3;3;acetate-CoA ligase activity
GO:0005008;0,772674;0,995554324;1;1;1;hepatocyte growth factor-activated receptor activity
GO:0000826;0,773065;0,995554324;2;7;8;inositol pyrophosphate synthase activity
GO:0000828;0,773065;0,995554324;2;7;8;inositol hexakisphosphate kinase activity
GO:0007398;0,773065;0,995554324;6;17;20;ectoderm development
GO:0000832;0,773065;0,995554324;2;7;8;inositol hexakisphosphate 5-kinase activity
GO:0052724;0,773065;0,995554324;2;7;8;inositol hexakisphosphate 3-kinase activity
GO:0052723;0,773065;0,995554324;2;7;8;inositol hexakisphosphate 1-kinase activity
GO:0070988;0,773125;0,995554324;18;53;57;demethylation
GO:0043433;0,773128;0,995554324;40;120;132;negative regulation of sequence-specific DNA binding transcription factor activity
GO:0002689;0,773231;0,995554324;2;3;3;negative regulation of leukocyte chemotaxis
GO:0044088;0,77332;0,995554324;1;1;2;regulation of vacuole organization
GO:0044090;0,77332;0,995554324;1;1;1;positive regulation of vacuole organization
GO:2000785;0,77332;0,995554324;1;1;1;regulation of autophagic vacuole assembly
GO:2000786;0,77332;0,995554324;1;1;1;positive regulation of autophagic vacuole assembly
GO:0051147;0,7737;0,995554324;37;93;105;regulation of muscle cell differentiation
GO:0032990;0,773805;0,995554324;109;214;235;cell part morphogenesis
GO:0006432;0,773933;0,995554324;3;5;5;phenylalanyl-tRNA aminoacylation
GO:0006271;0,773942;0,995554324;10;35;37;DNA strand elongation involved in DNA replication
GO:0060004;0,773979;0,995554324;5;10;10;reflex
GO:0034339;0,774141;0,995554324;45;95;104;regulation of transcription from RNA polymerase II promoter by nuclear hormone receptor
GO:0061351;0,774324;0,995554324;12;30;31;neural precursor cell proliferation
GO:0050748;0,774379;0,995554324;1;5;12;negative regulation of lipoprotein metabolic process
GO:0022857;0,774447;0,995554324;486;1101;1251;transmembrane transporter activity
GO:0045715;0,774449;0,995554324;1;4;5;negative regulation of low-density lipoprotein particle receptor biosynthetic process
GO:0016645;0,774499;0,995554324;16;44;44;oxidoreductase activity, acting on the CH-NH group of donors
GO:0060349;0,774593;0,995554324;7;25;25;bone morphogenesis
GO:0033865;0,774789;0,995554324;9;32;35;nucleoside bisphosphate metabolic process
GO:0006210;0,77515;0,995554324;2;2;2;thymine catabolic process
GO:0006212;0,77515;0,995554324;2;2;2;uracil catabolic process
GO:0019860;0,77515;0,995554324;2;2;2;uracil metabolic process
GO:0019482;0,775155;0,995554324;1;1;1;beta-alanine metabolic process
GO:0002058;0,775155;0,995554324;1;1;1;uracil binding
GO:0002059;0,775155;0,995554324;1;1;1;thymine binding
GO:0002061;0,775155;0,995554324;1;1;1;pyrimidine base binding
GO:0010962;0,775395;0,995554324;14;38;39;regulation of glucan biosynthetic process
GO:0005979;0,775395;0,995554324;14;38;39;regulation of glycogen biosynthetic process
GO:0032885;0,775395;0,995554324;14;38;39;regulation of polysaccharide biosynthetic process
GO:0051180;0,775459;0,995554324;6;31;32;vitamin transport
GO:0006776;0,775553;0,995554324;10;37;37;vitamin A metabolic process
GO:0035254;0,775557;0,995554324;15;24;28;glutamate receptor binding
GO:0010614;0,775718;0,995554324;2;10;11;negative regulation of cardiac muscle hypertrophy
GO:0061133;0,775719;0,995554324;1;4;4;endopeptidase activator activity
GO:0008654;0,775865;0,995554324;48;135;182;phospholipid biosynthetic process
GO:0001816;0,776111;0,995554324;11;35;43;cytokine production
GO:0006610;0,776358;0,995554324;3;9;9;ribosomal protein import into nucleus
GO:0030272;0,776379;0,995554324;1;2;2;5-formyltetrahydrofolate cyclo-ligase activity
GO:0060687;0,776523;0,995554324;8;12;12;regulation of branching involved in prostate gland morphogenesis
GO:0001786;0,776574;0,995554324;6;22;23;phosphatidylserine binding
GO:0005333;0,77663;0,995554324;1;2;2;norepinephrine transmembrane transporter activity
GO:0051535;0,776653;0,995554324;2;2;2;syntaxin-5 binding
GO:0060628;0,776653;0,995554324;2;3;3;regulation of ER to Golgi vesicle-mediated transport
GO:0002719;0,776778;0,995554324;3;12;14;negative regulation of cytokine production involved in immune response
GO:0002701;0,776778;0,995554324;3;12;14;negative regulation of production of molecular mediator of immune response
GO:0085029;0,776859;0,995554324;4;7;9;extracellular matrix assembly
GO:0045598;0,776884;0,995554324;26;66;72;regulation of fat cell differentiation
GO:0010827;0,776993;0,995554324;38;89;95;regulation of glucose transport
GO:0042059;0,77723;0,995554324;22;56;57;negative regulation of epidermal growth factor receptor signaling pathway
GO:0006342;0,777234;0,995554324;7;21;22;chromatin silencing
GO:0015864;0,77729;0,995554324;1;12;12;pyrimidine nucleoside transport
GO:0007368;0,777305;0,995554324;19;46;48;determination of left/right symmetry
GO:0007628;0,777364;0,995554324;12;24;26;adult walking behavior
GO:0030136;0,777514;0,995554324;56;119;135;clathrin-coated vesicle
GO:0002495;0,777543;0,995554324;4;8;14;antigen processing and presentation of peptide antigen via MHC class II
GO:0010369;0,777643;0,995554324;1;7;7;chromocenter
GO:0090307;0,777942;0,995554324;4;6;6;spindle assembly involved in mitosis
GO:0046579;0,778173;0,995554324;15;36;36;positive regulation of Ras protein signal transduction
GO:0060174;0,778283;0,995554324;6;11;11;limb bud formation
GO:0031258;0,778385;0,995554324;6;14;14;lamellipodium membrane
GO:0007030;0,778435;0,995554324;13;31;32;Golgi organization
GO:0090398;0,778526;0,995554324;9;39;42;cellular senescence
GO:0007413;0,778547;0,995554324;14;24;24;axonal fasciculation
GO:0034391;0,778588;0,995554324;2;8;8;regulation of smooth muscle cell apoptosis
GO:0021773;0,77871;0,995554324;1;1;1;striatal medium spiny neuron differentiation
GO:0005925;0,778771;0,995554324;69;145;159;focal adhesion
GO:0014013;0,779188;0,995554324;21;71;71;regulation of gliogenesis
GO:0032940;0,77941;0,995554324;150;402;428;secretion by cell
GO:0000389;0,779594;0,995554324;1;5;5;nuclear mRNA 3'-splice site recognition
GO:0061135;0,779597;0,995554324;51;169;182;endopeptidase regulator activity
GO:0033596;0,779625;0,995554324;1;3;3;TSC1-TSC2 complex
GO:0007528;0,779828;0,995554324;15;25;25;neuromuscular junction development
GO:0005368;0,779829;0,995554324;2;2;2;taurine transmembrane transporter activity
GO:0005369;0,779829;0,995554324;2;2;2;taurine:sodium symporter activity
GO:0045062;0,779841;0,995554324;2;2;2;extrathymic T cell selection
GO:0001866;0,779841;0,995554324;2;2;4;NK T cell proliferation
GO:0046633;0,779853;0,995554324;3;4;6;alpha-beta T cell proliferation
GO:0006119;0,780018;0,995554324;2;10;10;oxidative phosphorylation
GO:0045629;0,780024;0,995554324;2;5;5;negative regulation of T-helper 2 cell differentiation
GO:0004866;0,780304;0,995554324;50;165;178;endopeptidase inhibitor activity
GO:0055098;0,780396;0,995554324;1;3;3;response to low-density lipoprotein particle stimulus
GO:0031985;0,780397;0,995554324;6;15;15;Golgi cisterna
GO:0035024;0,78044;0,995554324;6;11;11;negative regulation of Rho protein signal transduction
GO:0043414;0,780693;0,995554324;58;142;153;macromolecule methylation
GO:0002523;0,780771;0,995554324;2;4;4;leukocyte migration involved in inflammatory response
GO:0044463;0,780975;0,995554324;293;570;621;cell projection part
GO:0005732;0,780977;0,995554324;3;17;17;small nucleolar ribonucleoprotein complex
GO:0006003;0,781035;0,995554324;1;3;4;fructose 2,6-bisphosphate metabolic process
GO:0003873;0,781035;0,995554324;1;3;4;6-phosphofructo-2-kinase activity
GO:0034110;0,781152;0,995554324;2;7;7;regulation of homotypic cell-cell adhesion
GO:0010243;0,781331;0,995554324;64;165;177;response to organic nitrogen
GO:0002857;0,781985;0,995554324;2;6;6;positive regulation of natural killer cell mediated immune response to tumor cell
GO:0002858;0,781985;0,995554324;2;6;6;regulation of natural killer cell mediated cytotoxicity directed against tumor cell target
GO:0002855;0,781985;0,995554324;2;6;6;regulation of natural killer cell mediated immune response to tumor cell
GO:0002860;0,781985;0,995554324;2;6;6;positive regulation of natural killer cell mediated cytotoxicity directed against tumor cell target
GO:0046328;0,782075;0,995554324;57;140;159;regulation of JNK cascade
GO:0001556;0,782128;0,995554324;6;16;18;oocyte maturation
GO:0004991;0,782255;0,995554324;1;5;5;parathyroid hormone receptor activity
GO:2000194;0,782534;0,995554324;2;4;4;regulation of female gonad development
GO:0070528;0,782617;0,995554324;1;7;7;protein kinase C signaling cascade
GO:0032233;0,782649;0,995554324;10;22;23;positive regulation of actin filament bundle assembly
GO:0043014;0,782668;0,995554324;9;25;32;alpha-tubulin binding
GO:0002347;0,782916;0,995554324;1;6;8;response to tumor cell
GO:0050780;0,783031;0,995554324;2;8;9;dopamine receptor binding
GO:0030517;0,783053;0,995554324;12;22;22;negative regulation of axon extension
GO:0019441;0,783127;0,995554324;4;8;9;tryptophan catabolic process to kynurenine
GO:0005815;0,783294;0,995554324;222;499;536;microtubule organizing center
GO:0072523;0,783319;0,995554324;131;338;358;purine-containing compound catabolic process
GO:0006970;0,783428;0,995554324;19;54;61;response to osmotic stress
GO:0030032;0,783603;0,995554324;16;25;26;lamellipodium assembly
GO:2000589;0,783617;0,995554324;1;3;3;regulation of metanephric mesenchymal cell migration
GO:2000591;0,783617;0,995554324;1;3;3;positive regulation of metanephric mesenchymal cell migration
GO:0035793;0,783617;0,995554324;1;3;3;positive regulation of metanephric mesenchymal cell migration by platelet-derived growth factor receptor-beta signaling pathway
GO:0032835;0,783731;0,995554324;8;12;12;glomerulus development
GO:0006042;0,783964;0,995554324;2;6;6;glucosamine biosynthetic process
GO:0006045;0,783964;0,995554324;2;6;6;N-acetylglucosamine biosynthetic process
GO:0006048;0,783964;0,995554324;2;6;6;UDP-N-acetylglucosamine biosynthetic process
GO:0090181;0,784037;0,995554324;11;30;30;regulation of cholesterol metabolic process
GO:0016323;0,784037;0,995554324;81;178;199;basolateral plasma membrane
GO:0016899;0,784123;0,995554324;1;3;3;oxidoreductase activity, acting on the CH-OH group of donors, oxygen as acceptor
GO:0003973;0,784123;0,995554324;1;3;3;(S)-2-hydroxy-acid oxidase activity
GO:0033314;0,784404;0,995554324;1;3;3;mitotic cell cycle DNA replication checkpoint
GO:0060749;0,784445;0,995554324;6;20;33;mammary gland alveolus development
GO:0045778;0,784488;0,995554324;24;51;52;positive regulation of ossification
GO:0030168;0,784666;0,995554324;151;316;346;platelet activation
GO:0010834;0,784726;0,995554324;1;3;3;telomere maintenance via telomere shortening
GO:0021533;0,784759;0,995554324;9;18;19;cell differentiation in hindbrain
GO:0070507;0,784775;0,995554324;40;97;111;regulation of microtubule cytoskeleton organization
GO:0012506;0,785092;0,995554324;145;324;389;vesicle membrane
GO:0007612;0,78511;0,995554324;42;90;95;learning
GO:0021603;0,785133;0,995554324;1;4;5;cranial nerve formation
GO:0072178;0,785141;0,995554324;1;4;4;nephric duct morphogenesis
GO:0044027;0,78527;0,995554324;2;4;4;hypermethylation of CpG island
GO:0044026;0,78527;0,995554324;2;4;4;DNA hypermethylation
GO:0004558;0,78544;0,995554324;2;5;6;alpha-glucosidase activity
GO:0034714;0,785485;0,995554324;1;1;1;type III transforming growth factor beta receptor binding
GO:0002651;0,785485;0,995554324;1;1;1;positive regulation of tolerance induction to self antigen
GO:0002649;0,785485;0,995554324;1;1;1;regulation of tolerance induction to self antigen
GO:0060426;0,785655;0,995554324;3;13;14;lung vasculature development
GO:0009066;0,786064;0,995554324;16;44;47;aspartate family amino acid metabolic process
GO:0048660;0,786189;0,995554324;19;85;105;regulation of smooth muscle cell proliferation
GO:0070092;0,786218;0,995554324;1;4;4;regulation of glucagon secretion
GO:0045072;0,786234;0,995554324;2;13;15;regulation of interferon-gamma biosynthetic process
GO:0043171;0,78626;0,995554324;3;8;9;peptide catabolic process
GO:0031623;0,786261;0,995554324;15;37;38;receptor internalization
GO:0008289;0,786411;0,995554324;249;588;627;lipid binding
GO:0008156;0,786485;0,995554324;12;39;49;negative regulation of DNA replication
GO:0007090;0,786667;0,995554324;11;28;29;regulation of S phase of mitotic cell cycle
GO:0001619;0,786939;0,995554324;4;17;18;lysosphingolipid and lysophosphatidic acid receptor activity
GO:0045125;0,786939;0,995554324;4;17;18;bioactive lipid receptor activity
GO:0030828;0,786963;0,995554324;1;9;9;positive regulation of cGMP biosynthetic process
GO:0050921;0,787048;0,995554324;23;79;85;positive regulation of chemotaxis
GO:0035529;0,787145;0,995554324;2;3;3;NADH pyrophosphatase activity
GO:0034198;0,787369;0,995554324;1;1;1;cellular response to amino acid starvation
GO:0007501;0,787398;0,995554324;2;5;6;mesodermal cell fate specification
GO:0016788;0,787406;0,995554324;372;854;963;hydrolase activity, acting on ester bonds
GO:2000060;0,78743;0,995554324;3;7;8;positive regulation of protein ubiquitination involved in ubiquitin-dependent protein catabolic process
GO:0045426;0,787447;0,995554324;3;11;11;quinone cofactor biosynthetic process
GO:0005149;0,787566;0,995554324;2;12;14;interleukin-1 receptor binding
GO:0035110;0,787592;0,995554324;3;4;4;leg morphogenesis
GO:0007566;0,787742;0,995554324;9;40;53;embryo implantation
GO:0008252;0,787791;0,995554324;4;12;13;nucleotidase activity
GO:0050968;0,787844;0,995554324;1;4;4;detection of chemical stimulus involved in sensory perception of pain
GO:0042416;0,788067;0,995554324;7;13;13;dopamine biosynthetic process
GO:0014031;0,788186;0,995554324;4;16;17;mesenchymal cell development
GO:0042159;0,788246;0,995554324;2;5;5;lipoprotein catabolic process
GO:0043288;0,788254;0,995554324;3;10;10;apocarotenoid metabolic process
GO:0042574;0,788254;0,995554324;3;10;10;retinal metabolic process
GO:0048259;0,7885;0,995554324;13;39;40;regulation of receptor-mediated endocytosis
GO:0070198;0,788741;0,995554324;2;6;6;protein localization to chromosome, telomeric region
GO:0030955;0,788834;0,995554324;2;6;7;potassium ion binding
GO:0050931;0,788838;0,995554324;11;25;30;pigment cell differentiation
GO:0006417;0,788927;0,995554324;73;220;244;regulation of translation
GO:0003015;0,789684;0,995554324;4;10;10;heart process
GO:0031314;0,790108;0,995554324;1;2;2;extrinsic to mitochondrial inner membrane
GO:0060346;0,790173;0,995554324;3;7;7;bone trabecula formation
GO:0048638;0,790184;0,995554324;50;118;123;regulation of developmental growth
GO:0043162;0,790325;0,995554324;1;2;5;ubiquitin-dependent protein catabolic process via the multivesicular body sorting pathway
GO:0032530;0,790517;0,995554324;1;3;3;regulation of microvillus organization
GO:0006544;0,790792;0,995554324;5;18;18;glycine metabolic process
GO:0060383;0,790832;0,995554324;1;1;2;positive regulation of DNA strand elongation
GO:0060382;0,790832;0,995554324;1;1;2;regulation of DNA strand elongation
GO:0033875;0,79114;0,995554324;5;18;21;ribonucleoside bisphosphate metabolic process
GO:0050427;0,79114;0,995554324;5;18;21;3'-phosphoadenosine 5'-phosphosulfate metabolic process
GO:0034032;0,79114;0,995554324;5;18;21;purine nucleoside bisphosphate metabolic process
GO:0034035;0,79114;0,995554324;5;18;21;purine ribonucleoside bisphosphate metabolic process
GO:0010906;0,791145;0,995554324;30;84;87;regulation of glucose metabolic process
GO:0014741;0,791162;0,995554324;2;11;12;negative regulation of muscle hypertrophy
GO:0060304;0,791225;0,995554324;1;1;1;regulation of phosphatidylinositol dephosphorylation
GO:0000225;0,791227;0,995554324;1;1;1;N-acetylglucosaminylphosphatidylinositol deacetylase activity
GO:0051066;0,791303;0,995554324;1;3;3;dihydrobiopterin metabolic process
GO:0019788;0,791644;0,995554324;1;4;4;NEDD8 ligase activity
GO:0002666;0,791729;0,995554324;2;3;3;positive regulation of T cell tolerance induction
GO:0002664;0,791729;0,995554324;2;3;3;regulation of T cell tolerance induction
GO:0032412;0,791749;0,995554324;37;77;82;regulation of ion transmembrane transporter activity
GO:0005583;0,791884;0,995554324;6;12;12;fibrillar collagen
GO:0008480;0,791982;0,995554324;2;2;2;sarcosine dehydrogenase activity
GO:0006465;0,792105;0,995554324;3;9;9;signal peptide processing
GO:0045988;0,792215;0,995554324;3;10;10;negative regulation of striated muscle contraction
GO:0005504;0,792226;0,995554324;15;50;51;fatty acid binding
GO:0034446;0,792248;0,995554324;10;26;27;substrate adhesion-dependent cell spreading
GO:0051016;0,792318;0,995554324;5;11;11;barbed-end actin filament capping
GO:0006282;0,792441;0,995554324;16;43;46;regulation of DNA repair
GO:0007197;0,792465;0,995554324;1;2;2;inhibition of adenylate cyclase activity by muscarinic acetylcholine receptor signaling pathway
GO:0048532;0,792494;0,995554324;2;11;14;anatomical structure arrangement
GO:0043195;0,79262;0,995554324;24;51;57;terminal button
GO:0014002;0,792775;0,995554324;4;10;12;astrocyte development
GO:0051219;0,792894;0,995554324;27;56;58;phosphoprotein binding
GO:0071310;0,793207;0,995554324;376;956;1121;cellular response to organic substance
GO:0042135;0,793324;0,995554324;6;18;19;neurotransmitter catabolic process
GO:0016624;0,79338;0,995554324;4;8;9;oxidoreductase activity, acting on the aldehyde or oxo group of donors, disulfide as acceptor
GO:0000492;0,793522;0,995554324;1;3;3;box C/D snoRNP assembly
GO:0000491;0,793522;0,995554324;1;3;3;small nucleolar ribonucleoprotein complex assembly
GO:0048103;0,794144;0,995554324;6;14;14;somatic stem cell division
GO:0030992;0,794357;0,995554324;6;11;12;intraflagellar transport particle B
GO:0090138;0,794366;0,995554324;1;1;1;regulation of actin cytoskeleton organization by cell-cell adhesion
GO:0033010;0,794366;0,995554324;1;1;1;paranodal junction
GO:0009975;0,794406;0,995554324;15;28;30;cyclase activity
GO:0030144;0,794489;0,995554324;3;3;3;alpha-1,6-mannosylglycoprotein 6-beta-N-acetylglucosaminyltransferase activity
GO:2000344;0,794584;0,995554324;3;5;5;positive regulation of acrosome reaction
GO:0071812;0,794714;0,995554324;1;2;2;positive regulation of fever generation by positive regulation of prostaglandin secretion
GO:0071810;0,794714;0,995554324;1;2;2;regulation of fever generation by regulation of prostaglandin secretion
GO:0071848;0,794714;0,995554324;1;2;2;positive regulation of ERK1 and ERK2 cascade via TNFSF11-mediated signaling
GO:0071847;0,794714;0,995554324;1;2;2;TNFSF11-mediated signaling pathway
GO:0022008;0,794777;0,995554324;22;47;50;neurogenesis
GO:0006105;0,794984;0,995554324;6;12;12;succinate metabolic process
GO:0006200;0,795226;0,995554324;29;82;87;ATP catabolic process
GO:0043551;0,795282;0,995554324;8;21;21;regulation of phosphatidylinositol 3-kinase activity
GO:0007100;0,79533;0,995554324;1;2;2;mitotic centrosome separation
GO:0043983;0,795403;0,995554324;2;6;9;histone H4-K12 acetylation
GO:0009203;0,795565;0,995554324;107;295;311;ribonucleoside triphosphate catabolic process
GO:0009207;0,795565;0,995554324;107;295;311;purine ribonucleoside triphosphate catabolic process
GO:0004197;0,795821;0,995554324;39;100;105;cysteine-type endopeptidase activity
GO:0015248;0,79586;0,995554324;4;14;14;sterol transporter activity
GO:0008652;0,796445;0,995554324;37;126;131;cellular amino acid biosynthetic process
GO:0048697;0,796623;0,995554324;1;3;3;positive regulation of collateral sprouting in absence of injury
GO:0048696;0,796623;0,995554324;1;3;3;regulation of collateral sprouting in absence of injury
GO:0050870;0,79674;0,995554324;72;187;267;positive regulation of T cell activation
GO:0002661;0,796821;0,995554324;1;2;2;regulation of B cell tolerance induction
GO:0002663;0,796821;0,995554324;1;2;2;positive regulation of B cell tolerance induction
GO:0051020;0,79683;0,995554324;91;165;186;GTPase binding
GO:0061072;0,79692;0,995554324;2;9;9;iris morphogenesis
GO:0001830;0,797003;0,995554324;1;1;1;trophectodermal cell fate commitment
GO:0019730;0,797071;0,995554324;2;4;7;antimicrobial humoral response
GO:0032890;0,797125;0,995554324;9;33;46;regulation of organic acid transport
GO:0045907;0,797197;0,995554324;8;29;30;positive regulation of vasoconstriction
GO:0033989;0,797236;0,995554324;1;1;1;3alpha,7alpha,12alpha-trihydroxy-5beta-cholest-24-enoyl-CoA hydratase activity
GO:0033293;0,797539;0,995554324;29;79;81;monocarboxylic acid binding
GO:0070848;0,797542;0,995554324;55;143;154;response to growth factor stimulus
GO:0060058;0,797662;0,995554324;2;4;4;positive regulation of apoptosis involved in mammary gland involution
GO:0031326;0,797741;0,995554324;1471;3946;4395;regulation of cellular biosynthetic process
GO:0033186;0,797955;0,995554324;1;5;5;CAF-1 complex
GO:0044309;0,797972;0,995554324;47;77;90;neuron spine
GO:0043197;0,797972;0,995554324;47;77;89;dendritic spine
GO:0015923;0,798066;0,995554324;7;14;14;mannosidase activity
GO:0051879;0,79807;0,995554324;5;13;16;Hsp90 protein binding
GO:0017071;0,79807;0,995554324;2;4;5;intracellular cyclic nucleotide activated cation channel complex
GO:0016485;0,798364;0,995554324;34;92;98;protein processing
GO:0042127;0,798448;0,995554324;461;1284;1411;regulation of cell proliferation
GO:0009612;0,798479;0,995554324;47;149;163;response to mechanical stimulus
GO:0046931;0,798621;0,995554324;3;7;7;pore complex assembly
GO:0008635;0,79863;0,995554324;4;23;25;activation of caspase activity by cytochrome c
GO:0034705;0,798735;0,995554324;43;109;115;potassium channel complex
GO:0008076;0,798735;0,995554324;43;109;115;voltage-gated potassium channel complex
GO:0070506;0,798762;0,995554324;2;2;2;high-density lipoprotein particle receptor activity
GO:0045626;0,798771;0,995554324;1;4;4;negative regulation of T-helper 1 cell differentiation
GO:0004653;0,798803;0,995554324;16;22;24;polypeptide N-acetylgalactosaminyltransferase activity
GO:0060187;0,799441;0,995554324;2;4;4;cell pole
GO:0050880;0,799595;0,995554324;14;58;59;regulation of blood vessel size
GO:0045596;0,799606;0,995554324;153;438;475;negative regulation of cell differentiation
GO:0031674;0,799695;0,995554324;5;19;19;I band
GO:0007341;0,799876;0,995554324;1;4;4;penetration of zona pellucida
GO:0090179;0,800143;0,995554324;1;5;5;planar cell polarity pathway involved in neural tube closure
GO:0090178;0,800143;0,995554324;1;5;5;regulation of establishment of planar polarity involved in neural tube closure
GO:0045088;0,800258;0,995554324;81;252;291;regulation of innate immune response
GO:0051615;0,800402;0,995554324;1;1;1;histamine uptake
GO:0033235;0,800405;0,995554324;3;7;7;positive regulation of protein sumoylation
GO:0030259;0,800497;0,995554324;1;5;9;lipid glycosylation
GO:0009889;0,800582;0,995554324;1480;3972;4425;regulation of biosynthetic process
GO:0022839;0,800664;0,995554324;11;19;20;ion gated channel activity
GO:0016909;0,800718;0,995554324;3;6;6;SAP kinase activity
GO:0004705;0,800718;0,995554324;3;6;6;JUN kinase activity
GO:0008645;0,800762;0,995554324;29;74;76;hexose transport
GO:0015758;0,800762;0,995554324;29;74;76;glucose transport
GO:0060602;0,800778;0,995554324;7;13;13;branch elongation of an epithelium
GO:0050957;0,800885;0,995554324;3;6;6;equilibrioception
GO:0042771;0,800932;0,995554324;5;21;26;DNA damage response, signal transduction by p53 class mediator resulting in induction of apoptosis
GO:0007281;0,801026;0,995554324;39;100;106;germ cell development
GO:0045726;0,801462;0,995554324;1;1;3;positive regulation of integrin biosynthetic process
GO:0010693;0,801462;0,995554324;1;1;1;negative regulation of alkaline phosphatase activity
GO:0030217;0,801469;0,995554324;29;78;85;T cell differentiation
GO:0048040;0,80179;0,995554324;1;1;1;UDP-glucuronate decarboxylase activity
GO:0002021;0,801941;0,995554324;2;6;7;response to dietary excess
GO:0046982;0,801997;0,995554324;129;310;336;protein heterodimerization activity
GO:0009154;0,802037;0,995554324;109;300;317;purine ribonucleotide catabolic process
GO:0010972;0,802154;0,995554324;4;13;13;negative regulation of G2/M transition of mitotic cell cycle
GO:2000058;0,802156;0,995554324;4;10;11;regulation of protein ubiquitination involved in ubiquitin-dependent protein catabolic process
GO:0042402;0,802188;0,995554324;11;33;35;cellular biogenic amine catabolic process
GO:0035725;0,802222;0,995554324;9;15;17;sodium ion transmembrane transport
GO:0003257;0,802254;0,995554324;1;1;1;positive regulation of transcription from RNA polymerase II promoter involved in myocardial precursor cell differentiation
GO:0003256;0,802254;0,995554324;1;1;1;regulation of transcription from RNA polymerase II promoter involved in myocardial precursor cell differentiation
GO:0035376;0,802381;0,995554324;2;6;6;sterol import
GO:0035382;0,802381;0,995554324;2;6;6;sterol transmembrane transport
GO:0070508;0,802381;0,995554324;2;6;6;cholesterol import
GO:0032302;0,802407;0,995554324;2;2;2;MutSbeta complex
GO:0044253;0,802586;0,995554324;3;17;20;positive regulation of multicellular organismal metabolic process
GO:0033483;0,80268;0,995554324;3;11;12;gas homeostasis
GO:0060466;0,802784;0,995554324;3;3;3;activation of meiosis involved in egg activation
GO:0014733;0,802785;0,995554324;2;2;3;regulation of skeletal muscle adaptation
GO:0002030;0,802785;0,995554324;2;2;2;inhibitory G-protein coupled receptor phosphorylation
GO:0007443;0,803252;0,995554324;1;1;1;Malpighian tubule morphogenesis
GO:0050716;0,80354;0,995554324;6;21;21;positive regulation of interleukin-1 secretion
GO:0010045;0,803601;0,995554324;1;2;2;response to nickel ion
GO:0006487;0,803932;0,995554324;47;132;142;protein N-linked glycosylation
GO:0032922;0,804161;0,995554324;3;12;12;circadian regulation of gene expression
GO:0009434;0,804254;0,995554324;13;29;32;microtubule-based flagellum
GO:0014732;0,804255;0,995554324;2;5;5;skeletal muscle atrophy
GO:0014891;0,804255;0,995554324;2;5;5;striated muscle atrophy
GO:0004725;0,804341;0,995554324;64;133;144;protein tyrosine phosphatase activity
GO:0051082;0,804512;0,995554324;38;142;169;unfolded protein binding
GO:0033033;0,804629;0,995554324;4;9;9;negative regulation of myeloid cell apoptosis
GO:0000444;0,804739;0,995554324;1;6;6;MIS12/MIND type complex
GO:0033233;0,804777;0,995554324;3;8;8;regulation of protein sumoylation
GO:0005026;0,804898;0,995554324;1;2;2;transforming growth factor beta receptor activity, type II
GO:0061303;0,804976;0,995554324;1;10;10;cornea development in camera-type eye
GO:0009719;0,805038;0,995554324;384;981;1033;response to endogenous stimulus
GO:0000184;0,805054;0,995554324;14;36;40;nuclear-transcribed mRNA catabolic process, nonsense-mediated decay
GO:0010592;0,805098;0,995554324;2;5;5;positive regulation of lamellipodium assembly
GO:0034602;0,805272;0,995554324;1;1;1;oxoglutarate dehydrogenase (NAD+) activity
GO:0042149;0,805345;0,995554324;3;17;19;cellular response to glucose starvation
GO:0034421;0,805354;0,995554324;1;3;3;post-translational protein acetylation
GO:0008194;0,805416;0,995554324;73;165;180;UDP-glycosyltransferase activity
GO:0060669;0,805547;0,995554324;1;2;2;embryonic placenta morphogenesis
GO:0060411;0,805666;0,995554324;9;27;28;cardiac septum morphogenesis
GO:0031177;0,805719;0,995554324;1;3;3;phosphopantetheine binding
GO:0030125;0,805933;0,995554324;6;14;14;clathrin vesicle coat
GO:0072329;0,806049;0,995554324;24;66;67;monocarboxylic acid catabolic process
GO:0003279;0,80608;0,995554324;5;22;22;cardiac septum development
GO:0048841;0,806202;0,995554324;10;15;15;regulation of axon extension involved in axon guidance
GO:0033754;0,806249;0,995554324;1;2;2;indoleamine 2,3-dioxygenase activity
GO:0004833;0,806249;0,995554324;1;2;3;tryptophan 2,3-dioxygenase activity
GO:0047298;0,806251;0,995554324;3;3;3;(S)-3-amino-2-methylpropionate transaminase activity
GO:0032145;0,806251;0,995554324;3;3;3;succinate-semialdehyde dehydrogenase binding
GO:0032144;0,806251;0,995554324;3;3;3;4-aminobutyrate transaminase complex
GO:0003867;0,806251;0,995554324;3;3;3;4-aminobutyrate transaminase activity
GO:0003006;0,806314;0,995554324;138;363;395;developmental process involved in reproduction
GO:0048843;0,806316;0,995554324;7;12;12;negative regulation of axon extension involved in axon guidance
GO:0035728;0,806371;0,995554324;3;5;5;response to hepatocyte growth factor stimulus
GO:0035729;0,806371;0,995554324;3;5;5;cellular response to hepatocyte growth factor stimulus
GO:0007220;0,806446;0,995554324;6;18;19;Notch receptor processing
GO:0009750;0,806451;0,995554324;2;8;8;response to fructose stimulus
GO:0030934;0,806457;0,995554324;8;15;15;anchoring collagen
GO:2000779;0,806475;0,995554324;2;8;8;regulation of double-strand break repair
GO:0010569;0,806475;0,995554324;2;8;8;regulation of double-strand break repair via homologous recombination
GO:0048676;0,806613;0,995554324;1;6;6;axon extension involved in development
GO:0016202;0,806686;0,995554324;29;79;84;regulation of striated muscle tissue development
GO:0003774;0,806729;0,995554324;76;142;156;motor activity
GO:0006206;0,80674;0,995554324;15;39;40;pyrimidine base metabolic process
GO:0035246;0,806787;0,995554324;5;13;13;peptidyl-arginine N-methylation
GO:0005626;0,806936;0,995554324;502;1148;1273;insoluble fraction
GO:0090161;0,806976;0,995554324;1;5;5;Golgi ribbon formation
GO:0015375;0,807212;0,995554324;1;4;4;glycine:sodium symporter activity
GO:0009146;0,807467;0,995554324;107;296;312;purine nucleoside triphosphate catabolic process
GO:0000795;0,807707;0,995554324;3;15;18;synaptonemal complex
GO:0019388;0,807781;0,995554324;3;7;7;galactose catabolic process
GO:0000126;0,807909;0,995554324;1;1;1;transcription factor TFIIIB complex
GO:0010665;0,807953;0,995554324;2;10;11;regulation of cardiac muscle cell apoptosis
GO:0031349;0,808096;0,995554324;83;253;298;positive regulation of defense response
GO:0022891;0,808199;0,995554324;442;997;1115;substrate-specific transmembrane transporter activity
GO:0071260;0,808476;0,995554324;17;64;69;cellular response to mechanical stimulus
GO:2000008;0,808483;0,995554324;2;7;7;regulation of protein localization at cell surface
GO:0071482;0,808571;0,995554324;10;21;21;cellular response to light stimulus
GO:0060748;0,808574;0,995554324;1;1;2;tertiary branching involved in mammary gland duct morphogenesis
GO:0007618;0,808743;0,995554324;3;4;5;mating
GO:0007620;0,808743;0,995554324;3;4;4;copulation
GO:0015711;0,808746;0,995554324;32;76;81;organic anion transport
GO:0030742;0,808859;0,995554324;5;14;14;GTP-dependent protein binding
GO:0015833;0,809147;0,995554324;18;63;80;peptide transport
GO:0050770;0,80917;0,995554324;51;114;117;regulation of axonogenesis
GO:0003953;0,809346;0,995554324;1;2;2;NAD+ nucleosidase activity
GO:0030546;0,809414;0,995554324;10;24;31;receptor activator activity
GO:0030130;0,809429;0,995554324;5;11;11;clathrin coat of trans-Golgi network vesicle
GO:0051272;0,809433;0,995554324;100;263;282;positive regulation of cellular component movement
GO:2000079;0,809486;0,995554324;1;3;3;regulation of canonical Wnt receptor signaling pathway involved in controlling type B pancreatic cell proliferation
GO:0072079;0,80952;0,995554324;2;7;8;nephron tubule formation
GO:0051290;0,80959;0,995554324;6;11;11;protein heterotetramerization
GO:0001539;0,809659;0,995554324;12;21;23;ciliary or flagellar motility
GO:0055082;0,809921;0,995554324;204;542;581;cellular chemical homeostasis
GO:0009925;0,810012;0,995554324;12;31;37;basal plasma membrane
GO:0055069;0,810136;0,995554324;2;7;8;zinc ion homeostasis
GO:0046325;0,810155;0,995554324;3;9;15;negative regulation of glucose import
GO:0034660;0,810635;0,995554324;100;329;355;ncRNA metabolic process
GO:0048313;0,810897;0,995554324;1;1;1;Golgi inheritance
GO:0048308;0,810897;0,995554324;1;1;1;organelle inheritance
GO:0004728;0,810897;0,995554324;1;1;1;receptor signaling protein tyrosine phosphatase activity
GO:0051208;0,811335;0,995554324;1;3;3;sequestering of calcium ion
GO:2000107;0,811477;0,995554324;3;21;23;negative regulation of leukocyte apoptosis
GO:0042573;0,811524;0,995554324;7;25;25;retinoic acid metabolic process
GO:0032278;0,811716;0,995554324;1;7;7;positive regulation of gonadotropin secretion
GO:0046881;0,811716;0,995554324;1;7;7;positive regulation of follicle-stimulating hormone secretion
GO:0060033;0,811752;0,995554324;6;11;12;anatomical structure regression
GO:0045820;0,811889;0,995554324;2;7;7;negative regulation of glycolysis
GO:0019724;0,811897;0,995554324;5;24;34;B cell mediated immunity
GO:0072506;0,812118;0,995554324;2;11;11;trivalent inorganic anion homeostasis
GO:0055062;0,812118;0,995554324;2;11;11;phosphate ion homeostasis
GO:0031262;0,812158;0,995554324;1;5;5;Ndc80 complex
GO:0032497;0,812492;0,995554324;2;4;4;detection of lipopolysaccharide
GO:0015055;0,812575;0,995554324;1;1;1;secretin receptor activity
GO:0010922;0,812594;0,995554324;5;9;10;positive regulation of phosphatase activity
GO:0006573;0,812721;0,995554324;3;7;7;valine metabolic process
GO:0070161;0,81281;0,995554324;124;243;264;anchoring junction
GO:0014706;0,812931;0,995554324;24;74;81;striated muscle tissue development
GO:0042312;0,812985;0,995554324;10;39;43;regulation of vasodilation
GO:0019695;0,813101;0,995554324;2;3;3;choline metabolic process
GO:0045113;0,813175;0,995554324;1;2;4;regulation of integrin biosynthetic process
GO:0008038;0,813232;0,995554324;23;46;48;neuron recognition
GO:0007409;0,813304;0,995554324;65;117;129;axonogenesis
GO:0090239;0,813437;0,995554324;1;3;4;regulation of histone H4 acetylation
GO:0043531;0,813457;0,995554324;7;15;24;ADP binding
GO:0006351;0,813705;0,995554324;371;1064;1172;transcription, DNA-dependent
GO:0046039;0,81388;0,995554324;79;232;244;GTP metabolic process
GO:0031490;0,813912;0,995554324;5;19;19;chromatin DNA binding
GO:0046641;0,813989;0,995554324;4;15;15;positive regulation of alpha-beta T cell proliferation
GO:0060662;0,814115;0,995554324;2;4;6;salivary gland cavitation
GO:0060605;0,814115;0,995554324;2;4;6;tube lumen cavitation
GO:0032929;0,814129;0,995554324;1;4;4;negative regulation of superoxide anion generation
GO:0045429;0,814393;0,995554324;9;39;51;positive regulation of nitric oxide biosynthetic process
GO:0051880;0,814462;0,995554324;2;3;3;G-quadruplex DNA binding
GO:0072527;0,814575;0,995554324;25;87;93;pyrimidine-containing compound metabolic process
GO:0043487;0,81468;0,995554324;9;45;46;regulation of RNA stability
GO:0045730;0,81469;0,995554324;2;11;13;respiratory burst
GO:0014032;0,814864;0,995554324;2;14;15;neural crest cell development
GO:0070853;0,814871;0,995554324;1;1;1;myosin VI binding
GO:0004321;0,814923;0,995554324;1;3;3;fatty-acyl-CoA synthase activity
GO:0051209;0,814939;0,995554324;8;19;23;release of sequestered calcium ion into cytosol
GO:0051283;0,814939;0,995554324;8;19;23;negative regulation of sequestering of calcium ion
GO:0046903;0,814943;0,995554324;202;544;582;secretion
GO:0042787;0,814994;0,995554324;12;31;31;protein ubiquitination involved in ubiquitin-dependent protein catabolic process
GO:0071902;0,815118;0,995554324;100;246;271;positive regulation of protein serine/threonine kinase activity
GO:0050771;0,815184;0,995554324;20;41;42;negative regulation of axonogenesis
GO:0001906;0,815225;0,995554324;5;34;44;cell killing
GO:0005230;0,815225;0,995554324;40;80;90;extracellular ligand-gated ion channel activity
GO:0005875;0,81532;0,995554324;52;115;133;microtubule associated complex
GO:0006104;0,81534;0,995554324;2;4;4;succinyl-CoA metabolic process
GO:0035117;0,815426;0,995554324;2;8;8;embryonic arm morphogenesis
GO:0035140;0,815426;0,995554324;2;8;8;arm morphogenesis
GO:0035810;0,815491;0,995554324;2;7;7;positive regulation of urine volume
GO:0006734;0,815624;0,995554324;4;12;13;NADH metabolic process
GO:0001671;0,815706;0,995554324;3;7;8;ATPase activator activity
GO:0001892;0,815711;0,995554324;7;26;27;embryonic placenta development
GO:0002378;0,815877;0,995554324;2;2;3;immunoglobulin biosynthetic process
GO:0019511;0,816038;0,995554324;4;8;8;peptidyl-proline hydroxylation
GO:0001934;0,816215;0,995554324;99;263;287;positive regulation of protein phosphorylation
GO:0051604;0,816281;0,995554324;37;103;109;protein maturation
GO:0030728;0,816358;0,995554324;11;25;25;ovulation
GO:0017108;0,816419;0,995554324;1;3;7;5'-flap endonuclease activity
GO:0010757;0,816555;0,995554324;1;3;3;negative regulation of plasminogen activation
GO:0000178;0,816599;0,995554324;4;21;21;exosome (RNase complex)
GO:0006812;0,816633;0,995554324;286;646;704;cation transport
GO:0002437;0,816815;0,995554324;2;11;17;inflammatory response to antigenic stimulus
GO:0004568;0,816985;0,995554324;2;12;12;chitinase activity
GO:0006032;0,816985;0,995554324;2;12;12;chitin catabolic process
GO:0006030;0,816985;0,995554324;2;12;12;chitin metabolic process
GO:0031954;0,817047;0,995554324;4;13;15;positive regulation of protein autophosphorylation
GO:0009052;0,81715;0,995554324;1;4;4;pentose-phosphate shunt, non-oxidative branch
GO:0032403;0,817164;0,995554324;126;288;318;protein complex binding
GO:0071377;0,817245;0,995554324;25;55;58;cellular response to glucagon stimulus
GO:0015362;0,817325;0,995554324;1;1;1;high affinity sodium:dicarboxylate symporter activity
GO:0034384;0,81738;0,995554324;2;11;17;high-density lipoprotein particle clearance
GO:0009143;0,817505;0,995554324;109;300;316;nucleoside triphosphate catabolic process
GO:0072298;0,817582;0,995554324;2;8;10;regulation of metanephric glomerulus development
GO:0006195;0,817588;0,995554324;123;329;348;purine nucleotide catabolic process
GO:0002837;0,818031;0,995554324;2;8;9;regulation of immune response to tumor cell
GO:0002839;0,818031;0,995554324;2;8;9;positive regulation of immune response to tumor cell
GO:0002834;0,818031;0,995554324;2;8;9;regulation of response to tumor cell
GO:0002833;0,818031;0,995554324;2;8;9;positive regulation of response to biotic stimulus
GO:0002836;0,818031;0,995554324;2;8;9;positive regulation of response to tumor cell
GO:0034713;0,818032;0,995554324;4;9;9;type I transforming growth factor beta receptor binding
GO:0006029;0,818116;0,995554324;24;42;42;proteoglycan metabolic process
GO:0001190;0,818296;0,995554324;4;10;10;RNA polymerase II transcription factor binding transcription factor activity involved in positive regulation of transcription
GO:0001105;0,818296;0,995554324;4;10;10;RNA polymerase II transcription coactivator activity
GO:0008637;0,818693;0,995554324;14;50;55;apoptotic mitochondrial changes
GO:0061153;0,818735;0,995554324;1;1;3;trachea gland development
GO:0060372;0,818781;0,995554324;1;1;1;regulation of atrial cardiomyocyte membrane repolarization
GO:0048285;0,818797;0,995554324;81;240;261;organelle fission
GO:0071825;0,818816;0,995554324;10;41;47;protein-lipid complex subunit organization
GO:0071827;0,818816;0,995554324;10;41;47;plasma lipoprotein particle organization
GO:0005575;0,818979;0,995554324;7558;19809;22284;cellular_component
GO:0044283;0,819068;0,995554324;240;662;748;small molecule biosynthetic process
GO:0050832;0,819247;0,995554324;1;15;17;defense response to fungus
GO:0007189;0,819717;0,995554324;22;58;59;activation of adenylate cyclase activity by G-protein signaling pathway
GO:0010579;0,819717;0,995554324;22;58;59;positive regulation of adenylate cyclase activity by G-protein signaling pathway
GO:0010578;0,819717;0,995554324;22;58;59;regulation of adenylate cyclase activity involved in G-protein signaling pathway
GO:0046134;0,819844;0,995554324;5;24;25;pyrimidine nucleoside biosynthetic process
GO:0033871;0,819857;0,995554324;1;1;1;[heparan sulfate]-glucosamine 3-sulfotransferase 2 activity
GO:0021695;0,820182;0,995554324;1;4;4;cerebellar cortex development
GO:0034464;0,820359;0,995554324;3;8;8;BBSome
GO:0008170;0,820433;0,995554324;34;77;85;N-methyltransferase activity
GO:0048710;0,820539;0,995554324;7;23;23;regulation of astrocyte differentiation
GO:0000768;0,820566;0,995554324;7;11;11;syncytium formation by plasma membrane fusion
GO:0007520;0,820566;0,995554324;7;11;11;myoblast fusion
GO:0070167;0,82064;0,995554324;24;64;68;regulation of biomineral tissue development
GO:0048589;0,820868;0,995554324;64;163;169;developmental growth
GO:0016635;0,820957;0,995554324;2;4;4;oxidoreductase activity, acting on the CH-CH group of donors, quinone or related compound as acceptor
GO:0008374;0,821003;0,995554324;17;52;92;O-acyltransferase activity
GO:0048818;0,821079;0,995554324;1;2;2;positive regulation of hair follicle maturation
GO:0048819;0,821079;0,995554324;1;2;2;regulation of hair follicle maturation
GO:0051794;0,821079;0,995554324;1;2;2;regulation of catagen
GO:0051795;0,821079;0,995554324;1;2;2;positive regulation of catagen
GO:0033089;0,821276;0,995554324;3;7;7;positive regulation of T cell differentiation in thymus
GO:0051138;0,821303;0,995554324;3;4;4;positive regulation of NK T cell differentiation
GO:0051136;0,821303;0,995554324;3;4;4;regulation of NK T cell differentiation
GO:0018216;0,82142;0,995554324;5;14;14;peptidyl-arginine methylation
GO:0016273;0,82142;0,995554324;5;14;14;arginine N-methyltransferase activity
GO:0016274;0,82142;0,995554324;5;14;14;protein-arginine N-methyltransferase activity
GO:0050704;0,821587;0,995554324;6;26;26;regulation of interleukin-1 secretion
GO:0000087;0,821666;0,995554324;43;115;126;M phase of mitotic cell cycle
GO:0007221;0,821834;0,995554324;2;4;4;positive regulation of transcription of Notch receptor target
GO:0032880;0,822046;0,995554324;139;354;397;regulation of protein localization
GO:0003018;0,82206;0,995554324;22;76;79;vascular process in circulatory system
GO:0050916;0,822174;0,995554324;1;3;3;sensory perception of sweet taste
GO:0048569;0,82218;0,995554324;2;4;4;post-embryonic organ development
GO:0043402;0,822569;0,995554324;4;4;4;glucocorticoid mediated signaling pathway
GO:0004883;0,822569;0,995554324;4;4;4;glucocorticoid receptor activity
GO:0030901;0,82265;0,995554324;8;30;30;midbrain development
GO:0042175;0,822936;0,995554324;1;2;2;nuclear outer membrane-endoplasmic reticulum membrane network
GO:0071778;0,822966;0,995554324;6;9;9;WINAC complex
GO:0046880;0,823047;0,995554324;1;8;8;regulation of follicle-stimulating hormone secretion
GO:0002224;0,823124;0,995554324;37;114;130;toll-like receptor signaling pathway
GO:0035988;0,823129;0,995554324;3;5;5;chondrocyte proliferation
GO:0034481;0,823142;0,995554324;2;4;5;chondroitin sulfotransferase activity
GO:0019964;0,823238;0,995554324;1;3;3;interferon-gamma binding
GO:0070494;0,823432;0,995554324;3;3;3;regulation of thrombin receptor signaling pathway
GO:0070495;0,823432;0,995554324;3;3;3;negative regulation of thrombin receptor signaling pathway
GO:0051585;0,823432;0,995554324;3;3;3;negative regulation of dopamine uptake
GO:0051622;0,823432;0,995554324;3;3;3;negative regulation of norepinephrine uptake
GO:0051621;0,823432;0,995554324;3;3;3;regulation of norepinephrine uptake
GO:0042775;0,823432;0,995554324;3;4;5;mitochondrial ATP synthesis coupled electron transport
GO:0051945;0,823432;0,995554324;3;3;3;negative regulation of catecholamine uptake involved in synaptic transmission
GO:0050812;0,823432;0,995554324;3;3;3;regulation of acyl-CoA biosynthetic process
GO:0032774;0,823916;0,995554324;397;1217;1347;RNA biosynthetic process
GO:0043196;0,823981;0,995554324;1;3;3;varicosity
GO:0001754;0,824058;0,995554324;8;11;11;eye photoreceptor cell differentiation
GO:0046530;0,824058;0,995554324;8;11;11;photoreceptor cell differentiation
GO:2000757;0,824059;0,995554324;3;7;7;negative regulation of peptidyl-lysine acetylation
GO:0035067;0,824059;0,995554324;3;7;7;negative regulation of histone acetylation
GO:0032933;0,824088;0,995554324;1;4;4;SREBP-mediated signaling pathway
GO:0031365;0,824128;0,995554324;8;20;21;N-terminal protein amino acid modification
GO:0006302;0,824143;0,995554324;43;106;123;double-strand break repair
GO:0015793;0,824356;0,995554324;1;5;5;glycerol transport
GO:0015168;0,824356;0,995554324;1;5;5;glycerol transmembrane transporter activity
GO:0008331;0,824502;0,995554324;1;2;2;high voltage-gated calcium channel activity
GO:0009261;0,824633;0,995554324;109;302;319;ribonucleotide catabolic process
GO:0008235;0,824701;0,995554324;25;54;56;metalloexopeptidase activity
GO:0010829;0,824708;0,995554324;3;10;16;negative regulation of glucose transport
GO:0010040;0,825026;0,995554324;3;5;5;response to iron(II) ion
GO:0002286;0,825093;0,995554324;8;27;30;T cell activation involved in immune response
GO:0016723;0,825265;0,995554324;2;11;11;oxidoreductase activity, oxidizing metal ions, NAD or NADP as acceptor
GO:0000271;0,825278;0,995554324;27;56;61;polysaccharide biosynthetic process
GO:0006663;0,825446;0,995554324;2;4;4;platelet activating factor biosynthetic process
GO:0007172;0,825475;0,995554324;8;17;17;signal complex assembly
GO:0006000;0,825502;0,995554324;6;22;23;fructose metabolic process
GO:0046824;0,825654;0,995554324;25;68;86;positive regulation of nucleocytoplasmic transport
GO:0035809;0,825969;0,995554324;2;11;13;regulation of urine volume
GO:0000086;0,826179;0,995554324;58;142;155;G2/M transition of mitotic cell cycle
GO:0010951;0,826215;0,995554324;15;49;53;negative regulation of endopeptidase activity
GO:0003707;0,826256;0,995554324;40;84;92;steroid hormone receptor activity
GO:0006513;0,826506;0,995554324;15;40;48;protein monoubiquitination
GO:0043021;0,826571;0,995554324;13;54;65;ribonucleoprotein binding
GO:0021602;0,826695;0,995554324;7;11;12;cranial nerve morphogenesis
GO:0004457;0,826745;0,995554324;1;9;9;lactate dehydrogenase activity
GO:0031399;0,826857;0,995554324;420;1079;1157;regulation of protein modification process
GO:0031077;0,827009;0,995554324;1;3;3;post-embryonic camera-type eye development
GO:0070546;0,827063;0,995554324;1;5;5;L-phenylalanine aminotransferase activity
GO:0016922;0,827388;0,995554324;10;26;27;ligand-dependent nuclear receptor binding
GO:0052695;0,827406;0,995554324;5;11;11;cellular glucuronidation
GO:0005283;0,827452;0,995554324;7;16;16;sodium:amino acid symporter activity
GO:0009187;0,827586;0,995554324;29;60;66;cyclic nucleotide metabolic process
GO:0009922;0,827906;0,995554324;3;5;5;fatty acid elongase activity
GO:0021700;0,828066;0,995554324;38;124;138;developmental maturation
GO:0004067;0,82846;0,995554324;1;5;5;asparaginase activity
GO:0035104;0,828472;0,995554324;1;2;2;positive regulation of transcription via sterol regulatory element binding
GO:0031267;0,828576;0,995554324;81;147;166;small GTPase binding
GO:0032276;0,828648;0,995554324;1;9;9;regulation of gonadotropin secretion
GO:0008312;0,828671;0,995554324;1;6;6;7S RNA binding
GO:0048839;0,828908;0,995554324;7;33;34;inner ear development
GO:0000268;0,829222;0,995554324;3;7;7;peroxisome targeting sequence binding
GO:0006103;0,82923;0,995554324;7;23;24;2-oxoglutarate metabolic process
GO:2000677;0,829357;0,995554324;2;12;13;regulation of transcription regulatory region DNA binding
GO:0090077;0,829472;0,995554324;1;3;3;foam cell differentiation
GO:0010742;0,829472;0,995554324;1;3;3;macrophage derived foam cell differentiation
GO:0006904;0,829664;0,995554324;15;33;34;vesicle docking involved in exocytosis
GO:0005221;0,829805;0,995554324;4;10;11;intracellular cyclic nucleotide activated cation channel activity
GO:0043855;0,829805;0,995554324;4;10;11;cyclic nucleotide-gated ion channel activity
GO:0042053;0,830102;0,995554324;3;13;16;regulation of dopamine metabolic process
GO:0061333;0,830132;0,995554324;4;7;7;renal tubule morphogenesis
GO:0006099;0,830135;0,995554324;10;29;30;tricarboxylic acid cycle
GO:2000659;0,83024;0,995554324;2;4;5;regulation of interleukin-1-mediated signaling pathway
GO:0060428;0,830278;0,995554324;2;10;10;lung epithelium development
GO:0006528;0,830294;0,995554324;1;7;7;asparagine metabolic process
GO:0019471;0,830316;0,995554324;3;7;7;4-hydroxyproline metabolic process
GO:0018401;0,830316;0,995554324;3;7;7;peptidyl-proline hydroxylation to 4-hydroxy-L-proline
GO:0000940;0,830381;0,995554324;2;9;9;condensed chromosome outer kinetochore
GO:0015682;0,830702;0,995554324;15;41;47;ferric iron transport
GO:0033572;0,830702;0,995554324;15;41;47;transferrin transport
GO:0006767;0,830823;0,995554324;23;80;84;water-soluble vitamin metabolic process
GO:0030247;0,830841;0,995554324;83;221;241;polysaccharide binding
GO:0001871;0,830841;0,995554324;83;221;241;pattern binding
GO:0060537;0,830898;0,995554324;30;94;101;muscle tissue development
GO:0009190;0,831113;0,995554324;14;35;39;cyclic nucleotide biosynthetic process
GO:0050917;0,831128;0,995554324;1;3;3;sensory perception of umami taste
GO:0004656;0,831274;0,995554324;3;8;8;procollagen-proline 4-dioxygenase activity
GO:0031545;0,831274;0,995554324;3;8;8;peptidyl-proline 4-dioxygenase activity
GO:0017016;0,831383;0,995554324;74;134;152;Ras GTPase binding
GO:0035586;0,83154;0,995554324;8;43;50;purinergic receptor activity
GO:0090329;0,831552;0,995554324;7;18;22;regulation of DNA-dependent DNA replication
GO:0000989;0,831966;0,995554324;214;546;594;transcription factor binding transcription factor activity
GO:0048625;0,832203;0,995554324;2;3;3;myoblast cell fate commitment
GO:0004692;0,832258;0,995554324;7;7;8;cGMP-dependent protein kinase activity
GO:0070873;0,832396;0,995554324;15;44;45;regulation of glycogen metabolic process
GO:0032881;0,832396;0,995554324;15;44;45;regulation of polysaccharide metabolic process
GO:0006516;0,832525;0,995554324;7;22;22;glycoprotein catabolic process
GO:0005916;0,832557;0,995554324;6;10;10;fascia adherens
GO:0072001;0,832872;0,995554324;1;8;8;renal system development
GO:0006790;0,833193;0,995554324;76;195;207;sulfur compound metabolic process
GO:0004331;0,833362;0,995554324;2;7;8;fructose-2,6-bisphosphate 2-phosphatase activity
GO:0030126;0,833594;0,995554324;3;12;12;COPI vesicle coat
GO:0006397;0,833671;0,995554324;141;432;518;mRNA processing
GO:0005097;0,833716;0,995554324;32;60;67;Rab GTPase activator activity
GO:0002080;0,833724;0,995554324;1;10;11;acrosomal membrane
GO:0000802;0,833746;0,995554324;2;2;2;transverse filament
GO:0004693;0,833914;0,995554324;17;44;49;cyclin-dependent protein kinase activity
GO:0007205;0,833963;0,995554324;20;47;47;activation of protein kinase C activity by G-protein coupled receptor protein signaling pathway
GO:0060339;0,83397;0,995554324;1;1;1;negative regulation of type I interferon-mediated signaling pathway
GO:0016590;0,834126;0,995554324;2;2;2;ACF complex
GO:0033603;0,834147;0,995554324;2;7;7;positive regulation of dopamine secretion
GO:0009648;0,834188;0,995554324;2;8;8;photoperiodism
GO:0008623;0,834205;0,995554324;2;3;3;chromatin accessibility complex
GO:0042105;0,834221;0,995554324;1;3;3;alpha-beta T cell receptor complex
GO:0003956;0,834238;0,995554324;1;6;6;NAD(P)+-protein-arginine ADP-ribosyltransferase activity
GO:0032237;0,83429;0,995554324;5;6;6;activation of store-operated calcium channel activity
GO:0021772;0,834342;0,995554324;8;16;17;olfactory bulb development
GO:0006405;0,834342;0,995554324;22;79;114;RNA export from nucleus
GO:0008762;0,834746;0,995554324;3;6;6;UDP-N-acetylmuramate dehydrogenase activity
GO:0006208;0,83479;0,995554324;5;8;8;pyrimidine base catabolic process
GO:0061034;0,83499;0,995554324;1;2;2;olfactory bulb mitral cell layer development
GO:0070302;0,835124;0,995554324;60;149;176;regulation of stress-activated protein kinase signaling cascade
GO:0008260;0,835267;0,995554324;1;2;2;3-oxoacid CoA-transferase activity
GO:0008410;0,835267;0,995554324;1;2;2;CoA-transferase activity
GO:0016864;0,835479;0,995554324;3;10;10;intramolecular oxidoreductase activity, transposing S-S bonds
GO:0003756;0,835479;0,995554324;3;10;10;protein disulfide isomerase activity
GO:0051151;0,835535;0,995554324;2;4;5;negative regulation of smooth muscle cell differentiation
GO:0071714;0,835565;0,995554324;1;1;1;icosanoid transmembrane transporter activity
GO:0015132;0,835565;0,995554324;1;1;1;prostaglandin transmembrane transporter activity
GO:0034622;0,835568;0,995554324;136;459;557;cellular macromolecular complex assembly
GO:0051295;0,8357;0,995554324;2;2;3;establishment of meiotic spindle localization
GO:0033523;0,835759;0,995554324;4;16;16;histone H2B ubiquitination
GO:0009226;0,835817;0,995554324;2;11;11;nucleotide-sugar biosynthetic process
GO:0051081;0,835882;0,995554324;1;3;3;nuclear envelope disassembly
GO:0030397;0,835882;0,995554324;1;3;3;membrane disassembly
GO:0045841;0,835894;0,995554324;14;40;40;negative regulation of mitotic metaphase/anaphase transition
GO:0007130;0,835895;0,995554324;4;13;19;synaptonemal complex assembly
GO:0048013;0,83593;0,995554324;15;28;29;ephrin receptor signaling pathway
GO:0016676;0,836043;0,995554324;5;29;33;oxidoreductase activity, acting on a heme group of donors, oxygen as acceptor
GO:0004129;0,836043;0,995554324;5;29;33;cytochrome-c oxidase activity
GO:0015002;0,836043;0,995554324;5;29;33;heme-copper terminal oxidase activity
GO:0045576;0,836064;0,995554324;3;17;18;mast cell activation
GO:0060601;0,836101;0,995554324;6;8;9;lateral sprouting from an epithelium
GO:0022406;0,836312;0,995554324;18;41;43;membrane docking
GO:0032796;0,836331;0,995554324;1;1;1;uropod organization
GO:0009415;0,836416;0,995554324;4;11;11;response to water
GO:0046218;0,836458;0,995554324;6;14;15;indolalkylamine catabolic process
GO:0006569;0,836458;0,995554324;6;14;15;tryptophan catabolic process
GO:0006568;0,836458;0,995554324;6;14;16;tryptophan metabolic process
GO:0042436;0,836458;0,995554324;6;14;15;indole-containing compound catabolic process
GO:0006164;0,836471;0,995554324;69;176;193;purine nucleotide biosynthetic process
GO:0008074;0,83652;0,995554324;1;5;5;guanylate cyclase complex, soluble
GO:0035327;0,836559;0,995554324;1;6;6;transcriptionally active chromatin
GO:0090202;0,836633;0,995554324;1;1;2;gene looping
GO:0071733;0,836633;0,995554324;1;1;2;transcriptional activation by promoter-enhancer looping
GO:0003195;0,836633;0,995554324;1;1;1;tricuspid valve formation
GO:0003192;0,836633;0,995554324;1;1;1;mitral valve formation
GO:0010724;0,836633;0,995554324;1;1;2;regulation of definitive erythrocyte differentiation
GO:0002295;0,836633;0,995554324;1;1;1;T-helper cell lineage commitment
GO:0045403;0,836633;0,995554324;1;1;1;negative regulation of interleukin-4 biosynthetic process
GO:0060377;0,836633;0,995554324;1;1;1;negative regulation of mast cell differentiation
GO:0070551;0,836747;0,995554324;1;1;1;endoribonuclease activity, cleaving siRNA-paired mRNA
GO:0000279;0,836894;0,995554324;44;117;128;M phase
GO:0048014;0,837021;0,995554324;2;2;2;Tie receptor signaling pathway
GO:0048791;0,837153;0,995554324;1;2;3;calcium ion-dependent exocytosis of neurotransmitter
GO:0016941;0,837195;0,995554324;1;3;3;natriuretic peptide receptor activity
GO:0007243;0,837251;0,995554324;149;355;388;intracellular protein kinase cascade
GO:0001574;0,837355;0,995554324;3;8;8;ganglioside biosynthetic process
GO:0005104;0,837546;0,995554324;9;24;24;fibroblast growth factor receptor binding
GO:2000036;0,837935;0,995554324;4;6;7;regulation of stem cell maintenance
GO:0006903;0,837954;0,995554324;6;14;14;vesicle targeting
GO:0002133;0,837994;0,995554324;1;2;2;polycystin complex
GO:0044179;0,838172;0,995554324;1;2;2;hemolysis in other organism
GO:0001907;0,838172;0,995554324;1;2;2;killing by symbiont of host cells
GO:0052332;0,838172;0,995554324;1;2;2;modification by organism of cell membrane in other organism involved in symbiotic interaction
GO:0052331;0,838172;0,995554324;1;2;2;hemolysis in other organism involved in symbiotic interaction
GO:0001897;0,838172;0,995554324;1;2;2;cytolysis by symbiont of host cells
GO:0044004;0,838172;0,995554324;1;2;2;disruption by symbiont of host cells
GO:0051715;0,838172;0,995554324;1;2;2;cytolysis in other organism
GO:0051801;0,838172;0,995554324;1;2;2;cytolysis in other organism involved in symbiotic interaction
GO:0052188;0,838172;0,995554324;1;2;2;modification of cellular component in other organism involved in symbiotic interaction
GO:0052185;0,838172;0,995554324;1;2;2;modification of structure of other organism involved in symbiotic interaction
GO:0052111;0,838172;0,995554324;1;2;2;modification by symbiont of host structure
GO:0052043;0,838172;0,995554324;1;2;2;modification by symbiont of host cellular component
GO:0052025;0,838172;0,995554324;1;2;2;modification by symbiont of host cell membrane
GO:0019836;0,838172;0,995554324;1;2;2;hemolysis by symbiont of host erythrocytes
GO:0005874;0,838355;0,995554324;162;347;385;microtubule
GO:0000103;0,83845;0,995554324;2;3;3;sulfate assimilation
GO:0005924;0,838509;0,995554324;70;152;167;cell-substrate adherens junction
GO:0046543;0,838624;0,995554324;1;5;5;development of secondary female sexual characteristics
GO:0032732;0,838624;0,995554324;7;27;27;positive regulation of interleukin-1 production
GO:0048706;0,838757;0,995554324;9;36;36;embryonic skeletal system development
GO:0001738;0,8389;0,995554324;1;2;2;morphogenesis of a polarized epithelium
GO:0015800;0,839233;0,995554324;7;15;16;acidic amino acid transport
GO:0045766;0,839398;0,995554324;23;76;77;positive regulation of angiogenesis
GO:0045912;0,839507;0,995554324;10;29;29;negative regulation of carbohydrate metabolic process
GO:0010677;0,839507;0,995554324;10;29;29;negative regulation of cellular carbohydrate metabolic process
GO:0030062;0,839514;0,995554324;3;7;7;mitochondrial tricarboxylic acid cycle enzyme complex
GO:0065007;0,83962;0,995554324;4074;10087;11318;biological regulation
GO:0002067;0,839751;0,995554324;4;6;6;glandular epithelial cell differentiation
GO:0019322;0,839809;0,995554324;1;5;9;pentose biosynthetic process
GO:0033539;0,839969;0,995554324;1;6;6;fatty acid beta-oxidation using acyl-CoA dehydrogenase
GO:0032313;0,840022;0,995554324;4;9;9;regulation of Rab GTPase activity
GO:0032851;0,840022;0,995554324;4;9;9;positive regulation of Rab GTPase activity
GO:0055091;0,840024;0,995554324;3;8;8;phospholipid homeostasis
GO:0043371;0,840071;0,995554324;3;10;10;negative regulation of CD4-positive, alpha-beta T cell differentiation
GO:0045623;0,840071;0,995554324;3;10;10;negative regulation of T-helper cell differentiation
GO:2000178;0,840131;0,995554324;6;32;34;negative regulation of neural precursor cell proliferation
GO:0010956;0,840199;0,995554324;1;5;5;negative regulation of calcidiol 1-monooxygenase activity
GO:0009441;0,840218;0,995554324;1;2;2;glycolate metabolic process
GO:0008705;0,840297;0,995554324;1;1;1;methionine synthase activity
GO:0042084;0,840297;0,995554324;1;1;1;5-methyltetrahydrofolate-dependent methyltransferase activity
GO:0006563;0,840365;0,995554324;2;13;14;L-serine metabolic process
GO:0060427;0,840381;0,995554324;1;1;1;lung connective tissue development
GO:0060658;0,840381;0,995554324;1;1;1;nipple morphogenesis
GO:0050789;0,840462;0,995554324;3846;9550;10728;regulation of biological process
GO:0006406;0,840505;0,995554324;20;71;105;mRNA export from nucleus
GO:0043297;0,840558;0,995554324;2;4;4;apical junction assembly
GO:0014812;0,840607;0,995554324;1;6;7;muscle cell migration
GO:0006424;0,840683;0,995554324;1;2;3;glutamyl-tRNA aminoacylation
GO:0004818;0,840683;0,995554324;1;2;3;glutamate-tRNA ligase activity
GO:0046975;0,840755;0,995554324;2;3;4;histone methyltransferase activity (H3-K36 specific)
GO:0001658;0,84079;0,995554324;9;32;37;branching involved in ureteric bud morphogenesis
GO:0040017;0,840896;0,995554324;99;261;281;positive regulation of locomotion
GO:0030825;0,840901;0,995554324;1;12;12;positive regulation of cGMP metabolic process
GO:0002532;0,840954;0,995554324;3;9;9;production of molecular mediator involved in inflammatory response
GO:0009746;0,840985;0,995554324;45;130;140;response to hexose stimulus
GO:0009069;0,841397;0,995554324;10;42;43;serine family amino acid metabolic process
GO:0006949;0,841539;0,995554324;7;14;14;syncytium formation
GO:0034243;0,841668;0,995554324;2;5;6;regulation of transcription elongation from RNA polymerase II promoter
GO:0051702;0,841942;0,995554324;10;31;31;interaction with symbiont
GO:0045648;0,842031;0,995554324;7;24;24;positive regulation of erythrocyte differentiation
GO:0008201;0,842085;0,995554324;58;159;177;heparin binding
GO:0005227;0,842086;0,995554324;11;21;22;calcium activated cation channel activity
GO:0003334;0,842121;0,995554324;1;5;5;keratinocyte development
GO:0030868;0,842333;0,995554324;1;6;6;smooth endoplasmic reticulum membrane
GO:0016849;0,842364;0,995554324;14;27;29;phosphorus-oxygen lyase activity
GO:0010700;0,842463;0,995554324;1;6;6;negative regulation of norepinephrine secretion
GO:0015749;0,842564;0,995554324;29;75;77;monosaccharide transport
GO:0014902;0,842581;0,995554324;3;9;9;myotube differentiation
GO:0001945;0,842668;0,995554324;2;6;6;lymph vessel development
GO:0032854;0,842757;0,995554324;4;6;6;positive regulation of Rap GTPase activity
GO:0032645;0,842871;0,995554324;3;11;11;regulation of granulocyte macrophage colony-stimulating factor production
GO:0009855;0,842888;0,995554324;19;47;49;determination of bilateral symmetry
GO:0015701;0,842943;0,995554324;8;21;22;bicarbonate transport
GO:0045026;0,842957;0,995554324;4;17;17;plasma membrane fusion
GO:0031306;0,843049;0,995554324;2;13;13;intrinsic to mitochondrial outer membrane
GO:0008184;0,843106;0,995554324;1;3;3;glycogen phosphorylase activity
GO:0070562;0,843232;0,995554324;2;5;5;regulation of vitamin D receptor signaling pathway
GO:0042921;0,843364;0,995554324;6;12;12;glucocorticoid receptor signaling pathway
GO:0031958;0,843364;0,995554324;6;12;12;corticosteroid receptor signaling pathway
GO:0008593;0,843389;0,995554324;7;23;26;regulation of Notch signaling pathway
GO:0006878;0,843449;0,995554324;3;14;15;cellular copper ion homeostasis
GO:0042693;0,843516;0,995554324;1;6;6;muscle cell fate commitment
GO:0003188;0,843592;0,995554324;1;2;4;heart valve formation
GO:0035617;0,843674;0,995554324;1;2;2;stress granule disassembly
GO:0019218;0,843868;0,995554324;27;92;99;regulation of steroid metabolic process
GO:0035035;0,843881;0,995554324;4;16;20;histone acetyltransferase binding
GO:0022824;0,843889;0,995554324;2;3;6;transmitter-gated ion channel activity
GO:0022835;0,843889;0,995554324;2;3;6;transmitter-gated channel activity
GO:0046933;0,843917;0,995554324;2;18;19;hydrogen ion transporting ATP synthase activity, rotational mechanism
GO:0043027;0,843943;0,995554324;6;20;24;caspase inhibitor activity
GO:0006605;0,844007;0,995554324;104;268;279;protein targeting
GO:0051798;0,844043;0,995554324;1;5;11;positive regulation of hair follicle development
GO:0045776;0,844108;0,995554324;14;48;50;negative regulation of blood pressure
GO:0019136;0,844304;0,995554324;1;5;5;deoxynucleoside kinase activity
GO:0021879;0,844309;0,995554324;1;7;8;forebrain neuron differentiation
GO:0044270;0,844572;0,995554324;165;434;455;cellular nitrogen compound catabolic process
GO:0008023;0,844604;0,995554324;7;18;18;transcription elongation factor complex
GO:0001764;0,844695;0,995554324;32;77;83;neuron migration
GO:0006998;0,844717;0,995554324;2;10;11;nuclear envelope organization
GO:0016339;0,844751;0,995554324;11;29;29;calcium-dependent cell-cell adhesion
GO:0000988;0,844976;0,995554324;214;553;601;protein binding transcription factor activity
GO:0007162;0,845227;0,995554324;27;68;71;negative regulation of cell adhesion
GO:0042379;0,845296;0,995554324;6;65;70;chemokine receptor binding
GO:0004428;0,845303;0,995554324;26;53;56;inositol or phosphatidylinositol kinase activity
GO:0051282;0,84537;0,995554324;8;21;25;regulation of sequestering of calcium ion
GO:0051252;0,845389;0,995554324;1287;3466;3859;regulation of RNA metabolic process
GO:0008020;0,845407;0,995554324;1;5;5;G-protein coupled photoreceptor activity
GO:0009590;0,845464;0,995554324;1;2;2;detection of gravity
GO:0004181;0,845703;0,995554324;19;38;39;metallocarboxypeptidase activity
GO:0045725;0,845974;0,995554324;7;24;25;positive regulation of glycogen biosynthetic process
GO:0070493;0,845996;0,995554324;1;6;7;thrombin receptor signaling pathway
GO:0043401;0,846109;0,995554324;15;28;28;steroid hormone mediated signaling pathway
GO:0051480;0,846139;0,995554324;63;185;196;cytosolic calcium ion homeostasis
GO:0031998;0,84616;0,995554324;7;20;20;regulation of fatty acid beta-oxidation
GO:0010948;0,846207;0,995554324;38;111;121;negative regulation of cell cycle process
GO:0070633;0,846236;0,995554324;4;9;10;transepithelial transport
GO:0044433;0,84631;0,995554324;174;402;479;cytoplasmic vesicle part
GO:0032025;0,846358;0,995554324;2;6;6;response to cobalt ion
GO:0003713;0,846607;0,995554324;130;328;356;transcription coactivator activity
GO:0007259;0,846654;0,995554324;14;44;48;JAK-STAT cascade
GO:0042069;0,84683;0,995554324;3;14;17;regulation of catecholamine metabolic process
GO:0042440;0,846938;0,995554324;21;70;80;pigment metabolic process
GO:0032236;0,846996;0,995554324;7;9;9;positive regulation of calcium ion transport via store-operated calcium channel activity
GO:0032234;0,846996;0,995554324;7;9;9;regulation of calcium ion transport via store-operated calcium channel activity
GO:0030122;0,847052;0,995554324;3;6;6;AP-2 adaptor complex
GO:0042998;0,84727;0,995554324;1;1;1;positive regulation of Golgi to plasma membrane protein transport
GO:0071253;0,84727;0,995554324;1;1;1;connexin binding
GO:0046131;0,847282;0,995554324;8;40;41;pyrimidine ribonucleoside metabolic process
GO:0045954;0,847313;0,995554324;4;15;24;positive regulation of natural killer cell mediated cytotoxicity
GO:0002717;0,847313;0,995554324;4;15;24;positive regulation of natural killer cell mediated immunity
GO:0048865;0,847347;0,995554324;1;1;1;stem cell fate commitment
GO:0014813;0,847347;0,995554324;1;1;1;satellite cell commitment
GO:0051222;0,847467;0,995554324;47;146;171;positive regulation of protein transport
GO:0045773;0,847532;0,995554324;10;30;32;positive regulation of axon extension
GO:0070229;0,84757;0,995554324;2;16;18;negative regulation of lymphocyte apoptosis
GO:0060242;0,848026;0,995554324;2;4;4;contact inhibition
GO:0008328;0,848028;0,995554324;17;27;30;ionotropic glutamate receptor complex
GO:0035501;0,848083;0,995554324;1;1;1;MH1 domain binding
GO:0035500;0,848083;0,995554324;1;1;1;MH2 domain binding
GO:0031052;0,848083;0,995554324;1;1;1;chromosome breakage
GO:0003131;0,848083;0,995554324;1;1;1;mesodermal-endodermal cell signaling
GO:2000685;0,848083;0,995554324;1;1;1;positive regulation of cellular response to X-ray
GO:0035987;0,848083;0,995554324;1;1;1;endodermal cell differentiation
GO:0035978;0,848083;0,995554324;1;1;1;histone H2A-S139 phosphorylation
GO:0051298;0,848187;0,995554324;6;13;13;centrosome duplication
GO:0016972;0,848333;0,995554324;1;3;3;thiol oxidase activity
GO:0008380;0,848392;0,995554324;100;336;405;RNA splicing
GO:0043434;0,848422;0,995554324;178;445;476;response to peptide hormone stimulus
GO:0045296;0,848917;0,995554324;24;39;39;cadherin binding
GO:0009799;0,849047;0,995554324;19;49;51;specification of symmetry
GO:0004051;0,849095;0,995554324;1;2;2;arachidonate 5-lipoxygenase activity
GO:0070259;0,849286;0,995554324;1;3;3;tyrosyl-DNA phosphodiesterase activity
GO:0006997;0,849345;0,995554324;18;42;44;nucleus organization
GO:0050928;0,849561;0,995554324;1;1;1;negative regulation of positive chemotaxis
GO:0033136;0,849584;0,995554324;1;3;3;serine phosphorylation of STAT3 protein
GO:0042501;0,849584;0,995554324;1;3;3;serine phosphorylation of STAT protein
GO:0016363;0,849784;0,995554324;35;83;94;nuclear matrix
GO:0045764;0,849841;0,995554324;1;6;6;positive regulation of cellular amino acid metabolic process
GO:0045661;0,850083;0,995554324;5;19;22;regulation of myoblast differentiation
GO:0032588;0,850126;0,995554324;3;7;8;trans-Golgi network membrane
GO:0016592;0,850363;0,995554324;9;34;37;mediator complex
GO:0034284;0,850423;0,995554324;46;132;142;response to monosaccharide stimulus
GO:0033326;0,850495;0,995554324;1;2;2;cerebrospinal fluid secretion
GO:0031952;0,850668;0,995554324;7;24;26;regulation of protein autophosphorylation
GO:0051255;0,850697;0,995554324;1;8;8;spindle midzone assembly
GO:0006435;0,850982;0,995554324;1;3;3;threonyl-tRNA aminoacylation
GO:0004829;0,850982;0,995554324;1;3;3;threonine-tRNA ligase activity
GO:0034244;0,851191;0,995554324;1;3;3;negative regulation of transcription elongation from RNA polymerase II promoter
GO:0032713;0,851207;0,995554324;2;6;8;negative regulation of interleukin-4 production
GO:0010468;0,851373;0,995554324;1425;3852;4279;regulation of gene expression
GO:0050435;0,851393;0,995554324;5;11;11;beta-amyloid metabolic process
GO:0043198;0,851449;0,995554324;16;28;36;dendritic shaft
GO:0001078;0,851456;0,995554324;5;23;24;RNA polymerase II core promoter proximal region sequence-specific DNA binding transcription factor activity involved in negative regulation of transcription
GO:0008237;0,851457;0,995554324;102;218;228;metallopeptidase activity
GO:0002709;0,851691;0,995554324;7;27;31;regulation of T cell mediated immunity
GO:0090224;0,851812;0,995554324;2;9;9;regulation of spindle organization
GO:0060066;0,851886;0,995554324;1;6;6;oviduct development
GO:0045786;0,8523;0,995554324;120;328;345;negative regulation of cell cycle
GO:0002579;0,852335;0,995554324;1;7;7;positive regulation of antigen processing and presentation
GO:0002606;0,852335;0,995554324;1;7;7;positive regulation of dendritic cell antigen processing and presentation
GO:0009749;0,852558;0,995554324;43;125;135;response to glucose stimulus
GO:0042805;0,852671;0,995554324;11;16;16;actinin binding
GO:0008509;0,852716;0,995554324;80;180;222;anion transmembrane transporter activity
GO:0004842;0,852723;0,995554324;119;276;304;ubiquitin-protein ligase activity
GO:0072136;0,852736;0,995554324;1;2;2;metanephric mesenchymal cell proliferation involved in metanephros development
GO:0072135;0,852736;0,995554324;1;2;2;kidney mesenchymal cell proliferation
GO:0048755;0,852781;0,995554324;3;5;5;branching morphogenesis of a nerve
GO:0002052;0,852788;0,995554324;4;10;10;positive regulation of neuroblast proliferation
GO:2000515;0,852938;0,995554324;3;11;11;negative regulation of CD4-positive, alpha-beta T cell activation
GO:0048519;0,85325;0,995554324;1271;3251;3605;negative regulation of biological process
GO:0015432;0,853256;0,995554324;1;1;1;bile acid-exporting ATPase activity
GO:0008554;0,853256;0,995554324;1;1;1;sodium-exporting ATPase activity, phosphorylative mechanism
GO:0003777;0,85327;0,995554324;44;84;91;microtubule motor activity
GO:0034619;0,853413;0,995554324;1;3;3;cellular chaperone-mediated protein complex assembly
GO:0050544;0,853505;0,995554324;3;6;6;arachidonic acid binding
GO:0031110;0,853677;0,995554324;19;42;55;regulation of microtubule polymerization or depolymerization
GO:0034187;0,85368;0,995554324;2;3;3;apolipoprotein E binding
GO:0051584;0,853689;0,995554324;4;12;13;regulation of dopamine uptake
GO:0051940;0,853689;0,995554324;4;12;13;regulation of catecholamine uptake involved in synaptic transmission
GO:0002520;0,854041;0,995554324;3;3;3;immune system development
GO:0040029;0,85439;0,995554324;42;117;135;regulation of gene expression, epigenetic
GO:0050793;0,854468;0,995554324;585;1457;1568;regulation of developmental process
GO:0016234;0,854469;0,995554324;12;37;52;inclusion body
GO:0000309;0,854539;0,995554324;2;3;3;nicotinamide-nucleotide adenylyltransferase activity
GO:0009151;0,854729;0,995554324;4;12;12;purine deoxyribonucleotide metabolic process
GO:0031293;0,854816;0,995554324;3;13;13;membrane protein intracellular domain proteolysis
GO:0001763;0,854887;0,995554324;59;152;171;morphogenesis of a branching structure
GO:0051769;0,854965;0,995554324;2;11;11;regulation of nitric-oxide synthase biosynthetic process
GO:0071168;0,854973;0,995554324;1;3;5;protein localization to chromatin
GO:0016714;0,85514;0,995554324;3;7;7;oxidoreductase activity, acting on paired donors, with incorporation or reduction of molecular oxygen, reduced pteridine as one donor, and incorporation of one atom of oxygen
GO:0045603;0,855299;0,995554324;2;12;13;positive regulation of endothelial cell differentiation
GO:0035414;0,855719;0,995554324;4;10;11;negative regulation of catenin import into nucleus
GO:0009396;0,856164;0,995554324;5;10;10;folic acid-containing compound biosynthetic process
GO:0050701;0,856168;0,995554324;2;13;13;interleukin-1 secretion
GO:0032648;0,856258;0,995554324;7;24;26;regulation of interferon-beta production
GO:0033695;0,856277;0,995554324;1;4;4;oxidoreductase activity, acting on CH or CH2 groups, quinone or similar compound as acceptor
GO:0034875;0,856277;0,995554324;1;4;4;caffeine oxidase activity
GO:0070989;0,85639;0,995554324;3;11;12;oxidative demethylation
GO:0043583;0,856427;0,995554324;4;19;32;ear development
GO:0006012;0,856458;0,995554324;3;10;11;galactose metabolic process
GO:0016881;0,856574;0,995554324;150;339;373;acid-amino acid ligase activity
GO:0003923;0,856684;0,995554324;1;1;1;GPI-anchor transamidase activity
GO:0005086;0,857016;0,995554324;2;3;3;ARF guanyl-nucleotide exchange factor activity
GO:0002016;0,857265;0,995554324;1;7;8;regulation of blood volume by renin-angiotensin
GO:0046640;0,857453;0,995554324;5;17;17;regulation of alpha-beta T cell proliferation
GO:0006346;0,857472;0,995554324;2;5;5;methylation-dependent chromatin silencing
GO:0046851;0,857513;0,995554324;3;12;12;negative regulation of bone remodeling
GO:0052633;0,85767;0,995554324;1;3;3;isocitrate hydro-lyase (cis-aconitate-forming) activity
GO:0052632;0,85767;0,995554324;1;3;3;citrate hydro-lyase (cis-aconitate-forming) activity
GO:0003994;0,85767;0,995554324;1;3;3;aconitate hydratase activity
GO:0000062;0,857786;0,995554324;6;23;23;fatty-acyl-CoA binding
GO:0060768;0,857835;0,995554324;3;10;10;regulation of epithelial cell proliferation involved in prostate gland development
GO:0035564;0,857901;0,995554324;2;3;5;regulation of kidney size
GO:0016884;0,857906;0,995554324;3;12;13;carbon-nitrogen ligase activity, with glutamine as amido-N-donor
GO:0005903;0,858095;0,995554324;8;27;51;brush border
GO:0031579;0,858161;0,995554324;2;9;9;membrane raft organization
GO:0048471;0,858371;0,995554324;226;534;568;perinuclear region of cytoplasm
GO:0015333;0,858415;0,995554324;1;2;2;peptide:hydrogen symporter activity
GO:0022897;0,858415;0,995554324;1;2;2;proton-dependent peptide secondary active transmembrane transporter activity
GO:2000648;0,858464;0,995554324;1;2;2;positive regulation of stem cell proliferation
GO:0072091;0,858464;0,995554324;1;2;2;regulation of stem cell proliferation
GO:0014848;0,858562;0,995554324;3;7;7;urinary tract smooth muscle contraction
GO:0065008;0,858682;0,995554324;991;2473;2697;regulation of biological quality
GO:0045017;0,858685;0,995554324;49;135;183;glycerolipid biosynthetic process
GO:0016337;0,85873;0,995554324;165;361;386;cell-cell adhesion
GO:0051482;0,858833;0,995554324;6;24;25;elevation of cytosolic calcium ion concentration involved in G-protein signaling coupled to IP3 second messenger
GO:0002092;0,859176;0,995554324;3;8;8;positive regulation of receptor internalization
GO:0061003;0,859199;0,995554324;2;4;4;positive regulation of dendritic spine morphogenesis
GO:0051406;0,859541;0,995554324;4;4;4;beta-actinin binding
GO:0070602;0,859632;0,995554324;1;6;6;regulation of centromeric sister chromatid cohesion
GO:0090090;0,859684;0,995554324;27;68;70;negative regulation of canonical Wnt receptor signaling pathway
GO:0021513;0,85978;0,995554324;4;7;7;spinal cord dorsal/ventral patterning
GO:0003847;0,859901;0,995554324;1;6;6;1-alkyl-2-acetylglycerophosphocholine esterase activity
GO:0006420;0,860261;0,995554324;1;3;3;arginyl-tRNA aminoacylation
GO:0004814;0,860261;0,995554324;1;3;3;arginine-tRNA ligase activity
GO:0046329;0,860329;0,995554324;9;28;28;negative regulation of JNK cascade
GO:0000775;0,860402;0,995554324;21;74;89;chromosome, centromeric region
GO:0060021;0,860437;0,995554324;27;70;74;palate development
GO:0006606;0,860537;0,995554324;36;79;86;protein import into nucleus
GO:0015020;0,860937;0,995554324;16;34;34;glucuronosyltransferase activity
GO:2000059;0,861059;0,995554324;1;3;3;negative regulation of protein ubiquitination involved in ubiquitin-dependent protein catabolic process
GO:0005391;0,861274;0,995554324;2;10;11;sodium:potassium-exchanging ATPase activity
GO:0008207;0,861314;0,995554324;9;42;44;C21-steroid hormone metabolic process
GO:0072345;0,86142;0,995554324;1;3;3;NAADP-sensitive calcium-release channel activity
GO:0045453;0,861437;0,995554324;8;32;33;bone resorption
GO:0005332;0,861552;0,995554324;2;7;7;gamma-aminobutyric acid:sodium symporter activity
GO:0006085;0,861629;0,995554324;1;3;3;acetyl-CoA biosynthetic process
GO:0060255;0,861843;0,995554324;1797;4740;5235;regulation of macromolecule metabolic process
GO:0051304;0,861863;0,995554324;1;4;4;chromosome separation
GO:0051307;0,861863;0,995554324;1;4;4;meiotic chromosome separation
GO:0000712;0,861863;0,995554324;1;4;4;resolution of meiotic recombination intermediates
GO:0032388;0,861946;0,995554324;27;74;92;positive regulation of intracellular transport
GO:0006022;0,86201;0,995554324;32;85;88;aminoglycan metabolic process
GO:0060219;0,862127;0,995554324;4;6;6;camera-type eye photoreceptor cell differentiation
GO:0016886;0,862222;0,995554324;2;8;8;ligase activity, forming phosphoric ester bonds
GO:0070634;0,862233;0,995554324;1;3;3;transepithelial ammonium transport
GO:0051931;0,862485;0,995554324;10;24;24;regulation of sensory perception
GO:0051930;0,862485;0,995554324;10;24;24;regulation of sensory perception of pain
GO:0016233;0,862519;0,995554324;1;3;4;telomere capping
GO:0046356;0,862605;0,995554324;10;30;31;acetyl-CoA catabolic process
GO:0043488;0,862663;0,995554324;7;42;43;regulation of mRNA stability
GO:0060136;0,862767;0,995554324;1;6;9;embryonic process involved in female pregnancy
GO:0051938;0,862925;0,995554324;3;7;7;L-glutamate import
GO:0008284;0,862936;0,995554324;239;698;745;positive regulation of cell proliferation
GO:0060306;0,862942;0,995554324;1;3;3;regulation of membrane repolarization
GO:0060307;0,862942;0,995554324;1;3;3;regulation of ventricular cardiomyocyte membrane repolarization
GO:0010756;0,863084;0,995554324;1;2;2;positive regulation of plasminogen activation
GO:0010587;0,863216;0,995554324;2;5;5;miRNA catabolic process
GO:0010586;0,863216;0,995554324;2;5;5;miRNA metabolic process
GO:0004383;0,863253;0,995554324;3;10;11;guanylate cyclase activity
GO:0016308;0,863278;0,995554324;4;10;11;1-phosphatidylinositol-4-phosphate 5-kinase activity
GO:0006835;0,8633;0,995554324;6;14;15;dicarboxylic acid transport
GO:0070064;0,863322;0,995554324;9;19;19;proline-rich region binding
GO:0002115;0,86342;0,995554324;2;3;4;store-operated calcium entry
GO:0008553;0,863472;0,995554324;2;9;9;hydrogen-exporting ATPase activity, phosphorylative mechanism
GO:0003100;0,863553;0,995554324;1;6;6;regulation of systemic arterial blood pressure by endothelin
GO:0008559;0,863566;0,995554324;2;3;3;xenobiotic-transporting ATPase activity
GO:0004139;0,863598;0,995554324;1;1;1;deoxyribose-phosphate aldolase activity
GO:0050542;0,863606;0,995554324;3;8;8;icosanoid binding
GO:0050543;0,863606;0,995554324;3;8;8;icosatetraenoic acid binding
GO:0042383;0,863637;0,995554324;36;77;80;sarcolemma
GO:0005997;0,863855;0,995554324;1;5;5;xylulose metabolic process
GO:0019240;0,863863;0,995554324;4;7;8;citrulline biosynthetic process
GO:0070412;0,863964;0,995554324;8;29;29;R-SMAD binding
GO:0035050;0,863971;0,995554324;2;17;17;embryonic heart tube development
GO:0032785;0,863993;0,995554324;1;4;5;negative regulation of transcription elongation, DNA-dependent
GO:0070303;0,864025;0,995554324;10;31;33;negative regulation of stress-activated protein kinase signaling cascade
GO:0043249;0,864056;0,995554324;1;7;11;erythrocyte maturation
GO:0022603;0,864148;0,995554324;242;588;631;regulation of anatomical structure morphogenesis
GO:0031690;0,864265;0,995554324;2;10;10;adrenergic receptor binding
GO:0043585;0,864392;0,995554324;1;5;5;nose morphogenesis
GO:0044085;0,864402;0,995554324;16;84;91;cellular component biogenesis
GO:0060529;0,864409;0,995554324;3;3;3;squamous basal epithelial stem cell differentiation involved in prostate gland acinus development
GO:0022411;0,864501;0,995554324;59;253;281;cellular component disassembly
GO:0048387;0,864965;0,995554324;2;16;16;negative regulation of retinoic acid receptor signaling pathway
GO:0060043;0,864968;0,995554324;6;17;18;regulation of cardiac muscle cell proliferation
GO:0008064;0,864988;0,995554324;35;95;106;regulation of actin polymerization or depolymerization
GO:0006498;0,864994;0,995554324;1;3;3;N-terminal protein lipidation
GO:0032367;0,865011;0,995554324;2;4;4;intracellular cholesterol transport
GO:0032366;0,865011;0,995554324;2;4;4;intracellular sterol transport
GO:0010634;0,865044;0,995554324;6;12;15;positive regulation of epithelial cell migration
GO:0046460;0,865071;0,995554324;21;54;94;neutral lipid biosynthetic process
GO:0046463;0,865071;0,995554324;21;54;94;acylglycerol biosynthetic process
GO:0060737;0,865083;0,995554324;6;7;7;prostate gland morphogenetic growth
GO:0060523;0,865083;0,995554324;6;7;7;prostate epithelial cord elongation
GO:0042803;0,865252;0,995554324;241;607;663;protein homodimerization activity
GO:0010997;0,865314;0,995554324;1;3;3;anaphase-promoting complex binding
GO:0030858;0,865542;0,995554324;6;28;32;positive regulation of epithelial cell differentiation
GO:0006811;0,865584;0,995554324;445;978;1105;ion transport
GO:0043566;0,865623;0,995554324;65;195;211;structure-specific DNA binding
GO:0016500;0,865854;0,995554324;6;10;10;protein-hormone receptor activity
GO:0017151;0,865889;0,995554324;1;2;3;DEAD/H-box RNA helicase binding
GO:0050853;0,865979;0,995554324;15;29;33;B cell receptor signaling pathway
GO:0001768;0,865987;0,995554324;2;5;5;establishment of T cell polarity
GO:0001767;0,865987;0,995554324;2;5;5;establishment of lymphocyte polarity
GO:0051898;0,866128;0,995554324;6;16;17;negative regulation of protein kinase B signaling cascade
GO:0007131;0,866492;0,995554324;9;24;27;reciprocal meiotic recombination
GO:0035825;0,866492;0,995554324;9;24;27;reciprocal DNA recombination
GO:0005694;0,866552;0,995554324;130;417;477;chromosome
GO:0033692;0,866579;0,995554324;15;33;37;cellular polysaccharide biosynthetic process
GO:0000776;0,866698;0,995554324;38;99;108;kinetochore
GO:0030515;0,86679;0,995554324;1;9;9;snoRNA binding
GO:0032873;0,866834;0,995554324;1;3;5;negative regulation of stress-activated MAPK cascade
GO:0032886;0,866867;0,995554324;48;112;128;regulation of microtubule-based process
GO:0046826;0,866934;0,995554324;1;5;5;negative regulation of protein export from nucleus
GO:0004679;0,86698;0,995554324;2;5;5;AMP-activated protein kinase activity
GO:0070646;0,866996;0,995554324;34;95;105;protein modification by small protein removal
GO:0043368;0,867095;0,995554324;5;11;17;positive T cell selection
GO:0021542;0,867196;0,995554324;5;17;19;dentate gyrus development
GO:0060271;0,867211;0,995554324;14;24;27;cilium morphogenesis
GO:0090085;0,867245;0,995554324;1;3;3;regulation of protein deubiquitination
GO:0010092;0,867377;0,995554324;3;8;9;specification of organ identity
GO:0003712;0,867437;0,995554324;210;538;586;transcription cofactor activity
GO:0007190;0,867558;0,995554324;29;78;83;activation of adenylate cyclase activity
GO:0046006;0,867585;0,995554324;6;33;36;regulation of activated T cell proliferation
GO:0090316;0,867635;0,995554324;25;70;88;positive regulation of intracellular protein transport
GO:0010715;0,867888;0,995554324;3;9;9;regulation of extracellular matrix disassembly
GO:0047429;0,867959;0,995554324;2;8;9;nucleoside-triphosphate diphosphatase activity
GO:0070886;0,868105;0,995554324;1;2;2;positive regulation of calcineurin-NFAT signaling pathway
GO:0009629;0,868152;0,995554324;4;13;13;response to gravity
GO:0007412;0,868177;0,995554324;1;14;14;axon target recognition
GO:0045672;0,868267;0,995554324;3;16;22;positive regulation of osteoclast differentiation
GO:0003725;0,868273;0,995554324;15;37;41;double-stranded RNA binding
GO:0032271;0,868377;0,995554324;45;112;123;regulation of protein polymerization
GO:0015185;0,868495;0,995554324;2;8;8;L-gamma-aminobutyric acid transmembrane transporter activity
GO:0033137;0,868523;0,995554324;1;5;6;negative regulation of peptidyl-serine phosphorylation
GO:0060251;0,868528;0,995554324;4;14;14;regulation of glial cell proliferation
GO:0070193;0,868579;0,995554324;4;16;22;synaptonemal complex organization
GO:0042692;0,868692;0,995554324;46;109;115;muscle cell differentiation
GO:0021554;0,868725;0,995554324;1;4;5;optic nerve development
GO:0072383;0,868797;0,995554324;3;5;5;plus-end-directed vesicle transport along microtubule
GO:0072386;0,868797;0,995554324;3;5;5;plus-end-directed organelle transport along microtubule
GO:0061024;0,868901;0,995554324;251;590;627;membrane organization
GO:0033147;0,86894;0,995554324;1;1;1;negative regulation of estrogen receptor signaling pathway
GO:0090402;0,869041;0,995554324;1;3;4;oncogene-induced senescence
GO:0006355;0,869061;0,995554324;1254;3375;3762;regulation of transcription, DNA-dependent
GO:0018212;0,869189;0,995554324;38;79;93;peptidyl-tyrosine modification
GO:0003963;0,869498;0,995554324;1;2;2;RNA-3'-phosphate cyclase activity
GO:0048260;0,869508;0,995554324;9;26;26;positive regulation of receptor-mediated endocytosis
GO:0043175;0,869699;0,995554324;3;12;12;RNA polymerase core enzyme binding
GO:0051592;0,869928;0,995554324;44;107;110;response to calcium ion
GO:0006879;0,869967;0,995554324;25;80;91;cellular iron ion homeostasis
GO:0006890;0,87037;0,995554324;10;27;31;retrograde vesicle-mediated transport, Golgi to ER
GO:0060155;0,870463;0,995554324;2;6;7;platelet dense granule organization
GO:0045923;0,870636;0,995554324;9;35;38;positive regulation of fatty acid metabolic process
GO:0019372;0,870667;0,995554324;1;3;3;lipoxygenase pathway
GO:0005539;0,870872;0,995554324;72;197;217;glycosaminoglycan binding
GO:0090184;0,870964;0,995554324;2;11;13;positive regulation of kidney development
GO:0021847;0,870971;0,995554324;2;2;2;ventricular zone neuroblast division
GO:0021769;0,870971;0,995554324;2;2;2;orbitofrontal cortex development
GO:0035604;0,870971;0,995554324;2;2;2;fibroblast growth factor receptor signaling pathway involved in positive regulation of cell proliferation in bone marrow
GO:0035603;0,870971;0,995554324;2;2;2;fibroblast growth factor receptor signaling pathway involved in hemopoiesis
GO:0035602;0,870971;0,995554324;2;2;2;fibroblast growth factor receptor signaling pathway involved in negative regulation of apoptosis in bone marrow
GO:0035607;0,870971;0,995554324;2;2;2;fibroblast growth factor receptor signaling pathway involved in orbitofrontal cortex development
GO:0003149;0,870971;0,995554324;2;2;2;membranous septum morphogenesis
GO:0007521;0,871054;0,995554324;1;2;3;muscle cell fate determination
GO:0051766;0,871054;0,995554324;4;10;11;inositol trisphosphate kinase activity
GO:0043240;0,871083;0,995554324;4;11;13;Fanconi anaemia nuclear complex
GO:0009820;0,871086;0,995554324;3;10;10;alkaloid metabolic process
GO:0043506;0,871168;0,995554324;30;73;83;regulation of JUN kinase activity
GO:0060916;0,871299;0,995554324;2;3;3;mesenchymal cell proliferation involved in lung development
GO:0046915;0,871472;0,995554324;8;31;32;transition metal ion transmembrane transporter activity
GO:0016286;0,871527;0,995554324;3;4;4;small conductance calcium-activated potassium channel activity
GO:0045136;0,871558;0,995554324;2;7;7;development of secondary sexual characteristics
GO:0005516;0,871597;0,995554324;105;179;202;calmodulin binding
GO:0004869;0,8718;0,995554324;12;56;60;cysteine-type endopeptidase inhibitor activity
GO:0033043;0,871807;0,995554324;190;475;530;regulation of organelle organization
GO:0030177;0,871853;0,995554324;27;66;69;positive regulation of Wnt receptor signaling pathway
GO:0008081;0,872082;0,995554324;67;132;144;phosphoric diester hydrolase activity
GO:0034471;0,872171;0,995554324;1;3;3;ncRNA 5'-end processing
GO:0000480;0,872171;0,995554324;1;3;3;endonucleolytic cleavage in 5'-ETS of tricistronic rRNA transcript (SSU-rRNA, 5.8S rRNA, LSU-rRNA)
GO:0000478;0,872171;0,995554324;1;3;3;endonucleolytic cleavage involved in rRNA processing
GO:0000479;0,872171;0,995554324;1;3;3;endonucleolytic cleavage of tricistronic rRNA transcript (SSU-rRNA, 5.8S rRNA, LSU-rRNA)
GO:0000447;0,872171;0,995554324;1;3;3;endonucleolytic cleavage in ITS1 to separate SSU-rRNA from 5.8S rRNA and LSU-rRNA from tricistronic rRNA transcript (SSU-rRNA, 5.8S rRNA, LSU-rRNA)
GO:0000472;0,872171;0,995554324;1;3;3;endonucleolytic cleavage to generate mature 5'-end of SSU-rRNA from (SSU-rRNA, 5.8S rRNA, LSU-rRNA)
GO:0000469;0,872171;0,995554324;1;3;3;cleavage involved in rRNA processing
GO:0030686;0,872171;0,995554324;1;3;3;90S preribosome
GO:0000967;0,872171;0,995554324;1;3;3;rRNA 5'-end processing
GO:0033632;0,872179;0,995554324;3;8;9;regulation of cell-cell adhesion mediated by integrin
GO:0017120;0,87228;0,995554324;1;1;1;polyphosphatidylinositol phosphatase activity
GO:0030010;0,872329;0,995554324;17;32;33;establishment of cell polarity
GO:0033180;0,87251;0,995554324;4;11;12;proton-transporting V-type ATPase, V1 domain
GO:0030071;0,872525;0,995554324;18;47;47;regulation of mitotic metaphase/anaphase transition
GO:0072385;0,872872;0,995554324;2;3;3;minus-end-directed organelle transport along microtubule
GO:0008282;0,872945;0,995554324;1;3;3;ATP-sensitive potassium channel complex
GO:0060915;0,872953;0,995554324;2;3;3;mesenchymal cell differentiation involved in lung development
GO:0060667;0,872953;0,995554324;2;3;3;branch elongation involved in salivary gland morphogenesis
GO:0060615;0,872953;0,995554324;2;3;3;mammary gland bud formation
GO:0060595;0,872953;0,995554324;2;3;3;fibroblast growth factor receptor signaling pathway involved in mammary gland specification
GO:0032808;0,872953;0,995554324;2;3;3;lacrimal gland development
GO:0003860;0,873243;0,995554324;1;1;1;3-hydroxyisobutyryl-CoA hydrolase activity
GO:0019405;0,873273;0,995554324;1;3;3;alditol catabolic process
GO:0043687;0,873416;0,995554324;65;181;192;post-translational protein modification
GO:0035914;0,873433;0,995554324;3;11;11;skeletal muscle cell differentiation
GO:0015030;0,87375;0,995554324;12;55;61;Cajal body
GO:0032693;0,87399;0,995554324;1;4;6;negative regulation of interleukin-10 production
GO:0060065;0,874023;0,995554324;6;14;14;uterus development
GO:0032481;0,874025;0,995554324;5;21;21;positive regulation of type I interferon production
GO:0021860;0,874089;0,995554324;3;7;8;pyramidal neuron development
GO:0000966;0,87445;0,995554324;3;7;7;RNA 5'-end processing
GO:0051781;0,874457;0,995554324;25;77;80;positive regulation of cell division
GO:0007598;0,874563;0,995554324;1;6;8;blood coagulation, extrinsic pathway
GO:0071044;0,874584;0,995554324;4;11;11;histone mRNA catabolic process
GO:0035326;0,874647;0,995554324;4;20;22;enhancer binding
GO:0005786;0,874855;0,995554324;1;6;6;signal recognition particle, endoplasmic reticulum targeting
GO:0048500;0,874855;0,995554324;1;6;6;signal recognition particle
GO:0045180;0,874876;0,995554324;1;2;2;basal cortex
GO:0010717;0,874933;0,995554324;15;39;40;regulation of epithelial to mesenchymal transition
GO:2000105;0,875274;0,995554324;2;2;2;positive regulation of DNA-dependent DNA replication
GO:0010571;0,875274;0,995554324;2;2;2;positive regulation of DNA replication involved in S phase
GO:0033262;0,875392;0,995554324;2;3;3;regulation of DNA replication involved in S phase
GO:0016572;0,875463;0,995554324;7;15;15;histone phosphorylation
GO:0016044;0,87561;0,995554324;250;588;625;cellular membrane organization
GO:0051883;0,875831;0,995554324;1;7;7;killing of cells in other organism involved in symbiotic interaction
GO:0051818;0,875831;0,995554324;1;7;7;disruption of cells of other organism involved in symbiotic interaction
GO:0007195;0,875892;0,995554324;2;6;7;inhibition of adenylate cyclase activity by dopamine receptor signaling pathway
GO:0060441;0,876139;0,995554324;2;10;10;epithelial tube branching involved in lung morphogenesis
GO:0001516;0,876497;0,995554324;6;22;22;prostaglandin biosynthetic process
GO:0046457;0,876497;0,995554324;6;22;22;prostanoid biosynthetic process
GO:0035413;0,876531;0,995554324;4;9;15;positive regulation of catenin import into nucleus
GO:0050509;0,876552;0,995554324;3;3;3;N-acetylglucosaminyl-proteoglycan 4-beta-glucuronosyltransferase activity
GO:0042328;0,876552;0,995554324;3;3;3;heparan sulfate N-acetylglucosaminyltransferase activity
GO:0008287;0,876877;0,995554324;30;60;69;protein serine/threonine phosphatase complex
GO:0016499;0,876892;0,995554324;1;3;3;orexin receptor activity
GO:0002065;0,876945;0,995554324;5;10;11;columnar/cuboidal epithelial cell differentiation
GO:0010646;0,876993;0,995554324;601;1474;1624;regulation of cell communication
GO:0045843;0,877173;0,995554324;3;15;16;negative regulation of striated muscle tissue development
GO:0016722;0,877191;0,995554324;3;16;17;oxidoreductase activity, oxidizing metal ions
GO:0007202;0,877224;0,995554324;62;139;145;activation of phospholipase C activity
GO:0050508;0,877394;0,995554324;3;4;4;glucuronosyl-N-acetylglucosaminyl-proteoglycan 4-alpha-N-acetylglucosaminyltransferase activity
GO:0045239;0,877631;0,995554324;3;8;8;tricarboxylic acid cycle enzyme complex
GO:0032844;0,877671;0,995554324;81;245;267;regulation of homeostatic process
GO:0002039;0,877759;0,995554324;19;48;62;p53 binding
GO:0030056;0,877774;0,995554324;5;10;10;hemidesmosome
GO:0008469;0,87789;0,995554324;2;11;11;histone-arginine N-methyltransferase activity
GO:0045179;0,878096;0,995554324;2;7;7;apical cortex
GO:0090141;0,878122;0,995554324;1;4;4;positive regulation of mitochondrial fission
GO:0016045;0,878145;0,995554324;2;11;11;detection of bacterium
GO:0035014;0,878392;0,995554324;3;8;8;phosphatidylinositol 3-kinase regulator activity
GO:0016189;0,878443;0,995554324;1;1;1;synaptic vesicle to endosome fusion
GO:0005969;0,878443;0,995554324;1;1;1;serine-pyruvate aminotransferase complex
GO:0043423;0,878521;0,995554324;4;4;4;3-phosphoinositide-dependent protein kinase binding
GO:0005697;0,878623;0,995554324;2;8;9;telomerase holoenzyme complex
GO:0030350;0,878642;0,995554324;1;3;3;iron-responsive element binding
GO:0017156;0,87873;0,995554324;10;28;30;calcium ion-dependent exocytosis
GO:0006620;0,878921;0,995554324;1;1;1;posttranslational protein targeting to membrane
GO:0008440;0,879071;0,995554324;3;9;9;inositol trisphosphate 3-kinase activity
GO:0060449;0,879113;0,995554324;2;5;5;bud elongation involved in lung branching
GO:0060017;0,879359;0,995554324;1;8;8;parathyroid gland development
GO:0048643;0,879367;0,995554324;3;6;6;positive regulation of skeletal muscle tissue development
GO:0019673;0,879692;0,995554324;2;12;12;GDP-mannose metabolic process
GO:0042327;0,879719;0,995554324;110;289;318;positive regulation of phosphorylation
GO:0004503;0,879771;0,995554324;1;1;1;monophenol monooxygenase activity
GO:0050794;0,879856;0,995554324;3642;9037;10149;regulation of cellular process
GO:0071526;0,879891;0,995554324;7;10;11;semaphorin-plexin signaling pathway
GO:0001843;0,879896;0,995554324;20;51;55;neural tube closure
GO:0010535;0,87993;0,995554324;1;7;7;positive regulation of activation of JAK2 kinase activity
GO:0010534;0,87993;0,995554324;1;7;7;regulation of activation of JAK2 kinase activity
GO:0045104;0,879933;0,995554324;6;22;23;intermediate filament cytoskeleton organization
GO:0048469;0,879969;0,995554324;29;107;116;cell maturation
GO:0010721;0,87999;0,995554324;49;143;148;negative regulation of cell development
GO:0004142;0,88006;0,995554324;1;3;3;diacylglycerol cholinephosphotransferase activity
GO:0031643;0,880107;0,995554324;1;4;4;positive regulation of myelination
GO:0008503;0,880239;0,995554324;3;7;9;benzodiazepine receptor activity
GO:0032989;0,880242;0,995554324;164;362;410;cellular component morphogenesis
GO:0071436;0,880253;0,995554324;7;9;11;sodium ion export
GO:0004567;0,880303;0,995554324;1;1;1;beta-mannosidase activity
GO:0015014;0,880386;0,995554324;6;7;7;heparan sulfate proteoglycan biosynthetic process, polysaccharide chain biosynthetic process
GO:0051262;0,880404;0,995554324;31;92;97;protein tetramerization
GO:0006384;0,880745;0,995554324;1;4;4;transcription initiation from RNA polymerase III promoter
GO:0050869;0,880779;0,995554324;8;30;30;negative regulation of B cell activation
GO:0042572;0,880869;0,995554324;2;16;16;retinol metabolic process
GO:0032728;0,881088;0,995554324;4;16;16;positive regulation of interferon-beta production
GO:0061387;0,881106;0,995554324;26;61;63;regulation of extent of cell growth
GO:0014850;0,88114;0,995554324;2;7;7;response to muscle activity
GO:0000138;0,881162;0,995554324;1;5;5;Golgi trans cisterna
GO:0080025;0,881279;0,995554324;5;10;10;phosphatidylinositol-3,5-bisphosphate binding
GO:0051419;0,881372;0,995554324;1;2;2;nebulin binding
GO:0043552;0,881402;0,995554324;6;19;19;positive regulation of phosphatidylinositol 3-kinase activity
GO:0009880;0,881404;0,995554324;24;58;61;embryonic pattern specification
GO:0032836;0,881443;0,995554324;3;8;8;glomerular basement membrane development
GO:0021915;0,881648;0,995554324;12;31;32;neural tube development
GO:0007132;0,881774;0,995554324;2;8;9;meiotic metaphase I
GO:0032841;0,88197;0,995554324;2;2;2;calcitonin binding
GO:0040023;0,881973;0,995554324;5;10;10;establishment of nucleus localization
GO:0010389;0,882167;0,995554324;8;26;28;regulation of G2/M transition of mitotic cell cycle
GO:0051294;0,882362;0,995554324;6;14;15;establishment of spindle orientation
GO:0000132;0,882362;0,995554324;6;14;15;establishment of mitotic spindle orientation
GO:0048208;0,882417;0,995554324;5;16;17;COPII vesicle coating
GO:2000774;0,882545;0,995554324;1;4;5;positive regulation of cellular senescence
GO:0035985;0,882545;0,995554324;1;4;5;senescence-associated heterochromatin focus
GO:0035986;0,882545;0,995554324;1;4;5;senescence-associated heterochromatin focus formation
GO:0031594;0,882599;0,995554324;17;41;42;neuromuscular junction
GO:0016862;0,882612;0,995554324;3;12;12;intramolecular oxidoreductase activity, interconverting keto- and enol-groups
GO:0045989;0,882688;0,995554324;2;8;8;positive regulation of striated muscle contraction
GO:0015803;0,8827;0,995554324;1;7;8;branched-chain aliphatic amino acid transport
GO:0015820;0,8827;0,995554324;1;7;8;leucine transport
GO:0004490;0,882903;0,995554324;1;1;1;methylglutaconyl-CoA hydratase activity
GO:0001302;0,883219;0,995554324;1;6;6;replicative cell aging
GO:0045814;0,883221;0,995554324;7;24;29;negative regulation of gene expression, epigenetic
GO:0008889;0,883303;0,995554324;3;7;8;glycerophosphodiester phosphodiesterase activity
GO:0031641;0,883371;0,995554324;4;14;14;regulation of myelination
GO:0004879;0,883409;0,995554324;42;91;99;ligand-dependent nuclear receptor activity
GO:0046174;0,883462;0,995554324;1;4;4;polyol catabolic process
GO:0010837;0,883471;0,995554324;3;7;7;regulation of keratinocyte proliferation
GO:0042296;0,883475;0,995554324;3;5;5;ISG15 ligase activity
GO:0042307;0,8837;0,995554324;18;57;74;positive regulation of protein import into nucleus
GO:0001098;0,883881;0,995554324;2;10;10;basal transcription machinery binding
GO:0001099;0,883881;0,995554324;2;10;10;basal RNA polymerase II transcription machinery binding
GO:0005100;0,883915;0,995554324;20;33;38;Rho GTPase activator activity
GO:0030826;0,884053;0,995554324;1;12;12;regulation of cGMP biosynthetic process
GO:0031047;0,884063;0,995554324;19;51;52;gene silencing by RNA
GO:0018108;0,884097;0,995554324;35;75;89;peptidyl-tyrosine phosphorylation
GO:0060686;0,884287;0,995554324;1;5;5;negative regulation of prostatic bud formation
GO:0044237;0,884304;0,995554324;2910;7530;8369;cellular metabolic process
GO:0006325;0,884348;0,995554324;226;580;677;chromatin organization
GO:0010225;0,884566;0,995554324;2;8;8;response to UV-C
GO:0034101;0,88465;0,995554324;1;7;10;erythrocyte homeostasis
GO:0003743;0,884701;0,995554324;11;45;49;translation initiation factor activity
GO:0042221;0,88477;0,995554324;1113;2881;3208;response to chemical stimulus
GO:0019432;0,884866;0,995554324;18;49;88;triglyceride biosynthetic process
GO:0005131;0,884869;0,995554324;2;5;5;growth hormone receptor binding
GO:0003696;0,885056;0,995554324;1;8;8;satellite DNA binding
GO:0048278;0,885068;0,995554324;15;36;37;vesicle docking
GO:0060668;0,88522;0,995554324;1;1;1;regulation of branching involved in salivary gland morphogenesis by extracellular matrix-epithelial cell signaling
GO:0000993;0,885269;0,995554324;1;9;9;RNA polymerase II core binding
GO:0002577;0,885325;0,995554324;1;8;8;regulation of antigen processing and presentation
GO:0002604;0,885325;0,995554324;1;8;8;regulation of dendritic cell antigen processing and presentation
GO:0043933;0,885353;0,995554324;363;1100;1257;macromolecular complex subunit organization
GO:0015018;0,885483;0,995554324;1;4;4;galactosylgalactosylxylosylprotein 3-beta-glucuronosyltransferase activity
GO:0071671;0,885488;0,995554324;4;4;4;regulation of smooth muscle cell chemotaxis
GO:0002116;0,885827;0,995554324;6;9;10;semaphorin receptor complex
GO:0008298;0,886004;0,995554324;2;6;6;intracellular mRNA localization
GO:0017056;0,886048;0,995554324;2;6;7;structural constituent of nuclear pore
GO:0048565;0,886104;0,995554324;20;57;65;digestive tract development
GO:0090103;0,886151;0,995554324;4;11;13;cochlea morphogenesis
GO:0019789;0,886218;0,995554324;2;7;7;SUMO ligase activity
GO:0046785;0,886512;0,995554324;1;4;4;microtubule polymerization
GO:0034969;0,886617;0,995554324;2;12;12;histone arginine methylation
GO:0031334;0,88668;0,995554324;33;97;111;positive regulation of protein complex assembly
GO:0044441;0,886757;0,995554324;43;90;91;cilium part
GO:0060375;0,886859;0,995554324;1;3;3;regulation of mast cell differentiation
GO:0035279;0,886939;0,995554324;1;4;5;mRNA cleavage involved in gene silencing by miRNA
GO:0048736;0,886954;0,995554324;7;19;21;appendage development
GO:0060173;0,886954;0,995554324;7;19;21;limb development
GO:0071438;0,887036;0,995554324;1;2;3;invadopodium membrane
GO:0003690;0,887168;0,995554324;38;116;128;double-stranded DNA binding
GO:0006706;0,887634;0,995554324;6;24;25;steroid catabolic process
GO:0001875;0,887722;0,995554324;2;7;7;lipopolysaccharide receptor activity
GO:0005484;0,887758;0,995554324;8;24;24;SNAP receptor activity
GO:0033076;0,887795;0,995554324;2;4;4;isoquinoline alkaloid metabolic process
GO:0010556;0,887803;0,995554324;1378;3720;4146;regulation of macromolecule biosynthetic process
GO:0071673;0,887954;0,995554324;3;3;3;positive regulation of smooth muscle cell chemotaxis
GO:0006020;0,887974;0,995554324;2;9;10;inositol metabolic process
GO:0005057;0,888004;0,995554324;66;138;155;receptor signaling protein activity
GO:0021702;0,888091;0,995554324;7;11;12;cerebellar Purkinje cell differentiation
GO:0071204;0,888186;0,995554324;1;5;5;histone pre-mRNA 3'end processing complex
GO:0034654;0,888261;0,995554324;93;251;275;nucleobase, nucleoside, nucleotide and nucleic acid biosynthetic process
GO:0034404;0,888261;0,995554324;93;251;275;nucleobase, nucleoside and nucleotide biosynthetic process
GO:0019205;0,888261;0,995554324;23;66;71;nucleobase, nucleoside, nucleotide kinase activity
GO:0014912;0,888365;0,995554324;2;12;13;negative regulation of smooth muscle cell migration
GO:0008442;0,888421;0,995554324;1;1;1;3-hydroxyisobutyrate dehydrogenase activity
GO:0016830;0,888466;0,995554324;19;59;60;carbon-carbon lyase activity
GO:0060753;0,888473;0,995554324;1;5;6;regulation of mast cell chemotaxis
GO:0060754;0,888473;0,995554324;1;5;6;positive regulation of mast cell chemotaxis
GO:0019787;0,888625;0,995554324;125;295;324;small conjugating protein ligase activity
GO:0016310;0,888885;0,995554324;387;827;922;phosphorylation
GO:0010741;0,888996;0,995554324;33;106;112;negative regulation of intracellular protein kinase cascade
GO:0007156;0,889019;0,995554324;68;145;155;homophilic cell adhesion
GO:0010907;0,889302;0,995554324;13;42;43;positive regulation of glucose metabolic process
GO:0051497;0,889314;0,995554324;3;5;6;negative regulation of stress fiber assembly
GO:0008494;0,889361;0,995554324;1;8;15;translation activator activity
GO:0034776;0,889471;0,995554324;1;5;5;response to histamine
GO:0001591;0,889471;0,995554324;1;5;5;dopamine receptor activity, coupled via Gi/Go
GO:0072300;0,889555;0,995554324;1;3;5;positive regulation of metanephric glomerulus development
GO:0072216;0,889555;0,995554324;1;3;5;positive regulation of metanephros development
GO:0031936;0,889606;0,995554324;2;7;11;negative regulation of chromatin silencing
GO:0005545;0,88972;0,995554324;19;27;28;1-phosphatidylinositol binding
GO:0060788;0,889884;0,995554324;3;12;15;ectodermal placode formation
GO:0060373;0,889971;0,995554324;1;2;2;regulation of ventricular cardiomyocyte membrane depolarization
GO:0051225;0,889983;0,995554324;15;35;45;spindle assembly
GO:0005582;0,889987;0,995554324;1;1;1;collagen type XV
GO:0045995;0,890021;0,995554324;19;56;69;regulation of embryonic development
GO:0031233;0,890067;0,995554324;5;29;31;intrinsic to external side of plasma membrane
GO:0061033;0,890328;0,995554324;1;2;2;secretion by lung epithelial cell involved in lung growth
GO:0010838;0,890328;0,995554324;1;2;2;positive regulation of keratinocyte proliferation
GO:0071547;0,890381;0,995554324;2;4;4;piP-body
GO:0043616;0,890442;0,995554324;5;14;14;keratinocyte proliferation
GO:0070681;0,890461;0,995554324;1;3;3;glutaminyl-tRNAGln biosynthesis via transamidation
GO:0050567;0,890461;0,995554324;1;3;3;glutaminyl-tRNA synthase (glutamine-hydrolyzing) activity
GO:0030956;0,890461;0,995554324;1;3;3;glutamyl-tRNA(Gln) amidotransferase complex
GO:0019229;0,890476;0,995554324;20;62;66;regulation of vasoconstriction
GO:0090193;0,890657;0,995554324;1;4;6;positive regulation of glomerulus development
GO:0070934;0,890668;0,995554324;1;5;5;CRD-mediated mRNA stabilization
GO:0070937;0,890668;0,995554324;1;5;5;CRD-mediated mRNA stability complex
GO:0060688;0,890695;0,995554324;18;46;55;regulation of morphogenesis of a branching structure
GO:0060463;0,890722;0,995554324;2;6;6;lung lobe morphogenesis
GO:0007168;0,890756;0,995554324;2;11;12;receptor guanylyl cyclase signaling pathway
GO:0043647;0,8908;0,995554324;6;15;17;inositol phosphate metabolic process
GO:0005499;0,890803;0,995554324;2;6;7;vitamin D binding
GO:2000249;0,890804;0,995554324;2;7;7;regulation of actin cytoskeleton reorganization
GO:0048333;0,890806;0,995554324;1;6;6;mesodermal cell differentiation
GO:0060056;0,891072;0,995554324;1;11;11;mammary gland involution
GO:0048541;0,891254;0,995554324;2;10;10;Peyer's patch development
GO:0060170;0,891278;0,995554324;4;19;19;cilium membrane
GO:0018963;0,891319;0,995554324;2;6;6;phthalate metabolic process
GO:0042056;0,891332;0,995554324;4;23;24;chemoattractant activity
GO:0033032;0,891342;0,995554324;5;15;15;regulation of myeloid cell apoptosis
GO:0004721;0,891376;0,995554324;88;193;210;phosphoprotein phosphatase activity
GO:0030055;0,891457;0,995554324;73;159;175;cell-substrate junction
GO:0016581;0,891544;0,995554324;4;16;17;NuRD complex
GO:0090292;0,891608;0,995554324;2;7;8;nuclear matrix anchoring at nuclear membrane
GO:0043578;0,891608;0,995554324;2;7;8;nuclear matrix organization
GO:0060993;0,89171;0,995554324;2;8;9;kidney morphogenesis
GO:0071845;0,891718;0,995554324;58;252;280;cellular component disassembly at cellular level
GO:0004505;0,891901;0,995554324;1;3;3;phenylalanine 4-monooxygenase activity
GO:0097035;0,89199;0,995554324;4;11;12;regulation of membrane lipid distribution
GO:0061036;0,892015;0,995554324;5;12;14;positive regulation of cartilage development
GO:0008227;0,892071;0,995554324;17;55;59;G-protein coupled amine receptor activity
GO:0007206;0,892188;0,995554324;3;3;3;activation of phospholipase C activity by metabotropic glutamate receptor signaling pathway
GO:0032007;0,892302;0,995554324;4;18;18;negative regulation of TOR signaling cascade
GO:0032927;0,892319;0,995554324;1;4;4;positive regulation of activin receptor signaling pathway
GO:0034770;0,892334;0,995554324;1;1;2;histone H4-K20 methylation
GO:0007494;0,892458;0,995554324;6;18;20;midgut development
GO:0044030;0,89249;0,995554324;2;6;6;regulation of DNA methylation
GO:0004468;0,892687;0,995554324;13;27;32;lysine N-acetyltransferase activity
GO:0004402;0,892687;0,995554324;13;27;32;histone acetyltransferase activity
GO:0004089;0,892765;0,995554324;3;15;16;carbonate dehydratase activity
GO:0014704;0,892891;0,995554324;4;10;10;intercalated disc
GO:0051718;0,892905;0,995554324;1;3;3;DNA (cytosine-5-)-methyltransferase activity, acting on CpG substrates
GO:0010424;0,892905;0,995554324;1;3;3;DNA methylation on cytosine within a CG sequence
GO:0051058;0,892999;0,995554324;10;28;29;negative regulation of small GTPase mediated signal transduction
GO:0001915;0,893014;0,995554324;1;2;3;negative regulation of T cell mediated cytotoxicity
GO:0004485;0,893047;0,995554324;1;2;2;methylcrotonoyl-CoA carboxylase activity
GO:0007292;0,89307;0,995554324;13;45;51;female gamete generation
GO:0015980;0,893091;0,995554324;86;208;261;energy derivation by oxidation of organic compounds
GO:0048806;0,893117;0,995554324;8;26;27;genitalia development
GO:0044291;0,893139;0,995554324;5;12;12;cell-cell contact zone
GO:0008142;0,893146;0,995554324;1;2;2;oxysterol binding
GO:0042168;0,89315;0,995554324;7;42;44;heme metabolic process
GO:0010770;0,89324;0,995554324;12;30;31;positive regulation of cell morphogenesis involved in differentiation
GO:0006917;0,893248;0,995554324;181;464;523;induction of apoptosis
GO:0046580;0,893293;0,995554324;9;27;28;negative regulation of Ras protein signal transduction
GO:0031111;0,893321;0,995554324;11;22;35;negative regulation of microtubule polymerization or depolymerization
GO:0016504;0,893351;0,995554324;14;38;38;peptidase activator activity
GO:0032780;0,893495;0,995554324;1;4;5;negative regulation of ATPase activity
GO:0001953;0,893561;0,995554324;3;12;14;negative regulation of cell-matrix adhesion
GO:0019894;0,893706;0,995554324;11;21;21;kinesin binding
GO:0008171;0,893795;0,995554324;4;21;23;O-methyltransferase activity
GO:0033814;0,893871;0,995554324;1;1;1;propanoyl-CoA C-acyltransferase activity
GO:0035690;0,894416;0,995554324;4;19;21;cellular response to drug
GO:2000683;0,894422;0,995554324;1;2;2;regulation of cellular response to X-ray
GO:0030618;0,894455;0,995554324;4;9;9;transforming growth factor beta receptor, pathway-specific cytoplasmic mediator activity
GO:0070874;0,89447;0,995554324;4;11;11;negative regulation of glycogen metabolic process
GO:0070884;0,894565;0,995554324;1;6;6;regulation of calcineurin-NFAT signaling pathway
GO:0015931;0,894683;0,995554324;60;183;225;nucleobase, nucleoside, nucleotide and nucleic acid transport
GO:0006436;0,894702;0,995554324;1;3;3;tryptophanyl-tRNA aminoacylation
GO:0004830;0,894702;0,995554324;1;3;3;tryptophan-tRNA ligase activity
GO:0005384;0,894728;0,995554324;3;9;9;manganese ion transmembrane transporter activity
GO:0005173;0,894743;0,995554324;2;4;4;stem cell factor receptor binding
GO:0021537;0,894971;0,995554324;14;25;29;telencephalon development
GO:0022408;0,895013;0,995554324;9;22;22;negative regulation of cell-cell adhesion
GO:0031849;0,895066;0,995554324;1;3;3;olfactory receptor binding
GO:0005826;0,895197;0,995554324;2;4;4;actomyosin contractile ring
GO:0002483;0,895391;0,995554324;1;6;24;antigen processing and presentation of endogenous peptide antigen
GO:0019885;0,895391;0,995554324;1;6;24;antigen processing and presentation of endogenous peptide antigen via MHC class I
GO:0010664;0,89559;0,995554324;1;9;10;negative regulation of striated muscle cell apoptosis
GO:0048312;0,895666;0,995554324;2;4;4;intracellular distribution of mitochondria
GO:0003917;0,895669;0,995554324;1;4;4;DNA topoisomerase type I activity
GO:0051135;0,895688;0,995554324;1;5;5;positive regulation of NK T cell activation
GO:0051133;0,895688;0,995554324;1;5;5;regulation of NK T cell activation
GO:0015842;0,895737;0,995554324;2;4;4;synaptic vesicle amine transport
GO:0010642;0,895813;0,995554324;3;10;10;negative regulation of platelet-derived growth factor receptor signaling pathway
GO:0035295;0,895858;0,995554324;33;92;94;tube development
GO:0030135;0,895917;0,995554324;58;131;147;coated vesicle
GO:0004896;0,895982;0,995554324;26;66;75;cytokine receptor activity
GO:0009898;0,896209;0,995554324;16;48;57;internal side of plasma membrane
GO:0006449;0,896282;0,995554324;1;10;10;regulation of translational termination
GO:0005932;0,896347;0,995554324;25;56;61;microtubule basal body
GO:0016706;0,896667;0,995554324;20;53;61;oxidoreductase activity, acting on paired donors, with incorporation or reduction of molecular oxygen, 2-oxoglutarate as one donor, and incorporation of one atom each of oxygen into both donors
GO:0032528;0,896766;0,995554324;2;9;9;microvillus organization
GO:0030033;0,896766;0,995554324;2;9;9;microvillus assembly
GO:0021696;0,896774;0,995554324;3;3;3;cerebellar cortex morphogenesis
GO:0048588;0,896805;0,995554324;7;26;28;developmental cell growth
GO:0035315;0,896825;0,995554324;1;3;3;hair cell differentiation
GO:0004127;0,896835;0,995554324;2;5;5;cytidylate kinase activity
GO:0010817;0,896872;0,995554324;81;247;266;regulation of hormone levels
GO:0012502;0,896926;0,995554324;182;466;525;induction of programmed cell death
GO:0044306;0,896936;0,995554324;14;32;36;neuron projection terminus
GO:0044448;0,89708;0,995554324;40;86;94;cell cortex part
GO:0061053;0,89711;0,995554324;1;8;8;somite development
GO:0008109;0,897286;0,995554324;1;6;6;N-acetyllactosaminide beta-1,6-N-acetylglucosaminyltransferase activity
GO:0005581;0,897337;0,995554324;51;110;118;collagen
GO:0051322;0,8975;0,995554324;6;14;15;anaphase
GO:0032020;0,897548;0,995554324;3;7;7;ISG15-protein conjugation
GO:0055001;0,897806;0,995554324;18;51;51;muscle cell development
GO:0035426;0,897827;0,995554324;1;2;3;extracellular matrix-cell signaling
GO:0006541;0,897862;0,995554324;7;24;27;glutamine metabolic process
GO:0017144;0,897901;0,995554324;11;31;31;drug metabolic process
GO:0070032;0,897905;0,995554324;1;3;3;synaptobrevin 2-SNAP-25-syntaxin-1a-complexin I complex
GO:0002028;0,897909;0,995554324;18;40;43;regulation of sodium ion transport
GO:0061088;0,898098;0,995554324;1;5;5;regulation of sequestering of zinc ion
GO:0042584;0,898179;0,995554324;6;8;8;chromaffin granule membrane
GO:0004488;0,898292;0,995554324;3;5;5;methylenetetrahydrofolate dehydrogenase (NADP+) activity
GO:0003705;0,898573;0,995554324;12;47;49;sequence-specific enhancer binding RNA polymerase II transcription factor activity
GO:0051169;0,898645;0,995554324;78;207;257;nuclear transport
GO:0050997;0,898795;0,995554324;2;11;11;quaternary ammonium group binding
GO:0006886;0,898805;0,995554324;202;506;566;intracellular protein transport
GO:0000380;0,898892;0,995554324;4;7;7;alternative nuclear mRNA splicing, via spliceosome
GO:0005200;0,898954;0,995554324;31;81;93;structural constituent of cytoskeleton
GO:0016740;0,899003;0,995554324;964;2204;2463;transferase activity
GO:0060290;0,899022;0,995554324;1;2;2;transdifferentiation
GO:0006703;0,899056;0,995554324;3;10;15;estrogen biosynthetic process
GO:0090083;0,899135;0,995554324;3;14;21;regulation of inclusion body assembly
GO:0015450;0,899193;0,995554324;2;13;15;P-P-bond-hydrolysis-driven protein transmembrane transporter activity
GO:0032743;0,899195;0,995554324;2;9;10;positive regulation of interleukin-2 production
GO:0015166;0,899278;0,995554324;1;6;6;polyol transmembrane transporter activity
GO:0016458;0,899337;0,995554324;31;80;82;gene silencing
GO:0060023;0,89939;0,995554324;1;5;5;soft palate development
GO:0008324;0,899443;0,995554324;285;648;707;cation transmembrane transporter activity
GO:0001657;0,899455;0,995554324;21;59;59;ureteric bud development
GO:0004985;0,899599;0,995554324;3;12;12;opioid receptor activity
GO:0001990;0,899849;0,995554324;7;26;30;regulation of systemic arterial blood pressure by hormone
GO:0003044;0,899849;0,995554324;7;26;30;regulation of systemic arterial blood pressure mediated by a chemical signal
GO:0050886;0,899849;0,995554324;7;26;30;endocrine process
GO:0031301;0,899922;0,995554324;65;188;249;integral to organelle membrane
GO:0015810;0,899923;0,995554324;4;6;6;aspartate transport
GO:0035020;0,90024;0,995554324;3;13;13;regulation of Rac protein signal transduction
GO:0006725;0,900243;0,995554324;112;290;306;cellular aromatic compound metabolic process
GO:0032473;0,900281;0,995554324;1;1;1;external side of mitochondrial outer membrane
GO:2000173;0,900281;0,995554324;1;1;1;negative regulation of branching morphogenesis of a nerve
GO:0034211;0,900281;0,995554324;1;1;1;GTP-dependent protein kinase activity
GO:0009150;0,900321;0,995554324;160;430;456;purine ribonucleotide metabolic process
GO:0021692;0,900358;0,995554324;2;2;2;cerebellar Purkinje cell layer morphogenesis
GO:0045299;0,900358;0,995554324;2;2;2;otolith mineralization
GO:0031114;0,900405;0,995554324;8;16;29;regulation of microtubule depolymerization
GO:0034374;0,900605;0,995554324;4;19;19;low-density lipoprotein particle remodeling
GO:0004477;0,900623;0,995554324;2;4;4;methenyltetrahydrofolate cyclohydrolase activity
GO:0048523;0,900711;0,995554324;1155;2978;3308;negative regulation of cellular process
GO:0045322;0,900886;0,995554324;1;4;5;unmethylated CpG binding
GO:0070761;0,900915;0,995554324;1;7;7;pre-snoRNP complex
GO:0060438;0,900971;0,995554324;1;4;4;trachea development
GO:0005272;0,901026;0,995554324;18;38;41;sodium channel activity
GO:0051168;0,901133;0,995554324;29;98;137;nuclear export
GO:0035145;0,901186;0,995554324;3;10;11;exon-exon junction complex
GO:0004605;0,901231;0,995554324;1;2;2;phosphatidate cytidylyltransferase activity
GO:0006306;0,901291;0,995554324;18;45;49;DNA methylation
GO:0006305;0,901291;0,995554324;18;45;49;DNA alkylation
GO:0043274;0,901347;0,995554324;4;13;14;phospholipase binding
GO:0032039;0,901429;0,995554324;5;15;17;integrator complex
GO:0016879;0,901431;0,995554324;172;386;426;ligase activity, forming carbon-nitrogen bonds
GO:0045714;0,901601;0,995554324;1;8;9;regulation of low-density lipoprotein particle receptor biosynthetic process
GO:0051059;0,901605;0,995554324;6;21;25;NF-kappaB binding
GO:0002020;0,901673;0,995554324;13;65;75;protease binding
GO:0000267;0,901784;0,995554324;630;1535;1694;cell fraction
GO:0010639;0,901855;0,995554324;68;169;198;negative regulation of organelle organization
GO:0043968;0,901924;0,995554324;4;14;14;histone H2A acetylation
GO:0002053;0,901939;0,995554324;9;27;29;positive regulation of mesenchymal cell proliferation
GO:0045121;0,901948;0,995554324;85;191;220;membrane raft
GO:0008144;0,901987;0,995554324;35;93;98;drug binding
GO:0060710;0,902028;0,995554324;2;5;5;chorio-allantoic fusion
GO:0061162;0,902153;0,995554324;2;7;7;establishment of monopolar cell polarity
GO:0061339;0,902153;0,995554324;2;7;7;establishment or maintenance of monopolar cell polarity
GO:0008143;0,902194;0,995554324;4;12;12;poly(A) RNA binding
GO:0060318;0,902432;0,995554324;2;2;2;definitive erythrocyte differentiation
GO:0004969;0,902456;0,995554324;2;12;12;histamine receptor activity
GO:0000159;0,90246;0,995554324;15;26;28;protein phosphatase type 2A complex
GO:0004114;0,902468;0,995554324;24;37;39;3',5'-cyclic-nucleotide phosphodiesterase activity
GO:0080090;0,902468;0,995554324;1895;4951;5470;regulation of primary metabolic process
GO:0004904;0,902472;0,995554324;1;7;7;interferon receptor activity
GO:0035640;0,902579;0,995554324;4;5;5;exploration behavior
GO:0046777;0,902597;0,995554324;84;166;179;protein autophosphorylation
GO:0004065;0,902862;0,995554324;8;15;20;arylsulfatase activity
GO:0070875;0,902943;0,995554324;8;30;31;positive regulation of glycogen metabolic process
GO:0030832;0,902993;0,995554324;36;97;108;regulation of actin filament length
GO:0005242;0,903057;0,995554324;9;31;32;inward rectifier potassium channel activity
GO:0048609;0,903088;0,995554324;192;528;606;multicellular organismal reproductive process
GO:0000578;0,903104;0,995554324;10;34;36;embryonic axis specification
GO:0010769;0,903208;0,995554324;86;192;197;regulation of cell morphogenesis involved in differentiation
GO:0048144;0,903288;0,995554324;1;2;2;fibroblast proliferation
GO:0042773;0,903311;0,995554324;3;8;13;ATP synthesis coupled electron transport
GO:0030833;0,903373;0,995554324;32;88;99;regulation of actin filament polymerization
GO:0005222;0,903621;0,995554324;1;3;4;intracellular cAMP activated cation channel activity
GO:0032235;0,903757;0,995554324;2;2;2;negative regulation of calcium ion transport via store-operated calcium channel activity
GO:0015278;0,903842;0,995554324;7;11;12;calcium-release channel activity
GO:0043507;0,903929;0,995554324;26;62;72;positive regulation of JUN kinase activity
GO:0008017;0,903938;0,995554324;45;98;106;microtubule binding
GO:0002821;0,903962;0,995554324;8;39;51;positive regulation of adaptive immune response
GO:0048148;0,904014;0,995554324;4;13;14;behavioral response to cocaine
GO:0071173;0,904024;0,995554324;13;39;39;spindle assembly checkpoint
GO:0034637;0,904043;0,995554324;38;123;134;cellular carbohydrate biosynthetic process
GO:0043648;0,904063;0,995554324;23;59;60;dicarboxylic acid metabolic process
GO:0051552;0,904196;0,995554324;2;5;5;flavone metabolic process
GO:0050848;0,904247;0,995554324;9;30;37;regulation of calcium-mediated signaling
GO:0048869;0,90427;0,995554324;822;2050;2265;cellular developmental process
GO:0000036;0,904388;0,995554324;2;7;7;acyl carrier activity
GO:0035063;0,904455;0,995554324;3;3;3;nuclear speck organization
GO:0006730;0,90451;0,995554324;87;235;251;one-carbon metabolic process
GO:0040037;0,904616;0,995554324;6;13;13;negative regulation of fibroblast growth factor receptor signaling pathway
GO:0048681;0,904642;0,995554324;6;8;8;negative regulation of axon regeneration
GO:0033116;0,904697;0,995554324;6;21;27;endoplasmic reticulum-Golgi intermediate compartment membrane
GO:0016725;0,904748;0,995554324;3;11;11;oxidoreductase activity, acting on CH or CH2 groups
GO:0022604;0,904876;0,995554324;131;288;313;regulation of cell morphogenesis
GO:0006289;0,905038;0,995554324;22;81;98;nucleotide-excision repair
GO:0045298;0,90506;0,995554324;1;1;1;tubulin complex
GO:0006429;0,905098;0,995554324;2;3;3;leucyl-tRNA aminoacylation
GO:0004823;0,905098;0,995554324;2;3;3;leucine-tRNA ligase activity
GO:0021957;0,905211;0,995554324;3;3;3;corticospinal tract morphogenesis
GO:0048286;0,905288;0,995554324;12;37;38;lung alveolus development
GO:0045601;0,905298;0,995554324;3;15;17;regulation of endothelial cell differentiation
GO:0060969;0,905713;0,995554324;2;9;19;negative regulation of gene silencing
GO:0042976;0,905714;0,995554324;5;6;6;activation of Janus kinase activity
GO:0005813;0,905725;0,995554324;160;368;392;centrosome
GO:0052314;0,905783;0,995554324;1;3;3;phytoalexin metabolic process
GO:0007288;0,905866;0,995554324;1;4;4;sperm axoneme assembly
GO:0035084;0,905866;0,995554324;1;4;4;flagellar axoneme assembly
GO:0090140;0,905939;0,995554324;1;5;5;regulation of mitochondrial fission
GO:2000602;0,906163;0,995554324;31;90;95;regulation of interphase of mitotic cell cycle
GO:0031065;0,906186;0,995554324;3;6;6;positive regulation of histone deacetylation
GO:0015250;0,906237;0,995554324;1;10;10;water channel activity
GO:0001502;0,90642;0,995554324;4;17;17;cartilage condensation
GO:0001569;0,906561;0,995554324;12;32;33;patterning of blood vessels
GO:0043020;0,906669;0,995554324;1;8;10;NADPH oxidase complex
GO:0005604;0,906778;0,995554324;46;83;86;basement membrane
GO:0000075;0,90688;0,995554324;88;269;289;cell cycle checkpoint
GO:0042559;0,906893;0,995554324;8;24;24;pteridine-containing compound biosynthetic process
GO:0008484;0,906978;0,995554324;9;18;25;sulfuric ester hydrolase activity
GO:0006364;0,907017;0,995554324;18;104;114;rRNA processing
GO:0010716;0,907105;0,995554324;1;5;5;negative regulation of extracellular matrix disassembly
GO:0005536;0,907142;0,995554324;2;7;10;glucose binding
GO:0034454;0,907222;0,995554324;1;2;2;microtubule anchoring at centrosome
GO:0031492;0,90727;0,995554324;1;4;4;nucleosomal DNA binding
GO:0016907;0,907331;0,995554324;7;10;10;G-protein coupled acetylcholine receptor activity
GO:0004981;0,907331;0,995554324;7;10;10;muscarinic acetylcholine receptor activity
GO:0009743;0,907335;0,995554324;55;151;163;response to carbohydrate stimulus
GO:0050104;0,907376;0,995554324;1;1;1;L-gulonate 3-dehydrogenase activity
GO:0009948;0,907472;0,995554324;8;34;36;anterior/posterior axis specification
GO:0010833;0,907619;0,995554324;11;37;40;telomere maintenance via telomere lengthening
GO:0071322;0,907732;0,995554324;9;29;30;cellular response to carbohydrate stimulus
GO:0004112;0,907889;0,995554324;24;38;40;cyclic-nucleotide phosphodiesterase activity
GO:0048563;0,90796;0,995554324;2;5;5;post-embryonic organ morphogenesis
GO:0006888;0,908061;0,995554324;21;58;61;ER to Golgi vesicle-mediated transport
GO:0016090;0,908085;0,995554324;1;7;7;prenol metabolic process
GO:0009620;0,908117;0,995554324;2;25;29;response to fungus
GO:0051101;0,908238;0,995554324;21;77;79;regulation of DNA binding
GO:0007049;0,908246;0,995554324;324;880;964;cell cycle
GO:0006685;0,90832;0,995554324;1;5;5;sphingomyelin catabolic process
GO:0032280;0,908374;0,995554324;6;6;6;symmetric synapse
GO:0070571;0,908423;0,995554324;6;9;9;negative regulation of neuron projection regeneration
GO:0060046;0,908532;0,995554324;3;6;6;regulation of acrosome reaction
GO:0014066;0,908616;0,995554324;13;45;45;regulation of phosphatidylinositol 3-kinase cascade
GO:0030911;0,908666;0,995554324;1;7;7;TPR domain binding
GO:0006518;0,908686;0,995554324;23;89;99;peptide metabolic process
GO:0033123;0,908703;0,995554324;5;5;5;positive regulation of purine nucleotide catabolic process
GO:0033126;0,908703;0,995554324;5;5;5;positive regulation of GTP catabolic process
GO:0030813;0,908703;0,995554324;5;5;5;positive regulation of nucleotide catabolic process
GO:0045103;0,908954;0,995554324;6;24;25;intermediate filament-based process
GO:0005634;0,909067;0,995554324;2421;6488;7377;nucleus
GO:0005828;0,909076;0,995554324;3;5;5;kinetochore microtubule
GO:0045906;0,909076;0,995554324;2;5;6;negative regulation of vasoconstriction
GO:0030154;0,909132;0,995554324;603;1524;1670;cell differentiation
GO:0016772;0,909353;0,995554324;550;1166;1302;transferase activity, transferring phosphorus-containing groups
GO:0048306;0,909425;0,995554324;17;63;68;calcium-dependent protein binding
GO:0060575;0,909658;0,995554324;1;4;5;intestinal epithelial cell differentiation
GO:0002218;0,909729;0,995554324;51;154;174;activation of innate immune response
GO:0030186;0,909783;0,995554324;1;5;7;melatonin metabolic process
GO:0048645;0,909922;0,995554324;5;17;19;organ formation
GO:0034105;0,909959;0,995554324;6;21;21;positive regulation of tissue remodeling
GO:0006754;0,910037;0,995554324;34;89;99;ATP biosynthetic process
GO:0008898;0,910214;0,995554324;1;3;3;homocysteine S-methyltransferase activity
GO:0005607;0,910229;0,995554324;1;2;2;laminin-2 complex
GO:0034330;0,910271;0,995554324;104;211;223;cell junction organization
GO:0030976;0,910363;0,995554324;2;7;7;thiamine pyrophosphate binding
GO:0005638;0,910407;0,995554324;1;6;6;lamin filament
GO:0010718;0,910668;0,995554324;10;25;25;positive regulation of epithelial to mesenchymal transition
GO:0003779;0,911001;0,995554324;215;393;448;actin binding
GO:0008276;0,911165;0,995554324;32;82;90;protein methyltransferase activity
GO:0004487;0,911216;0,995554324;1;3;3;methylenetetrahydrofolate dehydrogenase (NAD+) activity
GO:0008475;0,911367;0,995554324;1;3;3;procollagen-lysine 5-dioxygenase activity
GO:0045059;0,911419;0,995554324;2;8;14;positive thymic T cell selection
GO:0090263;0,911439;0,995554324;19;50;53;positive regulation of canonical Wnt receptor signaling pathway
GO:0019985;0,91146;0,995554324;1;4;4;translesion synthesis
GO:0060049;0,911578;0,995554324;1;4;4;regulation of protein glycosylation
GO:0001774;0,911621;0,995554324;3;13;14;microglial cell activation
GO:0033842;0,911707;0,995554324;1;2;2;N-acetyl-beta-glucosaminyl-glycoprotein 4-beta-N-acetylgalactosaminyltransferase activity
GO:0010561;0,911724;0,995554324;3;8;8;negative regulation of glycoprotein biosynthetic process
GO:0060285;0,91195;0,995554324;2;6;6;ciliary cell motility
GO:0014014;0,912143;0,995554324;7;39;39;negative regulation of gliogenesis
GO:0033209;0,91221;0,995554324;7;28;36;tumor necrosis factor-mediated signaling pathway
GO:0048477;0,912232;0,995554324;7;23;25;oogenesis
GO:0060286;0,912413;0,995554324;1;5;5;flagellar cell motility
GO:0045762;0,912433;0,995554324;29;79;84;positive regulation of adenylate cyclase activity
GO:0030362;0,9125;0,995554324;1;2;2;protein phosphatase type 4 regulator activity
GO:0030289;0,9125;0,995554324;1;2;2;protein phosphatase 4 complex
GO:0032314;0,912704;0,995554324;7;16;16;regulation of Rac GTPase activity
GO:0016035;0,91275;0,995554324;3;6;6;zeta DNA polymerase complex
GO:0006649;0,912751;0,995554324;1;1;1;phospholipid transfer to membrane
GO:0047192;0,91284;0,995554324;1;2;2;1-alkylglycerophosphocholine O-acetyltransferase activity
GO:0016757;0,912872;0,995554324;134;330;350;transferase activity, transferring glycosyl groups
GO:0035267;0,913163;0,995554324;4;16;16;NuA4 histone acetyltransferase complex
GO:0045869;0,913181;0,995554324;1;4;4;negative regulation of retroviral genome replication
GO:0031090;0,913383;0,995554324;1000;2572;3008;organelle membrane
GO:0046499;0,914031;0,995554324;1;4;4;S-adenosylmethioninamine metabolic process
GO:0060429;0,914053;0,995554324;15;50;51;epithelium development
GO:0032273;0,914169;0,995554324;18;55;57;positive regulation of protein polymerization
GO:0030516;0,914284;0,995554324;24;57;59;regulation of axon extension
GO:0031419;0,914534;0,995554324;3;7;7;cobalamin binding
GO:0030003;0,914653;0,995554324;129;376;404;cellular cation homeostasis
GO:0031402;0,914668;0,995554324;1;3;3;sodium ion binding
GO:0016607;0,914763;0,995554324;57;167;210;nuclear speck
GO:0050847;0,914795;0,995554324;3;6;6;progesterone receptor signaling pathway
GO:0003148;0,91484;0,995554324;3;8;8;outflow tract septum morphogenesis
GO:0006098;0,914912;0,995554324;3;13;16;pentose-phosphate shunt
GO:0030688;0,914982;0,995554324;1;3;3;preribosome, small subunit precursor
GO:0034260;0,915077;0,995554324;2;10;10;negative regulation of GTPase activity
GO:0009067;0,91532;0,995554324;6;25;25;aspartate family amino acid biosynthetic process
GO:0035770;0,915343;0,995554324;27;82;86;RNA granule
GO:0070063;0,915374;0,995554324;5;18;18;RNA polymerase binding
GO:0010259;0,915444;0,995554324;5;13;13;multicellular organismal aging
GO:0008649;0,915468;0,995554324;2;7;7;rRNA methyltransferase activity
GO:0060159;0,915583;0,995554324;3;9;9;regulation of dopamine receptor signaling pathway
GO:0005914;0,915583;0,995554324;1;1;1;spot adherens junction
GO:0010942;0,915706;0,995554324;268;708;780;positive regulation of cell death
GO:0019883;0,915709;0,995554324;1;8;26;antigen processing and presentation of endogenous antigen
GO:0060394;0,915762;0,995554324;1;3;3;negative regulation of pathway-restricted SMAD protein phosphorylation
GO:0005749;0,915775;0,995554324;1;4;4;mitochondrial respiratory chain complex II
GO:0000104;0,915775;0,995554324;1;4;4;succinate dehydrogenase activity
GO:0045257;0,915775;0,995554324;1;4;4;succinate dehydrogenase complex (ubiquinone)
GO:0045283;0,915775;0,995554324;1;4;4;fumarate reductase complex
GO:0045281;0,915775;0,995554324;1;4;4;succinate dehydrogenase complex
GO:0032059;0,9158;0,995554324;2;6;6;bleb
GO:0006974;0,915806;0,995554324;231;625;727;response to DNA damage stimulus
GO:0046872;0,915808;0,995554324;2005;4772;5300;metal ion binding
GO:0019903;0,915926;0,995554324;36;81;92;protein phosphatase binding
GO:0050926;0,91596;0,995554324;6;22;28;regulation of positive chemotaxis
GO:0007091;0,915963;0,995554324;5;12;17;mitotic metaphase/anaphase transition
GO:0042491;0,915993;0,995554324;8;13;19;auditory receptor cell differentiation
GO:0003989;0,916123;0,995554324;3;4;5;acetyl-CoA carboxylase activity
GO:0032212;0,916315;0,995554324;2;3;4;positive regulation of telomere maintenance via telomerase
GO:0006182;0,916351;0,995554324;3;17;20;cGMP biosynthetic process
GO:0009887;0,916408;0,995554324;169;472;520;organ morphogenesis
GO:0042518;0,916447;0,995554324;1;4;4;negative regulation of tyrosine phosphorylation of Stat3 protein
GO:0070287;0,91645;0,995554324;1;1;1;ferritin receptor activity
GO:0031000;0,916586;0,995554324;6;13;13;response to caffeine
GO:0009726;0,916617;0,995554324;2;3;3;detection of endogenous stimulus
GO:0043189;0,916629;0,995554324;4;17;17;H4/H2A histone acetyltransferase complex
GO:0005856;0,916806;0,995554324;644;1350;1486;cytoskeleton
GO:0001076;0,916834;0,995554324;22;58;62;RNA polymerase II transcription factor binding transcription factor activity
GO:0070838;0,916998;0,995554324;83;178;204;divalent metal ion transport
GO:0060348;0,917123;0,995554324;12;20;20;bone development
GO:0060080;0,917134;0,995554324;2;7;8;regulation of inhibitory postsynaptic membrane potential
GO:0030497;0,917163;0,995554324;4;10;10;fatty acid elongation
GO:0006999;0,917282;0,995554324;3;8;8;nuclear pore organization
GO:0003085;0,917286;0,995554324;2;7;8;negative regulation of systemic arterial blood pressure
GO:0005546;0,917318;0,995554324;10;31;33;phosphatidylinositol-4,5-bisphosphate binding
GO:0071214;0,917407;0,995554324;50;145;152;cellular response to abiotic stimulus
GO:0007519;0,917484;0,995554324;14;55;61;skeletal muscle tissue development
GO:0000003;0,917575;0,995554324;1;10;12;reproduction
GO:0019953;0,917575;0,995554324;1;10;11;sexual reproduction
GO:0043169;0,917579;0,995554324;2031;4837;5368;cation binding
GO:0051188;0,91761;0,995554324;49;148;155;cofactor biosynthetic process
GO:0007032;0,917725;0,995554324;8;27;27;endosome organization
GO:0001893;0,917733;0,995554324;1;4;4;maternal placenta development
GO:0030325;0,917764;0,995554324;9;37;40;adrenal gland development
GO:0009100;0,917777;0,995554324;48;103;104;glycoprotein metabolic process
GO:0046121;0,917828;0,995554324;2;3;3;deoxyribonucleoside catabolic process
GO:0031332;0,917862;0,995554324;4;9;9;RNAi effector complex
GO:0016442;0,917862;0,995554324;4;9;9;RNA-induced silencing complex
GO:0048041;0,918013;0,995554324;13;20;20;focal adhesion assembly
GO:0022892;0,918032;0,995554324;507;1172;1321;substrate-specific transporter activity
GO:0032855;0,918127;0,995554324;12;30;33;positive regulation of Rac GTPase activity
GO:0016405;0,918138;0,995554324;4;8;8;CoA-ligase activity
GO:0046966;0,91818;0,995554324;10;33;42;thyroid hormone receptor binding
GO:0033025;0,91841;0,995554324;1;6;6;regulation of mast cell apoptosis
GO:0045950;0,918412;0,995554324;1;2;2;negative regulation of mitotic recombination
GO:0043618;0,918444;0,995554324;4;11;11;regulation of transcription from RNA polymerase II promoter in response to stress
GO:0046146;0,918479;0,995554324;1;7;7;tetrahydrobiopterin metabolic process
GO:0006729;0,918479;0,995554324;1;7;7;tetrahydrobiopterin biosynthetic process
GO:0016236;0,918529;0,995554324;1;7;10;macroautophagy
GO:0050790;0,918591;0,995554324;617;1582;1699;regulation of catalytic activity
GO:0019228;0,918628;0,995554324;6;13;14;regulation of action potential in neuron
GO:0042153;0,918688;0,995554324;2;4;4;RPTP-like protein binding
GO:0031300;0,918761;0,995554324;75;215;277;intrinsic to organelle membrane
GO:0007431;0,918799;0,995554324;1;3;3;salivary gland development
GO:0002360;0,918878;0,995554324;4;12;14;T cell lineage commitment
GO:0019238;0,918961;0,995554324;3;7;7;cyclohydrolase activity
GO:0048406;0,919092;0,995554324;2;6;6;nerve growth factor binding
GO:0060606;0,919208;0,995554324;20;52;56;tube closure
GO:0015197;0,919259;0,995554324;3;10;28;peptide transporter activity
GO:0033783;0,919365;0,995554324;1;1;1;25-hydroxycholesterol 7alpha-hydroxylase activity
GO:0033598;0,919488;0,995554324;7;16;16;mammary gland epithelial cell proliferation
GO:0072134;0,919559;0,995554324;1;3;3;nephrogenic mesenchyme morphogenesis
GO:0021515;0,919588;0,995554324;4;21;21;cell differentiation in spinal cord
GO:0010765;0,919686;0,995554324;1;10;12;positive regulation of sodium ion transport
GO:0001780;0,919704;0,995554324;1;4;4;neutrophil homeostasis
GO:0010862;0,919818;0,995554324;8;21;22;positive regulation of pathway-restricted SMAD protein phosphorylation
GO:0071684;0,919834;0,995554324;1;4;4;organism emergence from protective structure
GO:0001835;0,919834;0,995554324;1;4;4;blastocyst hatching
GO:0035188;0,919834;0,995554324;1;4;4;hatching
GO:0045879;0,919878;0,995554324;4;11;12;negative regulation of smoothened signaling pathway
GO:0045175;0,919936;0,995554324;1;1;1;basal protein localization
GO:0004716;0,919971;0,995554324;8;14;14;receptor signaling protein tyrosine kinase activity
GO:0016874;0,920122;0,995554324;259;573;639;ligase activity
GO:0006874;0,9202;0,995554324;89;256;271;cellular calcium ion homeostasis
GO:0031577;0,920251;0,995554324;13;41;41;spindle checkpoint
GO:0009259;0,920322;0,995554324;162;438;466;ribonucleotide metabolic process
GO:0052656;0,920326;0,995554324;1;2;2;L-isoleucine transaminase activity
GO:0052654;0,920326;0,995554324;1;2;2;L-leucine transaminase activity
GO:0052655;0,920326;0,995554324;1;2;2;L-valine transaminase activity
GO:0004084;0,920326;0,995554324;1;2;2;branched-chain-amino-acid transaminase activity
GO:0009082;0,920326;0,995554324;1;2;2;branched chain family amino acid biosynthetic process
GO:0007089;0,920389;0,995554324;1;8;8;traversing start control point of mitotic cell cycle
GO:0043167;0,920446;0,995554324;2034;4846;5381;ion binding
GO:0051089;0,920487;0,995554324;1;1;1;constitutive protein ectodomain proteolysis
GO:0035786;0,920608;0,995554324;1;1;1;protein complex oligomerization
GO:0022038;0,920667;0,995554324;3;7;7;corpus callosum development
GO:0016529;0,920704;0,995554324;15;38;39;sarcoplasmic reticulum
GO:0000228;0,920833;0,995554324;19;60;68;nuclear chromosome
GO:0048546;0,920889;0,995554324;5;20;20;digestive tract morphogenesis
GO:0006851;0,921125;0,995554324;1;2;2;mitochondrial calcium ion transport
GO:0048537;0,921155;0,995554324;2;11;11;mucosal-associated lymphoid tissue development
GO:0042445;0,921248;0,995554324;62;182;199;hormone metabolic process
GO:0006857;0,921302;0,995554324;2;7;7;oligopeptide transport
GO:0002678;0,9214;0,995554324;1;5;15;positive regulation of chronic inflammatory response
GO:0042609;0,921416;0,995554324;1;7;8;CD4 receptor binding
GO:0031281;0,921498;0,995554324;29;80;85;positive regulation of cyclase activity
GO:0007595;0,921509;0,995554324;13;45;47;lactation
GO:0048468;0,921606;0,995554324;151;403;423;cell development
GO:0006312;0,92173;0,995554324;8;30;31;mitotic recombination
GO:0006396;0,921952;0,995554324;231;715;825;RNA processing
GO:0019987;0,922125;0,995554324;1;5;5;negative regulation of anti-apoptosis
GO:0002645;0,922225;0,995554324;2;6;6;positive regulation of tolerance induction
GO:0002643;0,922225;0,995554324;2;6;6;regulation of tolerance induction
GO:0030098;0,922285;0,995554324;41;118;126;lymphocyte differentiation
GO:0006913;0,922359;0,995554324;76;205;255;nucleocytoplasmic transport
GO:0032303;0,922362;0,995554324;1;9;10;regulation of icosanoid secretion
GO:0032305;0,922362;0,995554324;1;9;10;positive regulation of icosanoid secretion
GO:0032306;0,922362;0,995554324;1;9;10;regulation of prostaglandin secretion
GO:0032308;0,922362;0,995554324;1;9;10;positive regulation of prostaglandin secretion
GO:0046113;0,922498;0,995554324;5;9;9;nucleobase catabolic process
GO:0060091;0,922524;0,995554324;1;1;1;kinocilium
GO:0060118;0,922524;0,995554324;1;1;1;vestibular receptor cell development
GO:0010107;0,922685;0,995554324;1;4;4;potassium ion import
GO:0004535;0,922717;0,995554324;1;2;2;poly(A)-specific ribonuclease activity
GO:0016018;0,922754;0,995554324;1;7;7;cyclosporin A binding
GO:0007052;0,922878;0,995554324;8;27;28;mitotic spindle organization
GO:0043045;0,923029;0,995554324;1;6;6;DNA methylation involved in embryo development
GO:0015671;0,923127;0,995554324;5;13;13;oxygen transport
GO:0001739;0,923185;0,995554324;1;5;10;sex chromatin
GO:0042769;0,923192;0,995554324;2;9;9;DNA damage response, detection of DNA damage
GO:0042980;0,923239;0,995554324;1;2;3;cystic fibrosis transmembrane conductance regulator binding
GO:0043314;0,923273;0,995554324;2;2;2;negative regulation of neutrophil degranulation
GO:2000649;0,923293;0,995554324;2;7;8;regulation of sodium ion transmembrane transporter activity
GO:0009070;0,92337;0,995554324;2;21;22;serine family amino acid biosynthetic process
GO:0072657;0,923406;0,995554324;18;36;40;protein localization in membrane
GO:0030057;0,923444;0,995554324;9;23;25;desmosome
GO:0071478;0,923523;0,995554324;24;62;64;cellular response to radiation
GO:0009250;0,923604;0,995554324;4;13;16;glucan biosynthetic process
GO:0005978;0,923604;0,995554324;4;13;16;glycogen biosynthetic process
GO:0060596;0,923639;0,995554324;1;3;4;mammary placode formation
GO:0016496;0,923731;0,995554324;1;1;1;substance P receptor activity
GO:0030902;0,923826;0,995554324;6;18;18;hindbrain development
GO:0032968;0,923857;0,995554324;1;3;4;positive regulation of transcription elongation from RNA polymerase II promoter
GO:0005868;0,923858;0,995554324;3;12;13;cytoplasmic dynein complex
GO:0051561;0,923861;0,995554324;2;3;3;elevation of mitochondrial calcium ion concentration
GO:0051560;0,923861;0,995554324;2;3;3;mitochondrial calcium ion homeostasis
GO:0032592;0,923904;0,995554324;4;25;27;integral to mitochondrial membrane
GO:0001102;0,923946;0,995554324;4;10;10;RNA polymerase II activating transcription factor binding
GO:0000041;0,923971;0,995554324;33;108;129;transition metal ion transport
GO:0018879;0,924007;0,995554324;2;7;7;biphenyl metabolic process
GO:0034625;0,924224;0,995554324;2;5;5;fatty acid elongation, monounsaturated fatty acid
GO:0031053;0,924333;0,995554324;3;9;9;primary miRNA processing
GO:0072521;0,924353;0,995554324;212;568;605;purine-containing compound metabolic process
GO:0004709;0,924387;0,995554324;12;24;26;MAP kinase kinase kinase activity
GO:0014075;0,924608;0,995554324;44;121;132;response to amine stimulus
GO:0042104;0,924613;0,995554324;4;24;25;positive regulation of activated T cell proliferation
GO:0048585;0,924632;0,995554324;272;698;742;negative regulation of response to stimulus
GO:0043516;0,924724;0,995554324;4;21;22;regulation of DNA damage response, signal transduction by p53 class mediator
GO:0042910;0,924769;0,995554324;2;4;4;xenobiotic transporter activity
GO:0048488;0,924772;0,995554324;7;12;13;synaptic vesicle endocytosis
GO:0000019;0,924879;0,995554324;2;4;4;regulation of mitotic recombination
GO:0008607;0,92491;0,995554324;3;4;4;phosphorylase kinase regulator activity
GO:0060193;0,924942;0,995554324;68;165;171;positive regulation of lipase activity
GO:0032695;0,925031;0,995554324;2;15;15;negative regulation of interleukin-12 production
GO:0060972;0,925043;0,995554324;1;2;2;left/right pattern formation
GO:0060971;0,925043;0,995554324;1;2;2;embryonic heart tube left/right pattern formation
GO:0033179;0,925076;0,995554324;1;7;7;proton-transporting V-type ATPase, V0 domain
GO:0032819;0,925149;0,995554324;2;7;7;positive regulation of natural killer cell proliferation
GO:0045499;0,925289;0,995554324;4;5;5;chemorepellent activity
GO:0005782;0,925403;0,995554324;11;40;40;peroxisomal matrix
GO:0031907;0,925403;0,995554324;11;40;40;microbody lumen
GO:0045639;0,925407;0,995554324;22;75;82;positive regulation of myeloid cell differentiation
GO:0070904;0,925433;0,995554324;2;3;3;transepithelial L-ascorbic acid transport
GO:0070890;0,925433;0,995554324;2;3;3;sodium-dependent L-ascorbate transmembrane transporter activity
GO:0015882;0,925433;0,995554324;2;3;3;L-ascorbic acid transport
GO:0008520;0,925433;0,995554324;2;3;3;L-ascorbate:sodium symporter activity
GO:0015229;0,925433;0,995554324;2;3;3;L-ascorbic acid transporter activity
GO:0045898;0,925462;0,995554324;2;8;8;regulation of RNA polymerase II transcriptional preinitiation complex assembly
GO:0016327;0,925477;0,995554324;3;12;12;apicolateral plasma membrane
GO:0031852;0,925516;0,995554324;1;1;1;mu-type opioid receptor binding
GO:0022834;0,925646;0,995554324;70;150;166;ligand-gated channel activity
GO:0015276;0,925646;0,995554324;70;150;166;ligand-gated ion channel activity
GO:0051258;0,925762;0,995554324;12;55;70;protein polymerization
GO:0071464;0,925794;0,995554324;1;5;5;cellular response to hydrostatic pressure
GO:0071462;0,925794;0,995554324;1;5;5;cellular response to water
GO:0051599;0,925794;0,995554324;1;5;5;response to hydrostatic pressure
GO:0048639;0,925858;0,995554324;16;48;51;positive regulation of developmental growth
GO:0000381;0,925992;0,995554324;6;20;24;regulation of alternative nuclear mRNA splicing, via spliceosome
GO:0045885;0,926087;0,995554324;8;18;18;positive regulation of survival gene product expression
GO:0010640;0,926098;0,995554324;3;13;13;regulation of platelet-derived growth factor receptor signaling pathway
GO:0030166;0,926164;0,995554324;12;23;23;proteoglycan biosynthetic process
GO:0048232;0,926184;0,995554324;125;347;404;male gamete generation
GO:0007283;0,926184;0,995554324;125;347;404;spermatogenesis
GO:2000679;0,92627;0,995554324;1;5;5;positive regulation of transcription regulatory region DNA binding
GO:0007062;0,926352;0,995554324;6;17;22;sister chromatid cohesion
GO:0019222;0,926358;0,995554324;2115;5524;6121;regulation of metabolic process
GO:0002763;0,926404;0,995554324;11;41;48;positive regulation of myeloid leukocyte differentiation
GO:0055094;0,926451;0,995554324;2;10;10;response to lipoprotein stimulus
GO:0071156;0,926514;0,995554324;96;301;322;regulation of cell cycle arrest
GO:0006906;0,926565;0,995554324;7;19;20;vesicle fusion
GO:0045199;0,926726;0,995554324;1;1;1;maintenance of epithelial cell apical/basal polarity
GO:0010966;0,926822;0,995554324;1;3;3;regulation of phosphate transport
GO:0006221;0,926994;0,995554324;7;33;38;pyrimidine nucleotide biosynthetic process
GO:0007008;0,927022;0,995554324;1;5;5;outer mitochondrial membrane organization
GO:0045040;0,927022;0,995554324;1;5;5;protein import into mitochondrial outer membrane
GO:0004339;0,927121;0,995554324;1;1;5;glucan 1,4-alpha-glucosidase activity
GO:0008634;0,927184;0,995554324;1;10;10;negative regulation of survival gene product expression
GO:0052697;0,927222;0,995554324;1;5;5;xenobiotic glucuronidation
GO:0052696;0,927222;0,995554324;1;5;5;flavonoid glucuronidation
GO:0007094;0,927231;0,995554324;12;38;38;mitotic cell cycle spindle assembly checkpoint
GO:0035106;0,92729;0,995554324;1;2;3;operant conditioning
GO:0032649;0,927564;0,995554324;9;59;76;regulation of interferon-gamma production
GO:0072362;0,927637;0,995554324;1;1;1;regulation of glycolysis by negative regulation of transcription from RNA polymerase II promoter
GO:0072368;0,927637;0,995554324;1;1;1;regulation of lipid transport by negative regulation of transcription from RNA polymerase II promoter
GO:0001911;0,927655;0,995554324;1;5;12;negative regulation of leukocyte mediated cytotoxicity
GO:0030834;0,927655;0,995554324;15;37;38;regulation of actin filament depolymerization
GO:0010887;0,927688;0,995554324;3;11;11;negative regulation of cholesterol storage
GO:0072666;0,927833;0,995554324;5;12;12;establishment of protein localization to vacuole
GO:0006622;0,927833;0,995554324;5;12;12;protein targeting to lysosome
GO:0006623;0,927833;0,995554324;5;12;12;protein targeting to vacuole
GO:0070815;0,927863;0,995554324;1;5;5;peptidyl-lysine 5-dioxygenase activity
GO:2000773;0,927881;0,995554324;2;2;2;negative regulation of cellular senescence
GO:0043697;0,927881;0,995554324;2;2;2;cell dedifferentiation
GO:0043696;0,927881;0,995554324;2;2;2;dedifferentiation
GO:0010858;0,928027;0,995554324;1;5;5;calcium-dependent protein kinase regulator activity
GO:0046935;0,928059;0,995554324;2;6;6;1-phosphatidylinositol-3-kinase regulator activity
GO:0015801;0,928065;0,995554324;2;8;8;aromatic amino acid transport
GO:0003323;0,928087;0,995554324;2;3;3;type B pancreatic cell development
GO:0071479;0,928172;0,995554324;16;45;47;cellular response to ionizing radiation
GO:0051890;0,928218;0,995554324;4;11;11;regulation of cardioblast differentiation
GO:0031435;0,9283;0,995554324;5;15;15;mitogen-activated protein kinase kinase kinase binding
GO:0008409;0,928559;0,995554324;3;10;10;5'-3' exonuclease activity
GO:0048265;0,928598;0,995554324;7;26;26;response to pain
GO:0032012;0,928608;0,995554324;8;17;18;regulation of ARF protein signal transduction
GO:0044093;0,928742;0,995554324;508;1255;1349;positive regulation of molecular function
GO:0007250;0,928754;0,995554324;4;15;20;activation of NF-kappaB-inducing kinase activity
GO:0050930;0,928775;0,995554324;2;11;17;induction of positive chemotaxis
GO:2000109;0,928919;0,995554324;1;3;3;regulation of macrophage apoptosis
GO:0030198;0,928998;0,995554324;54;132;147;extracellular matrix organization
GO:0043062;0,928998;0,995554324;54;132;147;extracellular structure organization
GO:0030666;0,929058;0,995554324;22;58;67;endocytic vesicle membrane
GO:0031628;0,929119;0,995554324;1;2;2;opioid receptor binding
GO:0070822;0,929126;0,995554324;3;14;14;Sin3-type complex
GO:0016580;0,929126;0,995554324;3;14;14;Sin3 complex
GO:0042560;0,929129;0,995554324;1;4;4;pteridine-containing compound catabolic process
GO:0009397;0,929129;0,995554324;1;4;4;folic acid-containing compound catabolic process
GO:0009256;0,929129;0,995554324;1;4;4;10-formyltetrahydrofolate metabolic process
GO:0009258;0,929129;0,995554324;1;4;4;10-formyltetrahydrofolate catabolic process
GO:0016155;0,929129;0,995554324;1;4;4;formyltetrahydrofolate dehydrogenase activity
GO:0005674;0,929239;0,995554324;1;2;2;transcription factor TFIIF complex
GO:0060390;0,929665;0,995554324;6;14;21;regulation of SMAD protein import into nucleus
GO:0006288;0,929687;0,995554324;1;7;7;base-excision repair, DNA ligation
GO:0046684;0,929712;0,995554324;1;4;4;response to pyrethroid
GO:0032501;0,929841;0,995554324;1343;3393;3751;multicellular organismal process
GO:0004301;0,929922;0,995554324;1;5;5;epoxide hydrolase activity
GO:0031324;0,930001;0,995554324;476;1310;1446;negative regulation of cellular metabolic process
GO:0044245;0,93013;0,995554324;1;4;6;polysaccharide digestion
GO:0043620;0,930157;0,995554324;4;13;13;regulation of DNA-dependent transcription in response to stress
GO:0002361;0,93021;0,995554324;1;2;2;CD4-positive, CD25-positive, alpha-beta regulatory T cell differentiation
GO:0046544;0,930385;0,995554324;1;4;4;development of secondary male sexual characteristics
GO:0048864;0,930436;0,995554324;2;4;4;stem cell development
GO:0019871;0,93044;0,995554324;2;3;3;sodium channel inhibitor activity
GO:0032321;0,930553;0,995554324;26;66;74;positive regulation of Rho GTPase activity
GO:0008568;0,930605;0,995554324;2;4;4;microtubule-severing ATPase activity
GO:0044111;0,930771;0,995554324;1;2;2;development involved in symbiotic interaction
GO:0044007;0,930771;0,995554324;1;2;2;dissemination or transmission of symbiont from host
GO:0019089;0,930771;0,995554324;1;2;2;transmission of virus
GO:0051821;0,930771;0,995554324;1;2;2;dissemination or transmission of organism from other organism involved in symbiotic interaction
GO:0010767;0,930771;0,995554324;1;2;2;regulation of transcription from RNA polymerase II promoter in response to UV-induced DNA damage
GO:0010768;0,930771;0,995554324;1;2;2;negative regulation of transcription from RNA polymerase II promoter in response to UV-induced DNA damage
GO:0007276;0,930783;0,995554324;140;386;457;gamete generation
GO:0040019;0,930784;0,995554324;3;7;9;positive regulation of embryonic development
GO:0010871;0,930817;0,995554324;2;11;12;negative regulation of receptor biosynthetic process
GO:0045727;0,93114;0,995554324;14;59;77;positive regulation of translation
GO:0051782;0,931147;0,995554324;1;3;3;negative regulation of cell division
GO:0060298;0,931278;0,995554324;1;7;7;positive regulation of sarcomere organization
GO:0000910;0,931361;0,995554324;32;83;97;cytokinesis
GO:0000030;0,931409;0,995554324;2;20;20;mannosyltransferase activity
GO:0055099;0,93143;0,995554324;1;4;4;response to high density lipoprotein particle stimulus
GO:0072179;0,931456;0,995554324;1;3;4;nephric duct formation
GO:0003081;0,931551;0,995554324;1;14;18;regulation of systemic arterial blood pressure by renin-angiotensin
GO:0055074;0,931562;0,995554324;92;270;289;calcium ion homeostasis
GO:0006820;0,931659;0,995554324;73;179;220;anion transport
GO:0031436;0,931835;0,995554324;1;3;4;BRCA1-BARD1 complex
GO:0006260;0,931899;0,995554324;73;221;233;DNA replication
GO:0017034;0,931968;0,995554324;1;2;2;Rap guanyl-nucleotide exchange factor activity
GO:0030504;0,932015;0,995554324;1;1;1;inorganic diphosphate transmembrane transporter activity
GO:0017004;0,932215;0,995554324;1;10;11;cytochrome complex assembly
GO:0002040;0,932347;0,995554324;5;10;10;sprouting angiogenesis
GO:0010745;0,932387;0,995554324;5;19;20;negative regulation of macrophage derived foam cell differentiation
GO:0008582;0,932596;0,995554324;1;2;2;regulation of synaptic growth at neuromuscular junction
GO:0016576;0,932674;0,995554324;3;4;4;histone dephosphorylation
GO:0019201;0,93269;0,995554324;13;33;37;nucleotide kinase activity
GO:0060770;0,93282;0,995554324;2;8;8;negative regulation of epithelial cell proliferation involved in prostate gland development
GO:0060070;0,93282;0,995554324;22;61;64;canonical Wnt receptor signaling pathway
GO:0030226;0,932968;0,995554324;1;1;1;apolipoprotein receptor activity
GO:0038027;0,932968;0,995554324;1;1;1;apolipoprotein A-I-mediated signaling pathway
GO:0034188;0,932968;0,995554324;1;1;1;apolipoprotein A-I receptor activity
GO:0003824;0,933002;0,995554324;2717;6449;7199;catalytic activity
GO:0051276;0,933119;0,995554324;284;737;846;chromosome organization
GO:0050872;0,933209;0,995554324;6;12;12;white fat cell differentiation
GO:0060896;0,933395;0,995554324;1;1;2;neural plate pattern specification
GO:0021998;0,933395;0,995554324;1;1;2;neural plate mediolateral regionalization
GO:0048378;0,933395;0,995554324;1;1;2;regulation of lateral mesodermal cell fate specification
GO:0048352;0,933395;0,995554324;1;1;2;paraxial mesoderm structural organization
GO:0048338;0,933395;0,995554324;1;1;2;mesoderm structural organization
GO:0003272;0,933395;0,995554324;1;1;2;endocardial cushion formation
GO:0016668;0,933531;0,995554324;3;9;9;oxidoreductase activity, acting on a sulfur group of donors, NAD or NADP as acceptor
GO:0005507;0,933554;0,995554324;15;75;86;copper ion binding
GO:0008542;0,933556;0,995554324;12;33;36;visual learning
GO:0071174;0,933618;0,995554324;12;39;39;mitotic cell cycle spindle checkpoint
GO:0060711;0,93379;0,995554324;2;4;5;labyrinthine layer development
GO:0015631;0,933927;0,995554324;73;166;185;tubulin binding
GO:0007217;0,93408;0,995554324;3;10;10;tachykinin receptor signaling pathway
GO:0016646;0,934114;0,995554324;9;32;32;oxidoreductase activity, acting on the CH-NH group of donors, NAD or NADP as acceptor
GO:0072511;0,934361;0,995554324;83;181;207;divalent inorganic cation transport
GO:0009952;0,934437;0,995554324;39;131;143;anterior/posterior pattern specification
GO:0043228;0,934484;0,995554324;1095;2731;3042;non-membrane-bounded organelle
GO:0043232;0,934484;0,995554324;1095;2731;3042;intracellular non-membrane-bounded organelle
GO:0006071;0,934556;0,995554324;7;27;28;glycerol metabolic process
GO:0032324;0,934756;0,995554324;2;9;9;molybdopterin cofactor biosynthetic process
GO:0051189;0,934756;0,995554324;2;9;9;prosthetic group metabolic process
GO:0043545;0,934756;0,995554324;2;9;9;molybdopterin cofactor metabolic process
GO:0006777;0,934756;0,995554324;2;9;9;Mo-molybdopterin cofactor biosynthetic process
GO:0019720;0,934756;0,995554324;2;9;9;Mo-molybdopterin cofactor metabolic process
GO:0044455;0,934886;0,995554324;35;164;182;mitochondrial membrane part
GO:0045944;0,934934;0,995554324;235;632;698;positive regulation of transcription from RNA polymerase II promoter
GO:0007050;0,934995;0,995554324;66;185;199;cell cycle arrest
GO:0050927;0,935054;0,995554324;5;21;27;positive regulation of positive chemotaxis
GO:0001077;0,935122;0,995554324;10;45;46;RNA polymerase II core promoter proximal region sequence-specific DNA binding transcription factor activity involved in positive regulation of transcription
GO:0043034;0,935254;0,995554324;5;12;14;costamere
GO:0030478;0,935265;0,995554324;1;1;1;actin cap
GO:0017121;0,935358;0,995554324;2;8;8;phospholipid scrambling
GO:0021884;0,935421;0,995554324;4;12;13;forebrain neuron development
GO:0018076;0,935436;0,995554324;2;3;3;N-terminal peptidyl-lysine acetylation
GO:0002027;0,935472;0,995554324;7;28;30;regulation of heart rate
GO:0006740;0,935535;0,995554324;3;16;19;NADPH regeneration
GO:0070189;0,93558;0,995554324;4;11;12;kynurenine metabolic process
GO:0048385;0,935644;0,995554324;6;21;21;regulation of retinoic acid receptor signaling pathway
GO:0044449;0,935667;0,995554324;52;150;163;contractile fiber part
GO:0034754;0,935729;0,995554324;32;109;119;cellular hormone metabolic process
GO:0030899;0,935763;0,995554324;2;4;4;calcium-dependent ATPase activity
GO:0030520;0,935839;0,995554324;11;27;27;estrogen receptor signaling pathway
GO:0035239;0,935928;0,995554324;66;173;194;tube morphogenesis
GO:0034641;0,935958;0,995554324;1425;3999;4468;cellular nitrogen compound metabolic process
GO:0003796;0,935975;0,995554324;1;14;17;lysozyme activity
GO:0045793;0,936137;0,995554324;2;5;6;positive regulation of cell size
GO:0060484;0,936154;0,995554324;2;7;7;lung-associated mesenchyme development
GO:0051349;0,936157;0,995554324;29;82;87;positive regulation of lyase activity
GO:0032432;0,936326;0,995554324;19;47;52;actin filament bundle
GO:0018195;0,93643;0,995554324;6;18;18;peptidyl-arginine modification
GO:0042538;0,936491;0,995554324;1;5;5;hyperosmotic salinity response
GO:0005681;0,936492;0,995554324;45;185;217;spliceosomal complex
GO:0016763;0,936546;0,995554324;15;53;56;transferase activity, transferring pentosyl groups
GO:0021636;0,936587;0,995554324;4;4;4;trigeminal nerve morphogenesis
GO:0044420;0,936641;0,995554324;104;212;230;extracellular matrix part
GO:0070469;0,936722;0,995554324;11;74;89;respiratory chain
GO:0060301;0,936813;0,995554324;2;2;2;positive regulation of cytokine activity
GO:0021885;0,936829;0,995554324;13;30;32;forebrain cell migration
GO:0060300;0,936829;0,995554324;2;3;3;regulation of cytokine activity
GO:0016255;0,936837;0,995554324;2;8;8;attachment of GPI anchor to protein
GO:0048368;0,936865;0,995554324;1;2;3;lateral mesoderm development
GO:0050667;0,936974;0,995554324;1;8;8;homocysteine metabolic process
GO:0050684;0,937093;0,995554324;11;42;47;regulation of mRNA processing
GO:0042641;0,93717;0,995554324;24;53;58;actomyosin
GO:0045746;0,937216;0,995554324;2;12;15;negative regulation of Notch signaling pathway
GO:0031503;0,93724;0,995554324;2;9;9;protein complex localization
GO:0016726;0,937247;0,995554324;1;2;2;oxidoreductase activity, acting on CH or CH2 groups, NAD or NADP as acceptor
GO:0004854;0,937247;0,995554324;1;2;2;xanthine dehydrogenase activity
GO:0001537;0,937335;0,995554324;4;7;7;N-acetylgalactosamine 4-O-sulfotransferase activity
GO:0007093;0,937342;0,995554324;25;83;85;mitotic cell cycle checkpoint
GO:0090162;0,937542;0,995554324;2;6;6;establishment of epithelial cell polarity
GO:0018130;0,937562;0,995554324;108;313;342;heterocycle biosynthetic process
GO:0032060;0,937571;0,995554324;4;7;7;bleb assembly
GO:0060402;0,937769;0,995554324;19;35;40;calcium ion transport into cytosol
GO:0010632;0,93778;0,995554324;10;17;20;regulation of epithelial cell migration
GO:0001656;0,937791;0,995554324;11;38;44;metanephros development
GO:0016787;0,937857;0,995554324;1141;2758;3107;hydrolase activity
GO:0030854;0,937927;0,995554324;4;11;12;positive regulation of granulocyte differentiation
GO:0043408;0,938048;0,995554324;125;317;353;regulation of MAPKKK cascade
GO:0032839;0,938067;0,995554324;4;9;12;dendrite cytoplasm
GO:0021871;0,938077;0,995554324;1;4;4;forebrain regionalization
GO:0031328;0,938164;0,995554324;488;1338;1482;positive regulation of cellular biosynthetic process
GO:0017128;0,938427;0,995554324;1;7;7;phospholipid scramblase activity
GO:0006363;0,938494;0,995554324;5;29;39;termination of RNA polymerase I transcription
GO:0043313;0,938613;0,995554324;2;3;3;regulation of neutrophil degranulation
GO:0000226;0,938642;0,995554324;85;208;233;microtubule cytoskeleton organization
GO:0005669;0,938773;0,995554324;4;22;25;transcription factor TFIID complex
GO:0045294;0,938976;0,995554324;4;14;14;alpha-catenin binding
GO:0060401;0,939107;0,995554324;19;36;41;cytosolic calcium ion transport
GO:0004515;0,939111;0,995554324;2;4;4;nicotinate-nucleotide adenylyltransferase activity
GO:0002287;0,939188;0,995554324;1;9;10;alpha-beta T cell activation involved in immune response
GO:0002292;0,939188;0,995554324;1;9;10;T cell differentiation involved in immune response
GO:0002293;0,939188;0,995554324;1;9;10;alpha-beta T cell differentiation involved in immune response
GO:0080135;0,939583;0,995554324;100;256;288;regulation of cellular response to stress
GO:0016842;0,939867;0,995554324;1;5;5;amidine-lyase activity
GO:0045686;0,939884;0,995554324;4;31;31;negative regulation of glial cell differentiation
GO:0043526;0,939978;0,995554324;16;48;50;neuroprotection
GO:0031054;0,940012;0,995554324;3;9;9;pre-miRNA processing
GO:0006287;0,94005;0,995554324;1;7;7;base-excision repair, gap-filling
GO:0032543;0,940056;0,995554324;1;4;4;mitochondrial translation
GO:0034380;0,940091;0,995554324;1;8;14;high-density lipoprotein particle assembly
GO:0010390;0,94021;0,995554324;5;23;29;histone monoubiquitination
GO:0043121;0,940216;0,995554324;5;10;10;neurotrophin binding
GO:0045120;0,940228;0,995554324;3;15;16;pronucleus
GO:0090343;0,940346;0,995554324;1;10;13;positive regulation of cell aging
GO:0007286;0,940518;0,995554324;16;56;62;spermatid development
GO:0071779;0,940595;0,995554324;6;26;28;G1/S transition checkpoint
GO:0031575;0,940595;0,995554324;6;26;28;mitotic cell cycle G1/S transition checkpoint
GO:0010872;0,940685;0,995554324;1;18;18;regulation of cholesterol esterification
GO:0030425;0,940795;0,995554324;98;209;222;dendrite
GO:0044295;0,940821;0,995554324;3;7;7;axonal growth cone
GO:0032838;0,940825;0,995554324;4;10;13;cell projection cytoplasm
GO:0003350;0,94088;0,995554324;2;3;3;pulmonary myocardium development
GO:0006816;0,940897;0,995554324;67;137;151;calcium ion transport
GO:0048534;0,941116;0,995554324;64;172;190;hemopoietic or lymphoid organ development
GO:0031342;0,941116;0,995554324;1;6;13;negative regulation of cell killing
GO:0043025;0,941162;0,995554324;107;237;257;neuronal cell body
GO:0051539;0,941256;0,995554324;10;30;31;4 iron, 4 sulfur cluster binding
GO:0032856;0,941389;0,995554324;11;30;31;activation of Ras GTPase activity
GO:0048754;0,941438;0,995554324;44;120;139;branching morphogenesis of a tube
GO:0010517;0,941487;0,995554324;69;164;170;regulation of phospholipase activity
GO:0000982;0,941499;0,995554324;14;60;61;RNA polymerase II core promoter proximal region sequence-specific DNA binding transcription factor activity
GO:0055065;0,941545;0,995554324;124;362;392;metal ion homeostasis
GO:0001085;0,94155;0,995554324;11;30;33;RNA polymerase II transcription factor binding
GO:0048382;0,941649;0,995554324;1;2;3;mesendoderm development
GO:0006990;0,941817;0,995554324;1;1;1;positive regulation of transcription from RNA polymerase II promoter involved in unfolded protein response
GO:0051236;0,941966;0,995554324;49;151;189;establishment of RNA localization
GO:0050658;0,941966;0,995554324;49;151;189;RNA transport
GO:0050657;0,941966;0,995554324;49;151;189;nucleic acid transport
GO:0044238;0,941995;0,995554324;2954;7666;8525;primary metabolic process
GO:0042834;0,942025;0,995554324;1;11;11;peptidoglycan binding
GO:0004375;0,942066;0,995554324;1;1;1;glycine dehydrogenase (decarboxylating) activity
GO:0016642;0,942066;0,995554324;1;1;1;oxidoreductase activity, acting on the CH-NH2 group of donors, disulfide as acceptor
GO:0021953;0,942074;0,995554324;17;54;56;central nervous system neuron differentiation
GO:0008907;0,942209;0,995554324;1;1;1;integrase activity
GO:0090312;0,942264;0,995554324;3;9;9;positive regulation of protein deacetylation
GO:0034329;0,942429;0,995554324;94;196;205;cell junction assembly
GO:0001914;0,942441;0,995554324;2;10;11;regulation of T cell mediated cytotoxicity
GO:0051259;0,94248;0,995554324;114;304;328;protein oligomerization
GO:0004689;0,942544;0,995554324;1;3;6;phosphorylase kinase activity
GO:0005964;0,942544;0,995554324;1;3;6;phosphorylase kinase complex
GO:0005844;0,942619;0,995554324;6;17;19;polysome
GO:0031325;0,942649;0,995554324;673;1810;2023;positive regulation of cellular metabolic process
GO:0042575;0,942719;0,995554324;3;11;11;DNA polymerase complex
GO:0030900;0,94278;0,995554324;25;72;75;forebrain development
GO:0046907;0,942793;0,995554324;373;942;1090;intracellular transport
GO:0032272;0,94288;0,995554324;20;46;53;negative regulation of protein polymerization
GO:0022617;0,942903;0,995554324;2;5;5;extracellular matrix disassembly
GO:0045931;0,942935;0,995554324;9;39;39;positive regulation of mitotic cell cycle
GO:0005770;0,942944;0,995554324;23;80;93;late endosome
GO:0051087;0,942961;0,995554324;15;60;75;chaperone binding
GO:0001667;0,943157;0,995554324;18;54;56;ameboidal cell migration
GO:0000314;0,943174;0,995554324;4;25;31;organellar small ribosomal subunit
GO:0005763;0,943174;0,995554324;4;25;31;mitochondrial small ribosomal subunit
GO:0006112;0,9432;0,995554324;71;170;221;energy reserve metabolic process
GO:0005798;0,943204;0,995554324;11;32;34;Golgi-associated vesicle
GO:0042640;0,94322;0,995554324;4;13;14;anagen
GO:0005689;0,943239;0,995554324;3;27;29;U12-type spliceosomal complex
GO:0005768;0,943246;0,995554324;207;503;634;endosome
GO:0001778;0,943477;0,995554324;2;4;4;plasma membrane repair
GO:0007064;0,94352;0,995554324;2;4;5;mitotic sister chromatid cohesion
GO:0001568;0,943749;0,995554324;23;81;89;blood vessel development
GO:0034373;0,94392;0,995554324;2;2;2;intermediate-density lipoprotein particle remodeling
GO:0008523;0,943932;0,995554324;1;4;4;sodium-dependent multivitamin transmembrane transporter activity
GO:0033364;0,943935;0,995554324;2;3;3;mast cell secretory granule organization
GO:0034399;0,944056;0,995554324;3;6;6;nuclear periphery
GO:0042761;0,944096;0,995554324;2;8;8;very long-chain fatty acid biosynthetic process
GO:0035588;0,944203;0,995554324;1;1;1;G-protein coupled purinergic receptor signaling pathway
GO:0001973;0,944203;0,995554324;1;1;1;adenosine receptor signaling pathway
GO:0035090;0,944209;0,995554324;1;2;2;maintenance of apical/basal cell polarity
GO:0030487;0,944227;0,995554324;1;1;1;inositol-4,5-bisphosphate 5-phosphatase activity
GO:0045659;0,944227;0,995554324;1;1;1;negative regulation of neutrophil differentiation
GO:0005625;0,94424;0,995554324;173;502;571;soluble fraction
GO:0006991;0,944362;0,995554324;1;3;3;response to sterol depletion
GO:0003050;0,944374;0,995554324;4;4;4;regulation of systemic arterial blood pressure by atrial natriuretic peptide
GO:2000027;0,94443;0,995554324;45;135;148;regulation of organ morphogenesis
GO:0006488;0,944446;0,995554324;6;39;44;dolichol-linked oligosaccharide biosynthetic process
GO:0048518;0,944457;0,995554324;1445;3727;4197;positive regulation of biological process
GO:0019826;0,944458;0,995554324;1;3;3;oxygen sensor activity
GO:0035610;0,94457;0,995554324;7;7;7;protein side chain deglutamylation
GO:0035609;0,94457;0,995554324;7;7;7;C-terminal protein deglutamylation
GO:0035608;0,944606;0,995554324;7;9;9;protein deglutamylation
GO:0042392;0,944799;0,995554324;1;2;2;sphingosine-1-phosphate phosphatase activity
GO:0065009;0,944809;0,995554324;770;1948;2095;regulation of molecular function
GO:0000052;0,944879;0,995554324;4;11;30;citrulline metabolic process
GO:0032206;0,944918;0,995554324;2;5;6;positive regulation of telomere maintenance
GO:0071843;0,944947;0,995554324;11;64;69;cellular component biogenesis at cellular level
GO:2000401;0,944998;0,995554324;3;13;14;regulation of lymphocyte migration
GO:0002827;0,945205;0,995554324;1;9;9;positive regulation of T-helper 1 type immune response
GO:0010518;0,945433;0,995554324;65;156;162;positive regulation of phospholipase activity
GO:0043471;0,945447;0,995554324;11;38;38;regulation of cellular carbohydrate catabolic process
GO:0043470;0,945447;0,995554324;11;38;38;regulation of carbohydrate catabolic process
GO:0070670;0,945512;0,995554324;4;16;21;response to interleukin-4
GO:0032415;0,945533;0,995554324;1;6;6;regulation of sodium:hydrogen antiporter activity
GO:0006884;0,945645;0,995554324;3;15;16;cell volume homeostasis
GO:0071107;0,945672;0,995554324;1;6;10;response to parathyroid hormone stimulus
GO:0030284;0,945812;0,995554324;5;13;13;estrogen receptor activity
GO:0032729;0,945813;0,995554324;4;32;44;positive regulation of interferon-gamma production
GO:0006310;0,945839;0,995554324;63;190;219;DNA recombination
GO:0003688;0,945879;0,995554324;2;9;9;DNA replication origin binding
GO:0043209;0,945985;0,995554324;10;27;27;myelin sheath
GO:0016579;0,946038;0,995554324;27;67;76;protein deubiquitination
GO:0090231;0,946169;0,995554324;2;10;10;regulation of spindle checkpoint
GO:0006361;0,946169;0,995554324;6;32;42;transcription initiation from RNA polymerase I promoter
GO:0006360;0,946169;0,995554324;6;32;42;transcription from RNA polymerase I promoter
GO:0005261;0,946181;0,995554324;148;321;339;cation channel activity
GO:0043092;0,946278;0,995554324;3;9;9;L-amino acid import
GO:0070513;0,94641;0,995554324;4;12;12;death domain binding
GO:0032674;0,946425;0,995554324;2;13;13;regulation of interleukin-5 production
GO:0015467;0,946503;0,995554324;1;3;4;G-protein activated inward rectifier potassium channel activity
GO:0030131;0,946505;0,995554324;12;41;41;clathrin adaptor complex
GO:0005883;0,946613;0,995554324;2;6;8;neurofilament
GO:0030029;0,946653;0,995554324;171;378;414;actin filament-based process
GO:0045656;0,946658;0,995554324;1;2;2;negative regulation of monocyte differentiation
GO:0045578;0,946664;0,995554324;1;8;8;negative regulation of B cell differentiation
GO:0016055;0,946705;0,995554324;65;162;170;Wnt receptor signaling pathway
GO:0032801;0,946812;0,995554324;3;8;8;receptor catabolic process
GO:0046930;0,946875;0,995554324;35;101;103;pore complex
GO:0007212;0,946973;0,995554324;5;17;19;dopamine receptor signaling pathway
GO:0030061;0,946977;0,995554324;2;6;7;mitochondrial crista
GO:0031213;0,947056;0,995554324;1;2;2;RSF complex
GO:0052472;0,947149;0,995554324;6;21;21;modulation by host of symbiont transcription
GO:0043921;0,947149;0,995554324;6;21;21;modulation by host of viral transcription
GO:0044432;0,947174;0,995554324;363;982;1211;endoplasmic reticulum part
GO:0034982;0,947275;0,995554324;5;5;5;mitochondrial protein processing
GO:0006627;0,947275;0,995554324;5;5;5;protein processing involved in protein targeting to mitochondrion
GO:0004528;0,947281;0,995554324;2;7;7;phosphodiesterase I activity
GO:0002118;0,94741;0,995554324;1;6;6;aggressive behavior
GO:0006929;0,947458;0,995554324;2;5;5;substrate-dependent cell migration
GO:0019898;0,947458;0,995554324;61;131;141;extrinsic to membrane
GO:0033630;0,947486;0,995554324;4;18;20;positive regulation of cell adhesion mediated by integrin
GO:0003341;0,947531;0,995554324;2;7;8;cilium movement
GO:0021675;0,947557;0,995554324;7;40;42;nerve development
GO:0006875;0,947613;0,995554324;119;345;371;cellular metal ion homeostasis
GO:0030838;0,947673;0,995554324;10;38;40;positive regulation of actin filament polymerization
GO:0006750;0,947714;0,995554324;2;19;19;glutathione biosynthetic process
GO:0033265;0,947732;0,995554324;1;4;4;choline binding
GO:0043088;0,947736;0,995554324;7;21;22;regulation of Cdc42 GTPase activity
GO:0019368;0,947756;0,995554324;3;8;8;fatty acid elongation, unsaturated fatty acid
GO:0016417;0,947779;0,995554324;1;7;7;S-acyltransferase activity
GO:0031698;0,947798;0,995554324;1;3;3;beta-2 adrenergic receptor binding
GO:0019113;0,947893;0,995554324;1;2;2;limonene monooxygenase activity
GO:0018676;0,947893;0,995554324;1;2;2;(S)-limonene 7-monooxygenase activity
GO:0018675;0,947893;0,995554324;1;2;2;(S)-limonene 6-monooxygenase activity
GO:0000722;0,947906;0,995554324;6;26;27;telomere maintenance via recombination
GO:0021952;0,947959;0,995554324;10;17;18;central nervous system projection neuron axonogenesis
GO:0017147;0,947976;0,995554324;5;15;15;Wnt-protein binding
GO:0060437;0,948032;0,995554324;1;3;3;lung growth
GO:0051492;0,948143;0,995554324;13;28;30;regulation of stress fiber assembly
GO:0009891;0,948149;0,995554324;491;1350;1500;positive regulation of biosynthetic process
GO:0019212;0,948213;0,995554324;14;32;45;phosphatase inhibitor activity
GO:0001578;0,948223;0,995554324;8;22;24;microtubule bundle formation
GO:0060297;0,948229;0,995554324;1;9;9;regulation of sarcomere organization
GO:0010656;0,948237;0,995554324;2;13;14;negative regulation of muscle cell apoptosis
GO:0030349;0,948258;0,995554324;1;2;2;syntaxin-13 binding
GO:0030145;0,948305;0,995554324;15;43;45;manganese ion binding
GO:0009306;0,948374;0,995554324;14;55;55;protein secretion
GO:0048557;0,948453;0,995554324;5;18;18;embryonic digestive tract morphogenesis
GO:0006509;0,948454;0,995554324;7;18;19;membrane protein ectodomain proteolysis
GO:0046983;0,94847;0,995554324;354;890;971;protein dimerization activity
GO:0046874;0,948486;0,995554324;2;5;5;quinolinate metabolic process
GO:0051233;0,948494;0,995554324;4;12;13;spindle midzone
GO:0048603;0,948511;0,995554324;2;6;6;fibroblast growth factor 2 binding
GO:0005783;0,948601;0,995554324;494;1273;1483;endoplasmic reticulum
GO:0043301;0,948726;0,995554324;2;6;6;negative regulation of leukocyte degranulation
GO:0004447;0,948733;0,995554324;1;1;1;iodide peroxidase activity
GO:0045779;0,94881;0,995554324;2;11;11;negative regulation of bone resorption
GO:0001554;0,948828;0,995554324;1;3;3;luteolysis
GO:0060612;0,948969;0,995554324;8;21;21;adipose tissue development
GO:0048024;0,949096;0,995554324;8;31;36;regulation of nuclear mRNA splicing, via spliceosome
GO:0004674;0,949105;0,995554324;274;547;603;protein serine/threonine kinase activity
GO:0072528;0,949223;0,995554324;11;53;59;pyrimidine-containing compound biosynthetic process
GO:0042978;0,949251;0,995554324;1;1;1;ornithine decarboxylase activator activity
GO:0004925;0,949251;0,995554324;1;1;1;prolactin receptor activity
GO:0021680;0,949271;0,995554324;5;13;13;cerebellar Purkinje cell layer development
GO:0009108;0,949429;0,995554324;38;103;107;coenzyme biosynthetic process
GO:0010766;0,94944;0,995554324;2;5;5;negative regulation of sodium ion transport
GO:0021547;0,949537;0,995554324;1;1;1;midbrain-hindbrain boundary initiation
GO:0021501;0,949537;0,995554324;1;1;1;prechordal plate formation
GO:0071364;0,949574;0,995554324;1;7;7;cellular response to epidermal growth factor stimulus
GO:0048539;0,949674;0,995554324;1;4;4;bone marrow development
GO:0007406;0,949708;0,995554324;3;21;23;negative regulation of neuroblast proliferation
GO:0009148;0,949777;0,995554324;2;22;23;pyrimidine nucleoside triphosphate biosynthetic process
GO:0019829;0,949785;0,995554324;16;43;47;cation-transporting ATPase activity
GO:0017002;0,949805;0,995554324;5;13;15;activin-activated receptor activity
GO:0035197;0,94982;0,995554324;1;4;5;siRNA binding
GO:0050768;0,949851;0,995554324;37;118;122;negative regulation of neurogenesis
GO:0007388;0,94991;0,995554324;1;1;1;posterior compartment specification
GO:0007387;0,94991;0,995554324;1;1;1;anterior compartment pattern formation
GO:0035252;0,949965;0,995554324;2;4;4;UDP-xylosyltransferase activity
GO:0042285;0,949965;0,995554324;2;4;4;xylosyltransferase activity
GO:0002142;0,949988;0,995554324;3;4;4;stereocilia ankle link complex
GO:0070816;0,950128;0,995554324;2;4;4;phosphorylation of RNA polymerase II C-terminal domain
GO:0071944;0,950135;0,995554324;1;11;11;cell periphery
GO:0003151;0,950137;0,995554324;5;19;19;outflow tract morphogenesis
GO:0005890;0,950243;0,995554324;2;9;9;sodium:potassium-exchanging ATPase complex
GO:0043523;0,950462;0,995554324;64;197;210;regulation of neuron apoptosis
GO:0017127;0,950526;0,995554324;2;12;12;cholesterol transporter activity
GO:0007257;0,95056;0,995554324;13;38;47;activation of JUN kinase activity
GO:0072507;0,950563;0,995554324;93;276;295;divalent inorganic cation homeostasis
GO:0001725;0,950573;0,995554324;18;45;50;stress fiber
GO:0008535;0,950792;0,995554324;1;15;15;respiratory chain complex IV assembly
GO:0034616;0,950849;0,995554324;1;7;7;response to laminar fluid shear stress
GO:0031034;0,950879;0,995554324;1;2;2;myosin filament assembly
GO:0031033;0,950879;0,995554324;1;2;2;myosin filament organization
GO:0030241;0,950879;0,995554324;1;2;2;skeletal muscle myosin thick filament assembly
GO:0071688;0,950879;0,995554324;1;2;2;striated muscle myosin thick filament assembly
GO:0051171;0,950883;0,995554324;1517;4049;4496;regulation of nitrogen compound metabolic process
GO:0006807;0,950892;0,995554324;1472;4131;4605;nitrogen compound metabolic process
GO:0030073;0,951003;0,995554324;6;25;27;insulin secretion
GO:0034199;0,951026;0,995554324;11;23;23;activation of protein kinase A activity
GO:0019219;0,951096;0,995554324;1489;3957;4389;regulation of nucleobase, nucleoside, nucleotide and nucleic acid metabolic process
GO:0009120;0,951147;0,995554324;2;7;7;deoxyribonucleoside metabolic process
GO:0018027;0,951171;0,995554324;2;5;8;peptidyl-lysine dimethylation
GO:0048566;0,951398;0,995554324;6;20;26;embryonic digestive tract development
GO:0008234;0,951399;0,995554324;66;168;186;cysteine-type peptidase activity
GO:0046034;0,951418;0,995554324;65;167;180;ATP metabolic process
GO:0007026;0,951436;0,995554324;7;15;28;negative regulation of microtubule depolymerization
GO:0050881;0,951532;0,995554324;2;8;8;musculoskeletal movement
GO:0050879;0,951532;0,995554324;2;8;8;multicellular organismal movement
GO:0043392;0,951701;0,995554324;11;38;39;negative regulation of DNA binding
GO:0006928;0,951766;0,995554324;377;913;973;cellular component movement
GO:0033522;0,95177;0,995554324;3;10;17;histone H2A ubiquitination
GO:0072503;0,951799;0,995554324;89;261;276;cellular divalent inorganic cation homeostasis
GO:0050774;0,952025;0,995554324;1;3;3;negative regulation of dendrite morphogenesis
GO:0008330;0,952035;0,995554324;1;5;5;protein tyrosine/threonine phosphatase activity
GO:0051597;0,952048;0,995554324;5;10;11;response to methylmercury
GO:0045089;0,952294;0,995554324;57;182;212;positive regulation of innate immune response
GO:0033152;0,952327;0,995554324;2;3;3;immunoglobulin V(D)J recombination
GO:0004198;0,952358;0,995554324;6;18;20;calcium-dependent cysteine-type endopeptidase activity
GO:0043650;0,952392;0,995554324;1;3;3;dicarboxylic acid biosynthetic process
GO:0019805;0,952392;0,995554324;1;3;3;quinolinate biosynthetic process
GO:0070371;0,95241;0,995554324;4;15;17;ERK1 and ERK2 cascade
GO:0031323;0,95249;0,995554324;1917;5038;5608;regulation of cellular metabolic process
GO:0035583;0,952674;0,995554324;3;3;3;negative regulation of transforming growth factor beta receptor signaling pathway by extracellular sequestering of TGFbeta
GO:0035581;0,952674;0,995554324;3;3;3;extracellular sequestering of receptor ligand
GO:0071694;0,952674;0,995554324;3;3;3;maintenance of protein location in extracellular region
GO:0009205;0,952732;0,995554324;144;399;424;purine ribonucleoside triphosphate metabolic process
GO:2000112;0,952933;0,995554324;1345;3653;4065;regulation of cellular macromolecule biosynthetic process
GO:0007165;0,953001;0,995554324;1669;4024;4564;signal transduction
GO:0010863;0,953017;0,995554324;62;145;151;positive regulation of phospholipase C activity
GO:0048636;0,953073;0,995554324;3;8;8;positive regulation of muscle organ development
GO:0045844;0,953073;0,995554324;3;8;8;positive regulation of striated muscle tissue development
GO:0033365;0,953118;0,995554324;20;62;69;protein localization to organelle
GO:0009165;0,953166;0,995554324;84;228;250;nucleotide biosynthetic process
GO:0035612;0,953244;0,995554324;1;2;2;AP-2 adaptor complex binding
GO:0006882;0,95334;0,995554324;1;6;7;cellular zinc ion homeostasis
GO:0030865;0,953357;0,995554324;9;20;20;cortical cytoskeleton organization
GO:0060897;0,953364;0,995554324;1;2;3;neural plate regionalization
GO:0048870;0,953411;0,995554324;259;631;663;cell motility
GO:2000744;0,953467;0,995554324;1;2;2;positive regulation of anterior head development
GO:2000742;0,953467;0,995554324;1;2;2;regulation of anterior head development
GO:0006901;0,953491;0,995554324;11;34;36;vesicle coating
GO:0048617;0,9535;0,995554324;3;9;9;embryonic foregut morphogenesis
GO:0008089;0,953585;0,995554324;2;4;5;anterograde axon cargo transport
GO:0016791;0,953614;0,995554324;124;294;320;phosphatase activity
GO:0032816;0,953639;0,995554324;3;16;16;positive regulation of natural killer cell activation
GO:0001947;0,953656;0,995554324;11;38;39;heart looping
GO:0008150;0,953707;0,995554324;6676;17264;19371;biological_process
GO:0005178;0,953725;0,995554324;37;88;94;integrin binding
GO:0004970;0,953937;0,995554324;14;18;21;ionotropic glutamate receptor activity
GO:0014072;0,953938;0,995554324;10;30;30;response to isoquinoline alkaloid
GO:0043278;0,953938;0,995554324;10;30;30;response to morphine
GO:0005600;0,953961;0,995554324;1;1;1;collagen type XIII
GO:0030936;0,953961;0,995554324;1;1;1;transmembrane collagen
GO:0051593;0,95399;0,995554324;6;15;15;response to folic acid
GO:0032817;0,95405;0,995554324;2;8;8;regulation of natural killer cell proliferation
GO:0006576;0,954114;0,995554324;57;156;170;cellular biogenic amine metabolic process
GO:0009109;0,954116;0,995554324;11;36;37;coenzyme catabolic process
GO:0070695;0,954262;0,995554324;1;6;6;FHF complex
GO:0035412;0,95432;0,995554324;8;21;28;regulation of catenin import into nucleus
GO:0001974;0,95432;0,995554324;8;26;29;blood vessel remodeling
GO:0071333;0,954336;0,995554324;7;27;28;cellular response to glucose stimulus
GO:0071331;0,954336;0,995554324;7;27;28;cellular response to hexose stimulus
GO:0071326;0,954336;0,995554324;7;27;28;cellular response to monosaccharide stimulus
GO:0016803;0,954456;0,995554324;1;8;8;ether hydrolase activity
GO:0000902;0,954489;0,995554324;60;165;193;cell morphogenesis
GO:0043467;0,954493;0,995554324;24;68;71;regulation of generation of precursor metabolites and energy
GO:0010564;0,954571;0,995554324;164;491;531;regulation of cell cycle process
GO:0005099;0,954625;0,995554324;63;113;126;Ras GTPase activator activity
GO:0045747;0,954787;0,995554324;3;9;9;positive regulation of Notch signaling pathway
GO:0007005;0,954849;0,995554324;51;170;180;mitochondrion organization
GO:0070777;0,954864;0,995554324;2;3;3;D-aspartate transport
GO:0070779;0,954864;0,995554324;2;3;3;D-aspartate import
GO:0051347;0,955199;0,995554324;182;457;492;positive regulation of transferase activity
GO:0045636;0,955244;0,995554324;4;6;6;positive regulation of melanocyte differentiation
GO:0050942;0,955244;0,995554324;4;6;6;positive regulation of pigment cell differentiation
GO:0002825;0,955272;0,995554324;4;24;24;regulation of T-helper 1 type immune response
GO:0042801;0,955272;0,995554324;1;2;2;polo kinase kinase activity
GO:0005643;0,955296;0,995554324;26;79;81;nuclear pore
GO:0070588;0,95535;0,995554324;25;44;50;calcium ion transmembrane transport
GO:0005640;0,955414;0,995554324;7;21;23;nuclear outer membrane
GO:0001916;0,95545;0,995554324;1;8;8;positive regulation of T cell mediated cytotoxicity
GO:0004758;0,955505;0,995554324;2;3;3;serine C-palmitoyltransferase activity
GO:0016454;0,955505;0,995554324;2;3;3;C-palmitoyltransferase activity
GO:0010536;0,955539;0,995554324;1;8;8;positive regulation of activation of Janus kinase activity
GO:0010533;0,955539;0,995554324;1;8;8;regulation of activation of Janus kinase activity
GO:0070933;0,955565;0,995554324;3;5;5;histone H4 deacetylation
GO:0043324;0,955583;0,995554324;2;3;5;pigment metabolic process involved in developmental pigmentation
GO:0006726;0,955583;0,995554324;2;3;5;eye pigment biosynthetic process
GO:0043474;0,955583;0,995554324;2;3;5;pigment metabolic process involved in pigmentation
GO:0042441;0,955583;0,995554324;2;3;5;eye pigment metabolic process
GO:0047325;0,955586;0,995554324;1;1;2;inositol tetrakisphosphate 1-kinase activity
GO:0052725;0,955586;0,995554324;1;1;2;inositol-1,3,4-trisphosphate 6-kinase activity
GO:0052726;0,955586;0,995554324;1;1;2;inositol-1,3,4-trisphosphate 5-kinase activity
GO:0022836;0,955615;0,995554324;167;359;418;gated channel activity
GO:0032910;0,955702;0,995554324;1;2;2;regulation of transforming growth factor beta3 production
GO:0032916;0,955702;0,995554324;1;2;2;positive regulation of transforming growth factor beta3 production
GO:0050718;0,955783;0,995554324;4;18;18;positive regulation of interleukin-1 beta secretion
GO:0010172;0,955834;0,995554324;1;5;5;embryonic body morphogenesis
GO:0060528;0,95589;0,995554324;1;3;3;secretory columnal luminar epithelial cell differentiation involved in prostate glandular acinus development
GO:0060613;0,955921;0,995554324;1;1;1;fat pad development
GO:0060425;0,956079;0,995554324;1;14;14;lung morphogenesis
GO:0001678;0,95615;0,995554324;8;31;32;cellular glucose homeostasis
GO:0015669;0,956192;0,995554324;5;18;18;gas transport
GO:0001614;0,956229;0,995554324;4;37;44;purinergic nucleotide receptor activity
GO:0016502;0,956229;0,995554324;4;37;44;nucleotide receptor activity
GO:0009605;0,956255;0,995554324;487;1228;1329;response to external stimulus
GO:2000404;0,95644;0,995554324;2;12;12;regulation of T cell migration
GO:2000406;0,95644;0,995554324;2;12;12;positive regulation of T cell migration
GO:2000403;0,95644;0,995554324;2;12;12;positive regulation of lymphocyte migration
GO:0010819;0,95644;0,995554324;2;12;12;regulation of T cell chemotaxis
GO:0010820;0,95644;0,995554324;2;12;12;positive regulation of T cell chemotaxis
GO:0021545;0,956468;0,995554324;4;19;21;cranial nerve development
GO:0055015;0,956552;0,995554324;3;18;18;ventricular cardiac muscle cell development
GO:0016421;0,95658;0,995554324;5;8;9;CoA carboxylase activity
GO:0016933;0,956673;0,995554324;2;3;5;extracellular-glycine-gated ion channel activity
GO:0016934;0,956673;0,995554324;2;3;5;extracellular-glycine-gated chloride channel activity
GO:0030155;0,956703;0,995554324;102;246;276;regulation of cell adhesion
GO:0017042;0,956804;0,995554324;1;2;2;glycosylceramidase activity
GO:0005789;0,956843;0,995554324;311;825;1009;endoplasmic reticulum membrane
GO:0019400;0,956853;0,995554324;7;30;31;alditol metabolic process
GO:0032469;0,956909;0,995554324;2;6;6;endoplasmic reticulum calcium ion homeostasis
GO:0000318;0,956921;0,995554324;1;3;3;protein-methionine-R-oxide reductase activity
GO:0005010;0,956955;0,995554324;3;4;4;insulin-like growth factor-activated receptor activity
GO:0051019;0,957009;0,995554324;5;15;15;mitogen-activated protein kinase binding
GO:0051721;0,957042;0,995554324;7;21;23;protein phosphatase 2A binding
GO:0006578;0,957069;0,995554324;1;4;5;betaine biosynthetic process
GO:0045329;0,957069;0,995554324;1;4;5;carnitine biosynthetic process
GO:0050429;0,9572;0,995554324;1;1;1;calcium-dependent phospholipase C activity
GO:0032870;0,957241;0,995554324;183;450;471;cellular response to hormone stimulus
GO:0070849;0,957271;0,995554324;1;11;11;response to epidermal growth factor stimulus
GO:0009147;0,957345;0,995554324;2;23;25;pyrimidine nucleoside triphosphate metabolic process
GO:0043089;0,957381;0,995554324;2;11;11;positive regulation of Cdc42 GTPase activity
GO:0006468;0,95743;0,995554324;353;747;839;protein phosphorylation
GO:0005245;0,957482;0,995554324;18;29;30;voltage-gated calcium channel activity
GO:0016127;0,957498;0,995554324;3;13;13;sterol catabolic process
GO:0006707;0,957498;0,995554324;3;13;13;cholesterol catabolic process
GO:0030001;0,957507;0,995554324;245;554;606;metal ion transport
GO:0042384;0,957508;0,995554324;18;52;53;cilium assembly
GO:0000242;0,957527;0,995554324;5;10;11;pericentriolar material
GO:0007076;0,957652;0,995554324;3;15;15;mitotic chromosome condensation
GO:0009076;0,957713;0,995554324;1;3;3;histidine family amino acid biosynthetic process
GO:0000105;0,957713;0,995554324;1;3;3;histidine biosynthetic process
GO:0032731;0,957738;0,995554324;5;21;21;positive regulation of interleukin-1 beta production
GO:0004864;0,957907;0,995554324;13;30;43;protein phosphatase inhibitor activity
GO:0051010;0,957909;0,995554324;11;18;18;microtubule plus-end binding
GO:0000137;0,95794;0,995554324;1;4;4;Golgi cis cisterna
GO:0004843;0,957998;0,995554324;18;49;56;ubiquitin-specific protease activity
GO:0016477;0,958027;0,995554324;233;583;611;cell migration
GO:0071774;0,958057;0,995554324;5;16;16;response to fibroblast growth factor stimulus
GO:0044344;0,958057;0,995554324;5;16;16;cellular response to fibroblast growth factor stimulus
GO:0033500;0,958063;0,995554324;28;103;104;carbohydrate homeostasis
GO:0042593;0,958063;0,995554324;28;103;104;glucose homeostasis
GO:0032420;0,958064;0,995554324;9;19;20;stereocilium
GO:0060083;0,958074;0,995554324;2;5;5;smooth muscle contraction involved in micturition
GO:0021849;0,958087;0,995554324;1;2;2;neuroblast division in subventricular zone
GO:0030823;0,958093;0,995554324;1;20;20;regulation of cGMP metabolic process
GO:0004057;0,958102;0,995554324;1;1;1;arginyltransferase activity
GO:0016598;0,958102;0,995554324;1;1;1;protein arginylation
GO:0034067;0,958113;0,995554324;1;4;4;protein localization in Golgi apparatus
GO:0051577;0,958121;0,995554324;1;2;3;MyoD binding
GO:0043426;0,958121;0,995554324;1;2;3;MRF binding
GO:0015805;0,958209;0,995554324;1;1;1;S-adenosylmethionine transport
GO:0000095;0,958209;0,995554324;1;1;1;S-adenosylmethionine transmembrane transporter activity
GO:0005654;0,958258;0,995554324;395;1154;1300;nucleoplasm
GO:0035329;0,958413;0,995554324;9;17;17;hippo signaling cascade
GO:0009199;0,958545;0,995554324;144;401;426;ribonucleoside triphosphate metabolic process
GO:0010626;0,958583;0,995554324;1;5;5;negative regulation of Schwann cell proliferation
GO:0034638;0,958704;0,995554324;2;3;3;phosphatidylcholine catabolic process
GO:0032446;0,958722;0,995554324;165;416;455;protein modification by small protein conjugation
GO:0000239;0,958747;0,995554324;1;8;11;pachytene
GO:0035089;0,958778;0,995554324;1;6;6;establishment of apical/basal cell polarity
GO:0016773;0,958815;0,995554324;459;928;1021;phosphotransferase activity, alcohol group as acceptor
GO:0006534;0,958826;0,995554324;1;14;14;cysteine metabolic process
GO:0051726;0,959095;0,995554324;305;867;928;regulation of cell cycle
GO:0070742;0,959142;0,995554324;4;16;18;C2H2 zinc finger domain binding
GO:0033619;0,959191;0,995554324;9;25;26;membrane protein proteolysis
GO:0006760;0,959206;0,995554324;10;36;36;folic acid-containing compound metabolic process
GO:0043293;0,959255;0,995554324;1;3;3;apoptosome
GO:0030030;0,959305;0,995554324;226;480;530;cell projection organization
GO:0043559;0,959316;0,995554324;3;5;5;insulin binding
GO:0010001;0,95934;0,995554324;15;51;54;glial cell differentiation
GO:0004499;0,959341;0,995554324;1;10;10;flavin-containing monooxygenase activity
GO:0014042;0,959435;0,995554324;2;2;2;positive regulation of neuron maturation
GO:0021747;0,959435;0,995554324;2;2;2;cochlear nucleus development
GO:0048743;0,959435;0,995554324;2;2;2;positive regulation of skeletal muscle fiber development
GO:0043375;0,959435;0,995554324;2;2;2;CD8-positive, alpha-beta T cell lineage commitment
GO:0006808;0,959435;0,995554324;2;2;2;regulation of nitrogen utilization
GO:0032848;0,959435;0,995554324;2;2;2;negative regulation of cellular pH reduction
GO:0046671;0,959466;0,995554324;2;3;3;negative regulation of retinal cell programmed cell death
GO:0030856;0,959544;0,995554324;16;63;70;regulation of epithelial cell differentiation
GO:0051902;0,959647;0,995554324;2;3;3;negative regulation of mitochondrial depolarization
GO:0019838;0,959657;0,995554324;64;152;159;growth factor binding
GO:0005244;0,959669;0,995554324;101;233;276;voltage-gated ion channel activity
GO:0022832;0,959669;0,995554324;101;233;276;voltage-gated channel activity
GO:0043369;0,959705;0,995554324;2;3;3;CD4-positive or CD8-positive, alpha-beta T cell lineage commitment
GO:0033077;0,959774;0,995554324;9;30;32;T cell differentiation in thymus
GO:0004645;0,959826;0,995554324;1;5;5;phosphorylase activity
GO:0005662;0,959904;0,995554324;1;6;7;DNA replication factor A complex
GO:0005004;0,959968;0,995554324;4;7;7;GPI-linked ephrin receptor activity
GO:0042311;0,959982;0,995554324;4;20;21;vasodilation
GO:0030551;0,960042;0,995554324;24;41;43;cyclic nucleotide binding
GO:0042659;0,960068;0,995554324;2;11;19;regulation of cell fate specification
GO:0060665;0,960078;0,995554324;1;3;3;regulation of branching involved in salivary gland morphogenesis by mesenchymal-epithelial signaling
GO:0003401;0,960099;0,995554324;7;18;18;axis elongation
GO:0031640;0,960138;0,995554324;1;22;25;killing of cells of other organism
GO:0043497;0,960251;0,995554324;2;4;5;regulation of protein heterodimerization activity
GO:0051851;0,960256;0,995554324;6;27;27;modification by host of symbiont morphology or physiology
GO:0071680;0,96027;0,995554324;2;11;12;response to indole-3-methanol
GO:0071681;0,96027;0,995554324;2;11;12;cellular response to indole-3-methanol
GO:0050786;0,96034;0,995554324;1;21;21;RAGE receptor binding
GO:0019961;0,96036;0,995554324;1;8;8;interferon binding
GO:0016823;0,960361;0,995554324;2;5;5;hydrolase activity, acting on acid carbon-carbon bonds, in ketonic substances
GO:0016822;0,960361;0,995554324;2;5;5;hydrolase activity, acting on acid carbon-carbon bonds
GO:0010452;0,960369;0,995554324;2;4;5;histone H3-K36 methylation
GO:0014065;0,960537;0,995554324;4;13;14;phosphatidylinositol 3-kinase cascade
GO:0050919;0,960603;0,995554324;10;15;15;negative chemotaxis
GO:0060831;0,960669;0,995554324;3;3;3;smoothened signaling pathway involved in dorsal/ventral neural tube patterning
GO:0021776;0,960669;0,995554324;3;3;3;smoothened signaling pathway involved in spinal cord motor neuron cell fate specification
GO:0021775;0,960669;0,995554324;3;3;3;smoothened signaling pathway involved in ventral spinal cord interneuron specification
GO:0021910;0,960669;0,995554324;3;3;3;smoothened signaling pathway involved in ventral spinal cord patterning
GO:0004722;0,960704;0,995554324;15;45;50;protein serine/threonine phosphatase activity
GO:0016926;0,960766;0,995554324;1;4;4;protein desumoylation
GO:0016929;0,960766;0,995554324;1;4;4;SUMO-specific protease activity
GO:0030835;0,960823;0,995554324;13;33;34;negative regulation of actin filament depolymerization
GO:0009141;0,960836;0,995554324;149;412;438;nucleoside triphosphate metabolic process
GO:0043367;0,960861;0,995554324;3;13;14;CD4-positive, alpha-beta T cell differentiation
GO:0001540;0,960869;0,995554324;7;32;36;beta-amyloid binding
GO:0070215;0,960933;0,995554324;1;13;15;MDM2 binding
GO:0071695;0,960936;0,995554324;1;9;11;anatomical structure maturation
GO:0030660;0,961037;0,995554324;2;11;11;Golgi-associated vesicle membrane
GO:0050706;0,96115;0,995554324;4;23;23;regulation of interleukin-1 beta secretion
GO:0043090;0,961273;0,995554324;3;14;14;amino acid import
GO:0016072;0,961299;0,995554324;18;109;119;rRNA metabolic process
GO:0017053;0,961451;0,995554324;24;62;69;transcriptional repressor complex
GO:0002193;0,961513;0,995554324;1;4;4;MAML1-RBP-Jkappa- ICN1 complex
GO:0007210;0,961706;0,995554324;3;14;17;serotonin receptor signaling pathway
GO:0004993;0,961706;0,995554324;3;14;17;serotonin receptor activity
GO:0007352;0,961727;0,995554324;1;5;5;zygotic specification of dorsal/ventral axis
GO:0033674;0,961808;0,995554324;177;440;473;positive regulation of kinase activity
GO:0030031;0,961883;0,995554324;64;139;145;cell projection assembly
GO:0009144;0,962106;0,995554324;145;403;428;purine nucleoside triphosphate metabolic process
GO:0030514;0,962113;0,995554324;10;26;26;negative regulation of BMP signaling pathway
GO:0007492;0,962312;0,995554324;8;23;23;endoderm development
GO:0032847;0,962312;0,995554324;2;6;6;regulation of cellular pH reduction
GO:0030324;0,962322;0,995554324;40;102;117;lung development
GO:0007268;0,962326;0,995554324;226;496;531;synaptic transmission
GO:0070671;0,962405;0,995554324;2;4;4;response to interleukin-12
GO:0045935;0,962425;0,995554324;453;1222;1335;positive regulation of nucleobase, nucleoside, nucleotide and nucleic acid metabolic process
GO:0002090;0,962496;0,995554324;4;14;14;regulation of receptor internalization
GO:0008118;0,962592;0,995554324;1;1;1;N-acetyllactosaminide alpha-2,3-sialyltransferase activity
GO:0004796;0,962621;0,995554324;4;4;4;thromboxane-A synthase activity
GO:0007006;0,962723;0,995554324;11;47;53;mitochondrial membrane organization
GO:0030220;0,962726;0,995554324;2;5;6;platelet formation
GO:0097091;0,962755;0,995554324;5;5;5;synaptic vesicle clustering
GO:0003706;0,962761;0,995554324;3;13;20;ligand-regulated transcription factor activity
GO:0045446;0,962817;0,995554324;2;14;14;endothelial cell differentiation
GO:0008172;0,962828;0,995554324;2;7;7;S-methyltransferase activity
GO:0030170;0,962839;0,995554324;24;71;75;pyridoxal phosphate binding
GO:0070279;0,962839;0,995554324;24;71;75;vitamin B6 binding
GO:0022029;0,96287;0,995554324;12;28;30;telencephalon cell migration
GO:0007252;0,962943;0,995554324;4;10;12;I-kappaB phosphorylation
GO:0003338;0,962957;0,995554324;1;6;6;metanephros morphogenesis
GO:0070286;0,962977;0,995554324;1;6;6;axonemal dynein complex assembly
GO:0022402;0,963057;0,995554324;366;999;1095;cell cycle process
GO:0007191;0,963158;0,995554324;2;9;10;activation of adenylate cyclase activity by dopamine receptor signaling pathway
GO:0090288;0,963205;0,995554324;2;5;5;negative regulation of cellular response to growth factor stimulus
GO:0060560;0,963324;0,995554324;18;49;51;developmental growth involved in morphogenesis
GO:0030948;0,963621;0,995554324;1;4;4;negative regulation of vascular endothelial growth factor receptor signaling pathway
GO:0071203;0,96366;0,995554324;3;13;18;WASH complex
GO:0015993;0,963755;0,995554324;1;3;3;molecular hydrogen transport
GO:0050678;0,963772;0,995554324;73;210;220;regulation of epithelial cell proliferation
GO:0044299;0,963878;0,995554324;1;3;3;C-fiber
GO:0008757;0,963886;0,995554324;45;119;131;S-adenosylmethionine-dependent methyltransferase activity
GO:0008140;0,963886;0,995554324;1;9;9;cAMP response element binding protein binding
GO:0021591;0,963982;0,995554324;1;1;1;ventricular system development
GO:0010165;0,964059;0,995554324;6;19;20;response to X-ray
GO:0016901;0,96406;0,995554324;1;7;7;oxidoreductase activity, acting on the CH-OH group of donors, quinone or similar compound as acceptor
GO:0031625;0,964157;0,995554324;56;157;194;ubiquitin protein ligase binding
GO:0010624;0,964334;0,995554324;1;6;6;regulation of Schwann cell proliferation
GO:0042733;0,964408;0,995554324;15;41;44;embryonic digit morphogenesis
GO:0033588;0,964417;0,995554324;1;1;1;Elongator holoenzyme complex
GO:0034103;0,964474;0,995554324;11;44;45;regulation of tissue remodeling
GO:0048935;0,964504;0,995554324;2;11;12;peripheral nervous system neuron development
GO:0060513;0,96467;0,995554324;3;4;4;prostatic bud formation
GO:0010941;0,964678;0,995554324;529;1451;1601;regulation of cell death
GO:0006301;0,964705;0,995554324;3;11;13;postreplication repair
GO:0030119;0,96475;0,995554324;12;42;43;AP-type membrane coat adaptor complex
GO:0002902;0,964757;0,995554324;1;9;12;regulation of B cell apoptosis
GO:0042417;0,96494;0,995554324;15;37;40;dopamine metabolic process
GO:0060012;0,965108;0,995554324;1;2;2;synaptic transmission, glycinergic
GO:0097045;0,96514;0,995554324;1;1;1;phosphatidylserine exposure on blood platelet
GO:0006362;0,965285;0,995554324;4;27;37;transcription elongation from RNA polymerase I promoter
GO:0006390;0,965472;0,995554324;1;7;8;transcription from mitochondrial promoter
GO:0048661;0,965481;0,995554324;8;46;64;positive regulation of smooth muscle cell proliferation
GO:0005009;0,965861;0,995554324;1;1;1;insulin-activated receptor activity
GO:0016567;0,965972;0,995554324;153;392;431;protein ubiquitination
GO:0031146;0,966021;0,995554324;4;16;16;SCF-dependent proteasomal ubiquitin-dependent protein catabolic process
GO:0016328;0,966024;0,995554324;10;35;35;lateral plasma membrane
GO:0031312;0,966168;0,995554324;4;13;13;extrinsic to organelle membrane
GO:0015924;0,96623;0,995554324;4;9;9;mannosyl-oligosaccharide mannosidase activity
GO:0007164;0,966243;0,995554324;3;11;11;establishment of tissue polarity
GO:0042981;0,966286;0,995554324;511;1407;1555;regulation of apoptosis
GO:0034263;0,966399;0,995554324;2;2;2;autophagy in response to ER overload
GO:0006376;0,966472;0,995554324;5;21;22;mRNA splice site selection
GO:0005072;0,966509;0,995554324;5;15;15;transforming growth factor beta receptor, cytoplasmic mediator activity
GO:0042599;0,966583;0,995554324;1;9;9;lamellar body
GO:0019777;0,966667;0,995554324;2;3;3;Atg12 ligase activity
GO:0001826;0,966699;0,995554324;1;3;3;inner cell mass cell differentiation
GO:0045780;0,966767;0,995554324;2;10;10;positive regulation of bone resorption
GO:0046852;0,966767;0,995554324;2;10;10;positive regulation of bone remodeling
GO:0030215;0,967065;0,995554324;2;6;6;semaphorin receptor binding
GO:0051983;0,967128;0,995554324;6;31;33;regulation of chromosome segregation
GO:0021895;0,967221;0,995554324;1;10;10;cerebral cortex neuron differentiation
GO:0015791;0,967234;0,995554324;1;7;7;polyol transport
GO:0004616;0,96725;0,995554324;1;4;4;phosphogluconate dehydrogenase (decarboxylating) activity
GO:0044087;0,967385;0,995554324;130;312;348;regulation of cellular component biogenesis
GO:0006739;0,967461;0,995554324;5;28;32;NADP metabolic process
GO:0004948;0,967654;0,995554324;2;6;6;calcitonin receptor activity
GO:0090304;0,96766;0,995554324;916;2696;3025;nucleic acid metabolic process
GO:0035582;0,967747;0,995554324;1;1;1;negative regulation of BMP signaling pathway by extracellular sequestering of BMP
GO:0008209;0,967806;0,995554324;13;40;46;androgen metabolic process
GO:0060676;0,967919;0,995554324;1;3;3;ureteric bud formation
GO:0014916;0,967967;0,995554324;2;4;4;regulation of lung blood pressure
GO:0019897;0,967986;0,995554324;31;82;84;extrinsic to plasma membrane
GO:0097090;0,968024;0,995554324;5;6;10;presynaptic membrane organization
GO:0022803;0,96803;0,995554324;219;491;561;passive transmembrane transporter activity
GO:0015267;0,96803;0,995554324;219;491;561;channel activity
GO:0010869;0,968052;0,995554324;4;24;28;regulation of receptor biosynthetic process
GO:0001772;0,968076;0,995554324;4;16;18;immunological synapse
GO:0048845;0,968109;0,995554324;2;8;8;venous blood vessel morphogenesis
GO:0009142;0,968139;0,995554324;37;112;123;nucleoside triphosphate biosynthetic process
GO:0005610;0,968194;0,995554324;1;1;1;laminin-5 complex
GO:0043068;0,968194;0,995554324;257;691;762;positive regulation of programmed cell death
GO:0071481;0,968225;0,995554324;1;3;3;cellular response to X-ray
GO:0060674;0,968264;0,995554324;5;16;19;placenta blood vessel development
GO:0032201;0,968265;0,995554324;5;24;25;telomere maintenance via semi-conservative replication
GO:0016574;0,968272;0,995554324;8;33;42;histone ubiquitination
GO:0016776;0,968279;0,995554324;17;59;65;phosphotransferase activity, phosphate group as acceptor
GO:0031624;0,968279;0,995554324;4;13;14;ubiquitin conjugating enzyme binding
GO:0033613;0,968304;0,995554324;12;32;32;activating transcription factor binding
GO:0045785;0,968399;0,995554324;43;117;129;positive regulation of cell adhesion
GO:0048844;0,968618;0,995554324;5;21;21;artery morphogenesis
GO:0007589;0,968631;0,995554324;18;72;76;body fluid secretion
GO:0050882;0,96864;0,995554324;1;1;1;voluntary musculoskeletal movement
GO:0022028;0,968644;0,995554324;2;3;4;tangential migration from the subventricular zone to the olfactory bulb
GO:0007340;0,968649;0,995554324;2;14;14;acrosome reaction
GO:0070410;0,968719;0,995554324;3;8;14;co-SMAD binding
GO:0055086;0,96878;0,995554324;267;738;790;nucleobase, nucleoside and nucleotide metabolic process
GO:0042698;0,968793;0,995554324;1;13;13;ovulation cycle
GO:0007173;0,968844;0,995554324;41;106;109;epidermal growth factor receptor signaling pathway
GO:0031491;0,968872;0,995554324;2;10;12;nucleosome binding
GO:0002911;0,968903;0,995554324;1;2;2;regulation of lymphocyte anergy
GO:0002913;0,968903;0,995554324;1;2;2;positive regulation of lymphocyte anergy
GO:0002667;0,968903;0,995554324;1;2;2;regulation of T cell anergy
GO:0002669;0,968903;0,995554324;1;2;2;positive regulation of T cell anergy
GO:0002824;0,969104;0,995554324;6;37;49;positive regulation of adaptive immune response based on somatic recombination of immune receptors built from immunoglobulin superfamily domains
GO:0006163;0,969159;0,995554324;185;513;548;purine nucleotide metabolic process
GO:0042975;0,969205;0,995554324;2;10;11;peroxisome proliferator activated receptor binding
GO:0048592;0,969229;0,995554324;13;35;41;eye morphogenesis
GO:0009886;0,969371;0,995554324;3;11;11;post-embryonic morphogenesis
GO:0060572;0,969406;0,995554324;3;6;6;morphogenesis of an epithelial bud
GO:0008422;0,969456;0,995554324;1;3;3;beta-glucosidase activity
GO:0045860;0,969499;0,995554324;169;422;454;positive regulation of protein kinase activity
GO:0045663;0,969509;0,995554324;3;11;12;positive regulation of myoblast differentiation
GO:0033629;0,969567;0,995554324;1;5;5;negative regulation of cell adhesion mediated by integrin
GO:0010421;0,969599;0,995554324;1;1;1;hydrogen peroxide-mediated programmed cell death
GO:0009145;0,96963;0,995554324;36;109;120;purine nucleoside triphosphate biosynthetic process
GO:0051693;0,969633;0,995554324;12;32;33;actin filament capping
GO:0009206;0,969644;0,995554324;35;108;119;purine ribonucleoside triphosphate biosynthetic process
GO:0015705;0,96966;0,995554324;2;4;4;iodide transport
GO:0032231;0,969675;0,995554324;15;33;35;regulation of actin filament bundle assembly
GO:0003950;0,969707;0,995554324;7;27;29;NAD+ ADP-ribosyltransferase activity
GO:0048133;0,969757;0,995554324;2;2;2;male germ-line stem cell division
GO:0042078;0,969757;0,995554324;2;2;2;germ-line stem cell division
GO:0050803;0,969821;0,995554324;3;7;7;regulation of synapse structure and activity
GO:0048856;0,969834;0,995554324;1010;2610;2883;anatomical structure development
GO:0032584;0,969899;0,995554324;2;6;6;growth cone membrane
GO:0035710;0,969937;0,995554324;3;15;16;CD4-positive, alpha-beta T cell activation
GO:0044268;0,970037;0,995554324;2;4;7;multicellular organismal protein metabolic process
GO:0035437;0,970044;0,995554324;1;11;11;maintenance of protein localization in endoplasmic reticulum
GO:0006621;0,970044;0,995554324;1;11;11;protein retention in ER lumen
GO:0019538;0,970049;0,995554324;1331;3382;3756;protein metabolic process
GO:0009048;0,97013;0,995554324;1;3;6;dosage compensation, by inactivation of X chromosome
GO:0043065;0,970162;0,995554324;254;687;758;positive regulation of apoptosis
GO:0048487;0,970205;0,995554324;7;26;34;beta-tubulin binding
GO:0034372;0,970205;0,995554324;2;9;9;very-low-density lipoprotein particle remodeling
GO:0018874;0,97024;0,995554324;1;3;3;benzoate metabolic process
GO:0034392;0,970514;0,995554324;1;4;4;negative regulation of smooth muscle cell apoptosis
GO:0001649;0,970532;0,995554324;16;56;66;osteoblast differentiation
GO:0071495;0,970569;0,995554324;209;518;548;cellular response to endogenous stimulus
GO:0048593;0,970615;0,995554324;6;18;24;camera-type eye morphogenesis
GO:0034504;0,970617;0,995554324;3;23;23;protein localization to nucleus
GO:0019842;0,970801;0,995554324;61;172;180;vitamin binding
GO:0005007;0,97083;0,995554324;2;12;12;fibroblast growth factor-activated receptor activity
GO:0043032;0,970833;0,995554324;1;13;13;positive regulation of macrophage activation
GO:0021757;0,970912;0,995554324;2;2;2;caudate nucleus development
GO:0021758;0,970912;0,995554324;2;2;2;putamen development
GO:0007442;0,971027;0,995554324;3;6;6;hindgut morphogenesis
GO:0034370;0,971155;0,995554324;2;11;11;triglyceride-rich lipoprotein particle remodeling
GO:0044444;0,971172;0,995554324;3073;7771;8655;cytoplasmic part
GO:0002543;0,971232;0,995554324;1;2;2;activation of blood coagulation via clotting cascade
GO:0051649;0,971266;0,995554324;518;1336;1513;establishment of localization in cell
GO:0045884;0,971274;0,995554324;9;34;34;regulation of survival gene product expression
GO:0005319;0,971328;0,995554324;28;71;81;lipid transporter activity
GO:0004367;0,971337;0,995554324;1;6;6;glycerol-3-phosphate dehydrogenase [NAD+] activity
GO:0009331;0,971337;0,995554324;1;6;6;glycerol-3-phosphate dehydrogenase complex
GO:0046416;0,971447;0,995554324;1;3;3;D-amino acid metabolic process
GO:0034047;0,971479;0,995554324;1;3;3;regulation of protein phosphatase type 2A activity
GO:0043967;0,971528;0,995554324;11;34;39;histone H4 acetylation
GO:0015075;0,971541;0,995554324;380;857;967;ion transmembrane transporter activity
GO:0004311;0,97169;0,995554324;1;6;6;farnesyltranstransferase activity
GO:0071230;0,971702;0,995554324;15;40;50;cellular response to amino acid stimulus
GO:0032069;0,971723;0,995554324;1;13;13;regulation of nuclease activity
GO:0071157;0,97178;0,995554324;1;11;11;negative regulation of cell cycle arrest
GO:0030011;0,971809;0,995554324;2;6;6;maintenance of cell polarity
GO:0005608;0,971845;0,995554324;1;3;3;laminin-3 complex
GO:0021965;0,971856;0,995554324;2;2;2;spinal cord ventral commissure morphogenesis
GO:0021508;0,971856;0,995554324;2;2;2;floor plate formation
GO:0060032;0,971856;0,995554324;2;2;2;notochord regression
GO:0034626;0,971884;0,995554324;1;5;5;fatty acid elongation, polyunsaturated fatty acid
GO:0009220;0,971885;0,995554324;5;27;28;pyrimidine ribonucleotide biosynthetic process
GO:0016570;0,971916;0,995554324;102;261;294;histone modification
GO:0035086;0,971942;0,995554324;3;11;11;flagellar axoneme
GO:0008047;0,971954;0,995554324;192;432;481;enzyme activator activity
GO:0048087;0,971988;0,995554324;4;8;8;positive regulation of developmental pigmentation
GO:0007043;0,972024;0,995554324;25;70;74;cell-cell junction assembly
GO:0008406;0,972031;0,995554324;26;97;105;gonad development
GO:0060054;0,972051;0,995554324;1;4;4;positive regulation of epithelial cell proliferation involved in wound healing
GO:0030837;0,972052;0,995554324;15;39;46;negative regulation of actin filament polymerization
GO:0019751;0,97208;0,995554324;9;39;41;polyol metabolic process
GO:0023057;0,972108;0,995554324;237;614;651;negative regulation of signaling
GO:0021938;0,972184;0,995554324;2;3;3;smoothened signaling pathway involved in regulation of cerebellar granule cell precursor cell proliferation
GO:0007418;0,972184;0,995554324;2;3;3;ventral midline development
GO:0010815;0,972187;0,995554324;1;3;3;bradykinin catabolic process
GO:0046606;0,972198;0,995554324;1;3;4;negative regulation of centrosome cycle
GO:0046600;0,972198;0,995554324;1;3;4;negative regulation of centriole replication
GO:0014068;0,972225;0,995554324;9;38;38;positive regulation of phosphatidylinositol 3-kinase cascade
GO:0090286;0,972351;0,995554324;3;9;10;cytoskeletal anchoring at nuclear membrane
GO:0042731;0,972442;0,995554324;2;3;3;PH domain binding
GO:0016208;0,972454;0,995554324;18;36;37;AMP binding
GO:0019509;0,972514;0,995554324;1;6;6;L-methionine salvage from methylthioadenosine
GO:0043102;0,972514;0,995554324;1;6;6;amino acid salvage
GO:0071265;0,972514;0,995554324;1;6;6;L-methionine biosynthetic process
GO:0071267;0,972514;0,995554324;1;6;6;L-methionine salvage
GO:0009950;0,972521;0,995554324;3;12;13;dorsal/ventral axis specification
GO:0022613;0,972561;0,995554324;8;57;62;ribonucleoprotein complex biogenesis
GO:0000800;0,972595;0,995554324;1;5;6;lateral element
GO:0002705;0,972646;0,995554324;7;37;57;positive regulation of leukocyte mediated immunity
GO:0002708;0,972646;0,995554324;7;37;57;positive regulation of lymphocyte mediated immunity
GO:0042558;0,972668;0,995554324;13;50;50;pteridine-containing compound metabolic process
GO:0019531;0,97267;0,995554324;1;5;5;oxalate transmembrane transporter activity
GO:0034699;0,97282;0,995554324;1;1;1;response to luteinizing hormone stimulus
GO:0070123;0,97282;0,995554324;1;1;1;transforming growth factor beta receptor activity, type III
GO:0060235;0,972842;0,995554324;1;4;4;lens induction in camera-type eye
GO:0060161;0,972868;0,995554324;1;6;6;positive regulation of dopamine receptor signaling pathway
GO:0008584;0,972874;0,995554324;20;77;83;male gonad development
GO:0045819;0,972879;0,995554324;1;6;6;positive regulation of glycogen catabolic process
GO:0048522;0,972995;0,995554324;1311;3403;3813;positive regulation of cellular process
GO:0006796;0,973069;0,995554324;467;1003;1109;phosphate metabolic process
GO:0006793;0,973069;0,995554324;467;1003;1109;phosphorus metabolic process
GO:0051185;0,973178;0,995554324;1;3;3;coenzyme transporter activity
GO:0009893;0,973204;0,995554324;702;1889;2111;positive regulation of metabolic process
GO:0001758;0,973243;0,995554324;1;4;4;retinal dehydrogenase activity
GO:0006072;0,97329;0,995554324;1;9;9;glycerol-3-phosphate metabolic process
GO:0051028;0,973342;0,995554324;41;134;172;mRNA transport
GO:0051186;0,973426;0,995554324;94;298;312;cofactor metabolic process
GO:0004972;0,973428;0,995554324;4;6;7;N-methyl-D-aspartate selective glutamate receptor activity
GO:0016591;0,973431;0,995554324;2;5;6;DNA-directed RNA polymerase II, holoenzyme
GO:0044272;0,973546;0,995554324;24;73;74;sulfur compound biosynthetic process
GO:0014832;0,973579;0,995554324;2;6;6;urinary bladder smooth muscle contraction
GO:0072659;0,973579;0,995554324;3;11;11;protein localization in plasma membrane
GO:0016802;0,973698;0,995554324;1;3;3;trialkylsulfonium hydrolase activity
GO:0004013;0,973698;0,995554324;1;3;3;adenosylhomocysteinase activity
GO:2000177;0,973731;0,995554324;11;48;50;regulation of neural precursor cell proliferation
GO:0003746;0,973742;0,995554324;4;32;33;translation elongation factor activity
GO:0060685;0,973772;0,995554324;1;7;8;regulation of prostatic bud formation
GO:0007380;0,973778;0,995554324;2;3;3;specification of segmental identity, head
GO:0007382;0,973778;0,995554324;2;3;3;specification of segmental identity, maxillary segment
GO:0046504;0,973779;0,995554324;21;59;99;glycerol ether biosynthetic process
GO:0005667;0,97379;0,995554324;92;267;299;transcription factor complex
GO:0004075;0,9738;0,995554324;5;10;11;biotin carboxylase activity
GO:0008641;0,973816;0,995554324;2;8;10;small protein activating enzyme activity
GO:0009892;0,973822;0,995554324;512;1421;1567;negative regulation of metabolic process
GO:0016801;0,973915;0,995554324;2;11;11;hydrolase activity, acting on ether bonds
GO:0016301;0,974158;0,995554324;485;1007;1109;kinase activity
GO:0042481;0,974388;0,995554324;5;22;25;regulation of odontogenesis
GO:2000172;0,974467;0,995554324;1;2;2;regulation of branching morphogenesis of a nerve
GO:0060414;0,974486;0,995554324;2;6;6;aorta smooth muscle tissue morphogenesis
GO:0030175;0,974489;0,995554324;17;45;53;filopodium
GO:0012507;0,974493;0,995554324;7;35;71;ER to Golgi transport vesicle membrane
GO:0032147;0,974586;0,995554324;82;189;207;activation of protein kinase activity
GO:0032814;0,974674;0,995554324;3;18;18;regulation of natural killer cell activation
GO:0031462;0,974704;0,995554324;1;2;2;Cul2-RING ubiquitin ligase complex
GO:0042147;0,975033;0,995554324;8;33;38;retrograde transport, endosome to Golgi
GO:0035791;0,97506;0,995554324;1;5;5;platelet-derived growth factor receptor-beta signaling pathway
GO:0015698;0,975085;0,995554324;45;119;156;inorganic anion transport
GO:0008294;0,975133;0,995554324;4;6;6;calcium- and calmodulin-responsive adenylate cyclase activity
GO:0042588;0,9752;0,995554324;1;4;4;zymogen granule
GO:0042985;0,975237;0,995554324;1;4;4;negative regulation of amyloid precursor protein biosynthetic process
GO:0019532;0,975241;0,995554324;1;4;4;oxalate transport
GO:0030017;0,975265;0,995554324;20;59;63;sarcomere
GO:0010453;0,975269;0,995554324;4;19;27;regulation of cell fate commitment
GO:0046653;0,975278;0,995554324;4;15;15;tetrahydrofolate metabolic process
GO:0005432;0,975303;0,995554324;7;13;14;calcium:sodium antiporter activity
GO:0006810;0,975412;0,995554324;1424;3455;3857;transport
GO:0070647;0,975496;0,995554324;198;507;556;protein modification by small protein conjugation or removal
GO:0006084;0,975541;0,995554324;15;43;46;acetyl-CoA metabolic process
GO:0005819;0,975583;0,995554324;44;129;150;spindle
GO:0060391;0,975623;0,995554324;3;11;18;positive regulation of SMAD protein import into nucleus
GO:0043006;0,975654;0,995554324;1;2;2;activation of phospholipase A2 activity by calcium-mediated signaling
GO:0016278;0,975779;0,995554324;17;43;51;lysine N-methyltransferase activity
GO:0016279;0,975779;0,995554324;17;43;51;protein-lysine N-methyltransferase activity
GO:0001665;0,975819;0,995554324;1;4;4;alpha-N-acetylgalactosaminide alpha-2,6-sialyltransferase activity
GO:0005250;0,975827;0,995554324;2;3;3;A-type (transient outward) potassium channel activity
GO:0030159;0,97585;0,995554324;6;24;26;receptor signaling complex scaffold activity
GO:0043067;0,975885;0,995554324;514;1417;1565;regulation of programmed cell death
GO:0050656;0,975965;0,995554324;2;9;10;3'-phosphoadenosine 5'-phosphosulfate binding
GO:0030510;0,975999;0,995554324;16;50;51;regulation of BMP signaling pathway
GO:0071437;0,976033;0,995554324;2;4;4;invadopodium
GO:0001527;0,97606;0,995554324;4;8;8;microfibril
GO:0043923;0,976117;0,995554324;3;16;16;positive regulation by host of viral transcription
GO:0048666;0,976126;0,995554324;39;107;112;neuron development
GO:0044422;0,976144;0,995554324;2673;7044;7996;organelle part
GO:0032183;0,976182;0,995554324;1;3;3;SUMO binding
GO:0016311;0,976246;0,995554324;73;158;170;dephosphorylation
GO:0070734;0,976414;0,995554324;1;2;5;histone H3-K27 methylation
GO:0016524;0,976495;0,995554324;2;3;3;latrotoxin receptor activity
GO:0007399;0,976514;0,995554324;212;500;540;nervous system development
GO:0006283;0,976516;0,995554324;11;54;64;transcription-coupled nucleotide-excision repair
GO:0020028;0,976577;0,995554324;2;2;2;hemoglobin import
GO:0009378;0,97659;0,995554324;1;2;2;four-way junction helicase activity
GO:0004672;0,976669;0,995554324;390;783;868;protein kinase activity
GO:0032096;0,976859;0,995554324;1;14;14;negative regulation of response to food
GO:0071141;0,976876;0,995554324;2;6;6;SMAD protein complex
GO:0032045;0,976969;0,995554324;3;6;6;guanyl-nucleotide exchange factor complex
GO:0060996;0,977037;0,995554324;2;3;5;dendritic spine development
GO:0021935;0,977059;0,995554324;1;1;1;cerebellar granule cell precursor tangential migration
GO:0021934;0,977059;0,995554324;1;1;1;hindbrain tangential cell migration
GO:0010557;0,977106;0,995554324;440;1203;1326;positive regulation of macromolecule biosynthetic process
GO:0009201;0,977129;0,995554324;35;110;121;ribonucleoside triphosphate biosynthetic process
GO:0008134;0,977183;0,995554324;148;400;458;transcription factor binding
GO:2000826;0,977238;0,995554324;1;8;8;regulation of heart morphogenesis
GO:0044446;0,977264;0,995554324;2626;6950;7894;intracellular organelle part
GO:0051182;0,977301;0,995554324;1;5;5;coenzyme transport
GO:0032784;0,977428;0,995554324;4;20;24;regulation of transcription elongation, DNA-dependent
GO:0016715;0,977484;0,995554324;2;6;6;oxidoreductase activity, acting on paired donors, with incorporation or reduction of molecular oxygen, reduced ascorbate as one donor, and incorporation of one atom of oxygen
GO:0030866;0,977523;0,995554324;8;19;19;cortical actin cytoskeleton organization
GO:0002166;0,977529;0,995554324;1;2;3;beta-dystroglycan binding
GO:0030118;0,977539;0,995554324;6;17;17;clathrin coat
GO:0022843;0,977578;0,995554324;79;179;186;voltage-gated cation channel activity
GO:0008135;0,977665;0,995554324;20;95;106;translation factor activity, nucleic acid binding
GO:0020017;0,97771;0,995554324;1;5;6;flagellar membrane
GO:0001104;0,977776;0,995554324;18;53;57;RNA polymerase II transcription cofactor activity
GO:0007143;0,977912;0,995554324;1;6;6;female meiosis
GO:0003844;0,977952;0,995554324;1;1;2;1,4-alpha-glucan branching enzyme activity
GO:0016790;0,977974;0,995554324;42;102;131;thiolester hydrolase activity
GO:0033268;0,977981;0,995554324;5;9;9;node of Ranvier
GO:0042765;0,977999;0,995554324;1;6;6;GPI-anchor transamidase complex
GO:0030041;0,978013;0,995554324;5;16;20;actin filament polymerization
GO:0018101;0,978014;0,995554324;1;4;4;peptidyl-citrulline biosynthetic process from peptidyl-arginine
GO:0004668;0,978014;0,995554324;1;4;4;protein-arginine deiminase activity
GO:0034704;0,978021;0,995554324;17;30;33;calcium channel complex
GO:0005216;0,978038;0,995554324;212;462;528;ion channel activity
GO:0019966;0,97821;0,995554324;5;18;20;interleukin-1 binding
GO:0019367;0,978217;0,995554324;2;7;7;fatty acid elongation, saturated fatty acid
GO:0051173;0,978286;0,995554324;459;1254;1374;positive regulation of nitrogen compound metabolic process
GO:0048340;0,978369;0,995554324;1;3;3;paraxial mesoderm morphogenesis
GO:0005579;0,97842;0,995554324;3;8;8;membrane attack complex
GO:0048709;0,978465;0,995554324;5;20;20;oligodendrocyte differentiation
GO:0046642;0,978563;0,995554324;1;2;2;negative regulation of alpha-beta T cell proliferation
GO:0030521;0,978708;0,995554324;17;64;77;androgen receptor signaling pathway
GO:0031313;0,978808;0,995554324;2;9;9;extrinsic to endosome membrane
GO:0008565;0,978819;0,995554324;39;112;117;protein transporter activity
GO:0010648;0,978881;0,995554324;236;615;652;negative regulation of cell communication
GO:0031995;0,978916;0,995554324;1;2;2;insulin-like growth factor II binding
GO:0048880;0,978974;0,995554324;2;4;4;sensory system development
GO:0005902;0,978976;0,995554324;19;49;51;microvillus
GO:0045646;0,978993;0,995554324;10;41;42;regulation of erythrocyte differentiation
GO:0017119;0,979039;0,995554324;3;9;11;Golgi transport complex
GO:0006821;0,97904;0,995554324;28;72;109;chloride transport
GO:0060670;0,979182;0,995554324;2;10;10;branching involved in embryonic placenta morphogenesis
GO:0052312;0,97926;0,995554324;6;22;22;modulation of transcription in other organism involved in symbiotic interaction
GO:0050856;0,979294;0,995554324;5;21;26;regulation of T cell receptor signaling pathway
GO:0044267;0,979295;0,995554324;1068;2698;3002;cellular protein metabolic process
GO:0030492;0,979301;0,995554324;2;5;6;hemoglobin binding
GO:0051716;0,97935;0,995554324;2004;4914;5561;cellular response to stimulus
GO:0097025;0,979462;0,995554324;3;5;5;MPP7-DLG1-LIN7 complex
GO:0005881;0,979486;0,995554324;10;25;29;cytoplasmic microtubule
GO:2000507;0,979541;0,995554324;1;1;1;positive regulation of energy homeostasis
GO:2000253;0,979541;0,995554324;1;1;1;positive regulation of feeding behavior
GO:0006471;0,979544;0,995554324;6;24;24;protein ADP-ribosylation
GO:0047555;0,979576;0,995554324;6;13;13;3',5'-cyclic-GMP phosphodiesterase activity
GO:0031430;0,979611;0,995554324;2;12;13;M band
GO:0019783;0,979671;0,995554324;19;55;62;small conjugating protein-specific protease activity
GO:0010633;0,979694;0,995554324;3;4;4;negative regulation of epithelial cell migration
GO:0019005;0,97975;0,995554324;9;28;29;SCF ubiquitin ligase complex
GO:0030199;0,979796;0,995554324;14;32;36;collagen fibril organization
GO:0042802;0,979838;0,995554324;336;927;1017;identical protein binding
GO:0015629;0,979907;0,995554324;95;204;224;actin cytoskeleton
GO:0035264;0,979964;0,995554324;13;48;53;multicellular organism growth
GO:0021940;0,980005;0,995554324;1;4;4;positive regulation of cerebellar granule cell precursor proliferation
GO:0051434;0,980128;0,995554324;2;7;7;BH3 domain binding
GO:0000718;0,980223;0,995554324;5;26;36;nucleotide-excision repair, DNA damage removal
GO:0044349;0,980223;0,995554324;5;26;36;DNA excision
GO:0051643;0,980326;0,995554324;1;1;1;endoplasmic reticulum localization
GO:0031585;0,980326;0,995554324;1;1;1;regulation of inositol 1,4,5-trisphosphate-sensitive calcium-release channel activity
GO:0055070;0,980333;0,995554324;3;16;17;copper ion homeostasis
GO:0071418;0,980348;0,995554324;16;45;55;cellular response to amine stimulus
GO:0019904;0,980363;0,995554324;271;604;664;protein domain specific binding
GO:0016049;0,980389;0,995554324;26;86;93;cell growth
GO:0051494;0,980499;0,995554324;34;76;98;negative regulation of cytoskeleton organization
GO:0005217;0,980534;0,995554324;9;20;22;intracellular ligand-gated ion channel activity
GO:0022838;0,980549;0,995554324;213;470;536;substrate-specific channel activity
GO:0007166;0,980583;0,995554324;864;2138;2433;cell surface receptor linked signaling pathway
GO:0043252;0,980615;0,995554324;6;15;15;sodium-independent organic anion transport
GO:0030705;0,980643;0,995554324;18;41;51;cytoskeleton-dependent intracellular transport
GO:0016569;0,980785;0,995554324;103;265;298;covalent chromatin modification
GO:0006014;0,980804;0,995554324;1;6;10;D-ribose metabolic process
GO:0043200;0,980811;0,995554324;27;82;92;response to amino acid stimulus
GO:0004908;0,98083;0,995554324;4;14;16;interleukin-1 receptor activity
GO:0015379;0,98085;0,995554324;1;5;5;potassium:chloride symporter activity
GO:0051336;0,980894;0,995554324;300;754;804;regulation of hydrolase activity
GO:0045056;0,980923;0,995554324;3;5;5;transcytosis
GO:0010171;0,980985;0,995554324;1;6;6;body morphogenesis
GO:0031461;0,981087;0,995554324;31;87;90;cullin-RING ubiquitin ligase complex
GO:0034220;0,981094;0,995554324;101;245;265;ion transmembrane transport
GO:0006357;0,981131;0,995554324;444;1205;1323;regulation of transcription from RNA polymerase II promoter
GO:0031010;0,981221;0,995554324;1;7;9;ISWI complex
GO:0016589;0,981221;0,995554324;1;7;9;NURF complex
GO:0003998;0,981253;0,995554324;1;2;2;acylphosphatase activity
GO:0000738;0,981311;0,995554324;1;6;11;DNA catabolic process, exonucleolytic
GO:0042475;0,981326;0,995554324;15;47;51;odontogenesis of dentine-containing tooth
GO:0015630;0,981369;0,995554324;33;91;97;microtubule cytoskeleton
GO:0071546;0,981375;0,995554324;2;8;8;pi-body
GO:0019800;0,981424;0,995554324;2;5;6;peptide cross-linking via chondroitin 4-sulfate glycosaminoglycan
GO:0009218;0,981469;0,995554324;5;28;29;pyrimidine ribonucleotide metabolic process
GO:0070097;0,981496;0,995554324;4;7;7;delta-catenin binding
GO:0022407;0,981498;0,995554324;18;56;66;regulation of cell-cell adhesion
GO:0044297;0,981633;0,995554324;111;256;285;cell body
GO:0016999;0,98166;0,995554324;1;3;3;antibiotic metabolic process
GO:0017000;0,98166;0,995554324;1;3;3;antibiotic biosynthetic process
GO:0000090;0,981678;0,995554324;4;11;12;mitotic anaphase
GO:0001964;0,981803;0,995554324;5;7;7;startle response
GO:0061337;0,981994;0,995554324;1;2;2;cardiac conduction
GO:0019674;0,982033;0,995554324;7;28;29;NAD metabolic process
GO:0031122;0,982093;0,995554324;7;17;17;cytoplasmic microtubule organization
GO:0060323;0,98217;0,995554324;2;7;7;head morphogenesis
GO:0004963;0,982235;0,995554324;1;1;1;follicle-stimulating hormone receptor activity
GO:0003156;0,982254;0,995554324;5;28;29;regulation of organ formation
GO:0000981;0,982275;0,995554324;31;129;138;sequence-specific DNA binding RNA polymerase II transcription factor activity
GO:0032861;0,982324;0,995554324;1;2;2;activation of Rap GTPase activity
GO:0070369;0,982326;0,995554324;1;5;5;beta-catenin-TCF7L2 complex
GO:0044334;0,982326;0,995554324;1;5;5;canonical Wnt receptor signaling pathway involved in positive regulation of epithelial to mesenchymal transition
GO:0010909;0,982326;0,995554324;1;5;5;positive regulation of heparan sulfate proteoglycan biosynthetic process
GO:0010908;0,982326;0,995554324;1;5;5;regulation of heparan sulfate proteoglycan biosynthetic process
GO:0003680;0,982398;0,995554324;1;8;11;AT DNA binding
GO:0043560;0,982474;0,995554324;6;16;16;insulin receptor substrate binding
GO:0010761;0,982497;0,995554324;3;9;9;fibroblast migration
GO:0048155;0,982671;0,995554324;2;16;21;S100 alpha binding
GO:0035115;0,982687;0,995554324;7;34;35;embryonic forelimb morphogenesis
GO:0007224;0,982742;0,995554324;10;32;36;smoothened signaling pathway
GO:0032319;0,982779;0,995554324;38;93;102;regulation of Rho GTPase activity
GO:0060736;0,982795;0,995554324;8;16;18;prostate gland growth
GO:0034976;0,982813;0,995554324;14;50;52;response to endoplasmic reticulum stress
GO:0072365;0,982937;0,995554324;1;1;1;regulation of cellular ketone metabolic process by negative regulation of transcription from RNA polymerase II promoter
GO:0071844;0,983118;0,995554324;366;968;1112;cellular component assembly at cellular level
GO:0035085;0,98319;0,995554324;26;53;54;cilium axoneme
GO:0031297;0,983191;0,995554324;2;7;8;replication fork processing
GO:0031405;0,983278;0,995554324;1;3;3;lipoic acid binding
GO:0007219;0,983294;0,995554324;16;57;61;Notch signaling pathway
GO:0042255;0,9833;0,995554324;1;9;11;ribosome assembly
GO:0016309;0,983368;0,995554324;1;3;3;1-phosphatidylinositol-5-phosphate 4-kinase activity
GO:0001944;0,983397;0,995554324;5;33;34;vasculature development
GO:0005938;0,983476;0,995554324;55;118;133;cell cortex
GO:0030518;0,983552;0,995554324;37;105;119;steroid hormone receptor signaling pathway
GO:0060828;0,983581;0,995554324;45;119;131;regulation of canonical Wnt receptor signaling pathway
GO:0021740;0,983601;0,995554324;1;1;1;principal sensory nucleus of trigeminal nerve development
GO:2000791;0,983601;0,995554324;1;1;1;negative regulation of mesenchymal cell proliferation involved in lung development
GO:2000790;0,983601;0,995554324;1;1;1;regulation of mesenchymal cell proliferation involved in lung development
GO:2000795;0,983601;0,995554324;1;1;1;negative regulation of epithelial cell proliferation involved in lung morphogenesis
GO:0061141;0,983601;0,995554324;1;1;1;lung ciliated cell differentiation
GO:0004768;0,983613;0,995554324;1;3;3;stearoyl-CoA 9-desaturase activity
GO:0016215;0,983613;0,995554324;1;3;3;CoA desaturase activity
GO:0045211;0,983668;0,995554324;92;181;204;postsynaptic membrane
GO:0042044;0,983684;0,995554324;13;44;47;fluid transport
GO:0009712;0,983698;0,995554324;18;56;62;catechol metabolic process
GO:0006584;0,983698;0,995554324;18;56;62;catecholamine metabolic process
GO:0034311;0,983698;0,995554324;18;56;62;diol metabolic process
GO:0047499;0,983715;0,995554324;1;8;8;calcium-independent phospholipase A2 activity
GO:0051103;0,983818;0,995554324;2;13;13;DNA ligation involved in DNA repair
GO:0042578;0,98385;0,995554324;191;428;466;phosphoric ester hydrolase activity
GO:0030851;0,983876;0,995554324;3;13;14;granulocyte differentiation
GO:0016998;0,983883;0,995554324;5;23;26;cell wall macromolecule catabolic process
GO:0048679;0,983884;0,995554324;6;18;18;regulation of axon regeneration
GO:0070570;0,983884;0,995554324;6;18;18;regulation of neuron projection regeneration
GO:0043395;0,983981;0,995554324;3;8;10;heparan sulfate proteoglycan binding
GO:0016605;0,984006;0,995554324;25;79;96;PML body
GO:2000142;0,984043;0,995554324;2;13;15;regulation of transcription initiation, DNA-dependent
GO:0060260;0,984043;0,995554324;2;13;15;regulation of transcription initiation from RNA polymerase II promoter
GO:0010604;0,984187;0,995554324;638;1728;1898;positive regulation of macromolecule metabolic process
GO:0050854;0,984223;0,995554324;6;23;29;regulation of antigen receptor-mediated signaling pathway
GO:0043227;0,984258;0,995554324;3930;10406;11767;membrane-bounded organelle
GO:0051254;0,984328;0,995554324;406;1110;1219;positive regulation of RNA metabolic process
GO:0090196;0,984329;0,995554324;1;9;9;regulation of chemokine secretion
GO:0060013;0,984388;0,995554324;1;3;3;righting reflex
GO:0051234;0,984399;0,995554324;1443;3507;3916;establishment of localization
GO:0043231;0,984503;0,995554324;3928;10398;11759;intracellular membrane-bounded organelle
GO:0006101;0,984527;0,995554324;2;9;9;citrate metabolic process
GO:0072350;0,984527;0,995554324;2;9;9;tricarboxylic acid metabolic process
GO:0030505;0,98457;0,995554324;1;2;2;inorganic diphosphate transport
GO:0030104;0,9848;0,995554324;3;16;16;water homeostasis
GO:0048311;0,98489;0,995554324;2;6;7;mitochondrion distribution
GO:0008396;0,984959;0,995554324;1;2;2;oxysterol 7-alpha-hydroxylase activity
GO:0021670;0,98496;0,995554324;4;9;9;lateral ventricle development
GO:0071539;0,985023;0,995554324;1;2;2;protein localization to centrosome
GO:0015031;0,985083;0,995554324;396;1020;1126;protein transport
GO:0060479;0,985101;0,995554324;4;15;16;lung cell differentiation
GO:0060487;0,985101;0,995554324;4;15;16;lung epithelial cell differentiation
GO:0018196;0,985115;0,995554324;38;123;133;peptidyl-asparagine modification
GO:0018279;0,985115;0,995554324;38;123;133;protein N-linked glycosylation via asparagine
GO:0030027;0,985122;0,995554324;54;118;128;lamellipodium
GO:0043022;0,98513;0,995554324;4;26;35;ribosome binding
GO:0050679;0,985192;0,995554324;38;129;134;positive regulation of epithelial cell proliferation
GO:0035497;0,985202;0,995554324;1;3;3;cAMP response element binding
GO:0016241;0,98522;0,995554324;1;5;5;regulation of macroautophagy
GO:0050858;0,985252;0,995554324;3;13;14;negative regulation of antigen receptor-mediated signaling pathway
GO:0050860;0,985252;0,995554324;3;13;14;negative regulation of T cell receptor signaling pathway
GO:0014842;0,985294;0,995554324;1;1;1;regulation of satellite cell proliferation
GO:0030178;0,985347;0,995554324;34;98;106;negative regulation of Wnt receptor signaling pathway
GO:0042043;0,985438;0,995554324;4;10;19;neurexin family protein binding
GO:0071109;0,985461;0,995554324;2;2;2;superior temporal gyrus development
GO:0000730;0,985551;0,995554324;1;6;6;DNA recombinase assembly
GO:0005543;0,985576;0,995554324;115;272;292;phospholipid binding
GO:0021527;0,985581;0,995554324;1;10;10;spinal cord association neuron differentiation
GO:0042699;0,985606;0,995554324;1;2;5;follicle-stimulating hormone signaling pathway
GO:0007163;0,985744;0,995554324;35;76;78;establishment or maintenance of cell polarity
GO:0035021;0,98577;0,995554324;1;3;3;negative regulation of Rac protein signal transduction
GO:0008026;0,985786;0,995554324;43;114;151;ATP-dependent helicase activity
GO:0070035;0,985786;0,995554324;43;114;151;purine NTP-dependent helicase activity
GO:0031105;0,985849;0,995554324;2;14;16;septin complex
GO:0090251;0,985856;0,995554324;1;1;1;protein localization involved in establishment of planar polarity
GO:0006265;0,985866;0,995554324;1;11;11;DNA topological change
GO:0046581;0,985902;0,995554324;1;4;4;intercellular canaliculus
GO:0046976;0,985918;0,995554324;1;3;7;histone methyltransferase activity (H3-K27 specific)
GO:0045216;0,985931;0,995554324;54;125;133;cell-cell junction organization
GO:0031274;0,985935;0,995554324;1;10;10;positive regulation of pseudopodium assembly
GO:0048515;0,985973;0,995554324;1;2;3;spermatid differentiation
GO:0018065;0,985997;0,995554324;1;14;14;protein-cofactor linkage
GO:0016833;0,986043;0,995554324;3;8;8;oxo-acid-lyase activity
GO:0030540;0,986044;0,995554324;1;7;8;female genitalia development
GO:0007296;0,98605;0,995554324;1;1;1;vitellogenesis
GO:0005253;0,986057;0,995554324;36;94;134;anion channel activity
GO:0072361;0,986107;0,995554324;1;6;6;regulation of glycolysis by regulation of transcription from RNA polymerase II promoter
GO:0043296;0,986113;0,995554324;2;5;6;apical junction complex
GO:0004473;0,986171;0,995554324;2;3;3;malate dehydrogenase (oxaloacetate-decarboxylating) (NADP+) activity
GO:0048485;0,986213;0,995554324;7;18;18;sympathetic nervous system development
GO:0071375;0,986299;0,995554324;126;318;333;cellular response to peptide hormone stimulus
GO:0007369;0,986319;0,995554324;12;43;47;gastrulation
GO:0010605;0,986357;0,995554324;478;1326;1470;negative regulation of macromolecule metabolic process
GO:0034993;0,986429;0,995554324;3;11;12;SUN-KASH complex
GO:0060324;0,98643;0,995554324;2;10;12;face development
GO:0046668;0,986462;0,995554324;2;18;18;regulation of retinal cell programmed cell death
GO:0009117;0,986523;0,995554324;232;657;707;nucleotide metabolic process
GO:0006753;0,986523;0,995554324;232;657;707;nucleoside phosphate metabolic process
GO:0061038;0,986538;0,995554324;1;6;6;uterus morphogenesis
GO:0005078;0,986651;0,995554324;1;5;5;MAP-kinase scaffold activity
GO:0031128;0,98668;0,995554324;4;26;26;developmental induction
GO:0034394;0,986709;0,995554324;6;20;21;protein localization at cell surface
GO:0043140;0,98671;0,995554324;1;4;4;ATP-dependent 3'-5' DNA helicase activity
GO:0021960;0,986745;0,995554324;3;4;4;anterior commissure morphogenesis
GO:0060039;0,986781;0,995554324;3;12;12;pericardium development
GO:0031327;0,986832;0,995554324;384;1050;1161;negative regulation of cellular biosynthetic process
GO:0010927;0,986834;0,995554324;33;99;101;cellular component assembly involved in morphogenesis
GO:0008356;0,986862;0,995554324;3;6;6;asymmetric cell division
GO:0090102;0,986912;0,995554324;6;12;13;cochlea development
GO:0031532;0,986918;0,995554324;13;30;31;actin cytoskeleton reorganization
GO:0032502;0,987027;0,995554324;1721;4361;4830;developmental process
GO:0045168;0,98704;0,995554324;4;27;27;cell-cell signaling involved in cell fate commitment
GO:0006139;0,987059;0,995554324;1196;3424;3836;nucleobase, nucleoside, nucleotide and nucleic acid metabolic process
GO:0004996;0,987098;0,995554324;1;2;2;thyroid-stimulating hormone receptor activity
GO:0005952;0,98714;0,995554324;6;15;16;cAMP-dependent protein kinase complex
GO:0032320;0,987171;0,995554324;42;99;108;positive regulation of Ras GTPase activity
GO:0030315;0,987172;0,995554324;19;34;35;T-tubule
GO:0044460;0,987175;0,995554324;4;17;19;flagellum part
GO:0044442;0,987175;0,995554324;4;17;19;microtubule-based flagellum part
GO:0006352;0,987196;0,995554324;30;115;132;transcription initiation, DNA-dependent
GO:0070728;0,987248;0,995554324;1;3;4;leucine binding
GO:0016070;0,98728;0,995554324;675;2067;2315;RNA metabolic process
GO:0045112;0,98737;0,995554324;1;1;1;integrin biosynthetic process
GO:0046219;0,987386;0,995554324;1;6;8;indolalkylamine biosynthetic process
GO:0042435;0,987386;0,995554324;1;6;8;indole-containing compound biosynthetic process
GO:0005605;0,987465;0,995554324;3;17;18;basal lamina
GO:0008250;0,987474;0,995554324;1;7;10;oligosaccharyltransferase complex
GO:0005899;0,987519;0,995554324;1;2;2;insulin receptor complex
GO:0006470;0,987596;0,995554324;64;136;147;protein dephosphorylation
GO:0034742;0,987657;0,995554324;1;7;7;APC-Axin-1-beta-catenin complex
GO:0045005;0,987708;0,995554324;2;10;11;maintenance of fidelity involved in DNA-dependent DNA replication
GO:0016362;0,987709;0,995554324;3;10;11;activin receptor activity, type II
GO:0048536;0,987714;0,995554324;6;28;28;spleen development
GO:0005930;0,987769;0,995554324;30;61;63;axoneme
GO:0034061;0,987798;0,995554324;6;31;34;DNA polymerase activity
GO:0071397;0,987816;0,995554324;1;8;8;cellular response to cholesterol
GO:0005891;0,98783;0,995554324;13;24;26;voltage-gated calcium channel complex
GO:0071417;0,987847;0,995554324;16;46;56;cellular response to organic nitrogen
GO:0071229;0,98787;0,995554324;16;48;58;cellular response to acid
GO:0007354;0,987937;0,995554324;1;1;1;zygotic determination of anterior/posterior axis, embryo
GO:0042577;0,987952;0,995554324;4;9;10;lipid phosphatase activity
GO:0006911;0,987953;0,995554324;8;15;16;phagocytosis, engulfment
GO:0072367;0,987983;0,995554324;1;9;9;regulation of lipid transport by regulation of transcription from RNA polymerase II promoter
GO:0032909;0,988014;0,995554324;2;8;8;regulation of transforming growth factor beta2 production
GO:0050901;0,988054;0,995554324;1;10;17;leukocyte tethering or rolling
GO:0047134;0,988086;0,995554324;1;2;2;protein-disulfide reductase activity
GO:0010889;0,988135;0,995554324;1;12;13;regulation of sequestering of triglyceride
GO:0070411;0,988209;0,995554324;4;17;17;I-SMAD binding
GO:0060041;0,988209;0,995554324;19;65;69;retina development in camera-type eye
GO:0016568;0,98821;0,995554324;201;479;552;chromatin modification
GO:0045184;0,988217;0,995554324;402;1038;1149;establishment of protein localization
GO:0043256;0,988223;0,995554324;5;10;10;laminin complex
GO:0065003;0,988312;0,995554324;307;901;1042;macromolecular complex assembly
GO:0060693;0,988323;0,995554324;2;7;13;regulation of branching involved in salivary gland morphogenesis
GO:0070534;0,9884;0,995554324;11;29;37;protein K63-linked ubiquitination
GO:0060873;0,988483;0,995554324;1;1;1;anterior semicircular canal development
GO:0060875;0,988483;0,995554324;1;1;1;lateral semicircular canal development
GO:0021543;0,988483;0,995554324;1;1;1;pallium development
GO:0021544;0,988483;0,995554324;1;1;1;subpallium development
GO:0070242;0,988483;0,995554324;1;1;1;thymocyte apoptosis
GO:0022012;0,988483;0,995554324;1;1;1;subpallium cell proliferation in forebrain
GO:0022018;0,988483;0,995554324;1;1;1;lateral ganglionic eminence cell proliferation
GO:0060366;0,988483;0,995554324;1;1;1;lambdoid suture morphogenesis
GO:0060367;0,988483;0,995554324;1;1;1;sagittal suture morphogenesis
GO:0060594;0,988483;0,995554324;1;1;1;mammary gland specification
GO:0004221;0,988569;0,995554324;30;76;85;ubiquitin thiolesterase activity
GO:0031272;0,988578;0,995554324;1;11;11;regulation of pseudopodium assembly
GO:0060059;0,988605;0,995554324;1;8;8;embryonic retina morphogenesis in camera-type eye
GO:0005083;0,988658;0,995554324;178;328;366;small GTPase regulator activity
GO:0016050;0,988706;0,995554324;31;82;92;vesicle organization
GO:0050681;0,988711;0,995554324;17;67;78;androgen receptor binding
GO:0021798;0,988749;0,995554324;1;2;2;forebrain dorsal/ventral pattern formation
GO:0051345;0,98875;0,995554324;206;514;549;positive regulation of hydrolase activity
GO:0021854;0,988819;0,995554324;1;11;13;hypothalamus development
GO:0042734;0,988926;0,995554324;36;58;65;presynaptic membrane
GO:0019438;0,988957;0,995554324;10;36;38;aromatic compound biosynthetic process
GO:0046483;0,988975;0,995554324;312;877;934;heterocycle metabolic process
GO:0070300;0,989001;0,995554324;1;2;2;phosphatidic acid binding
GO:0004438;0,989005;0,995554324;1;3;4;phosphatidylinositol-3-phosphatase activity
GO:0008090;0,989083;0,995554324;1;6;6;retrograde axon cargo transport
GO:0009968;0,989127;0,995554324;207;560;591;negative regulation of signal transduction
GO:0005587;0,989139;0,995554324;3;4;6;collagen type IV
GO:0002089;0,989233;0,995554324;2;11;12;lens morphogenesis in camera-type eye
GO:0009890;0,989255;0,995554324;390;1068;1181;negative regulation of biosynthetic process
GO:0035136;0,989269;0,995554324;9;41;43;forelimb morphogenesis
GO:0006297;0,98927;0,995554324;4;24;24;nucleotide-excision repair, DNA gap filling
GO:0007632;0,989296;0,995554324;13;37;40;visual behavior
GO:0051770;0,989328;0,995554324;1;8;8;positive regulation of nitric-oxide synthase biosynthetic process
GO:0051493;0,989339;0,995554324;103;266;294;regulation of cytoskeleton organization
GO:0060592;0,989344;0,995554324;1;3;3;mammary gland formation
GO:0021795;0,98937;0,995554324;6;19;20;cerebral cortex cell migration
GO:0060486;0,989396;0,995554324;1;3;3;Clara cell differentiation
GO:0071664;0,989422;0,995554324;1;8;8;catenin-TCF7L2 complex
GO:0030522;0,989439;0,995554324;75;203;231;intracellular receptor mediated signaling pathway
GO:0032794;0,989482;0,995554324;1;8;8;GTPase activating protein binding
GO:0048251;0,9895;0,995554324;3;5;7;elastic fiber assembly
GO:0043619;0,989527;0,995554324;1;7;7;regulation of transcription from RNA polymerase II promoter in response to oxidative stress
GO:0016322;0,989574;0,995554324;4;10;10;neuron remodeling
GO:0070584;0,98958;0,995554324;2;13;14;mitochondrion morphogenesis
GO:0051187;0,989604;0,995554324;11;47;48;cofactor catabolic process
GO:0051176;0,98968;0,995554324;1;9;9;positive regulation of sulfur metabolic process
GO:0046658;0,989707;0,995554324;7;43;45;anchored to plasma membrane
GO:0003002;0,989717;0,995554324;59;204;224;regionalization
GO:0016885;0,989747;0,995554324;5;11;12;ligase activity, forming carbon-carbon bonds
GO:0030234;0,989754;0,995554324;499;1131;1249;enzyme regulator activity
GO:0005314;0,989763;0,995554324;1;2;2;high-affinity glutamate transmembrane transporter activity
GO:0000460;0,989768;0,995554324;1;11;11;maturation of 5.8S rRNA
GO:0035518;0,989777;0,995554324;1;6;12;histone H2A monoubiquitination
GO:0034644;0,989791;0,995554324;5;15;15;cellular response to UV
GO:0060840;0,989793;0,995554324;1;2;2;artery development
GO:0000122;0,98982;0,995554324;177;485;541;negative regulation of transcription from RNA polymerase II promoter
GO:0002634;0,989828;0,995554324;1;10;10;regulation of germinal center formation
GO:0070059;0,989851;0,995554324;2;8;12;apoptosis in response to endoplasmic reticulum stress
GO:0007017;0,989866;0,995554324;145;344;380;microtubule-based process
GO:0032451;0,989893;0,995554324;6;22;26;demethylase activity
GO:0002724;0,989953;0,995554324;1;9;12;regulation of T cell cytokine production
GO:0005829;0,989956;0,995554324;1101;2790;3054;cytosol
GO:0032898;0,989959;0,995554324;1;2;2;neurotrophin production
GO:0032902;0,989959;0,995554324;1;2;2;nerve growth factor production
GO:0008353;0,989965;0,995554324;3;11;11;RNA polymerase II carboxy-terminal domain kinase activity
GO:0004190;0,989966;0,995554324;6;36;36;aspartic-type endopeptidase activity
GO:0070001;0,989966;0,995554324;6;36;36;aspartic-type peptidase activity
GO:0031592;0,990101;0,995554324;1;1;1;centrosomal corona
GO:0046030;0,990129;0,995554324;3;11;11;inositol trisphosphate phosphatase activity
GO:0004445;0,990129;0,995554324;3;11;11;inositol-polyphosphate 5-phosphatase activity
GO:0007018;0,990133;0,995554324;63;138;156;microtubule-based movement
GO:0010692;0,990135;0,995554324;2;4;4;regulation of alkaline phosphatase activity
GO:0030036;0,990136;0,995554324;149;326;356;actin cytoskeleton organization
GO:0060872;0,99015;0,995554324;1;3;3;semicircular canal development
GO:0016272;0,990171;0,995554324;1;11;26;prefoldin complex
GO:2000738;0,990189;0,995554324;2;3;3;positive regulation of stem cell differentiation
GO:2000741;0,990189;0,995554324;2;3;3;positive regulation of mesenchymal stem cell differentiation
GO:0044451;0,990193;0,995554324;304;847;989;nucleoplasm part
GO:0033391;0,990289;0,995554324;2;11;11;chromatoid body
GO:0009896;0,990317;0,995554324;42;134;145;positive regulation of catabolic process
GO:0000287;0,990372;0,995554324;87;205;220;magnesium ion binding
GO:0048104;0,990397;0,995554324;1;2;2;establishment of body hair or bristle planar orientation
GO:0048105;0,990397;0,995554324;1;2;2;establishment of body hair planar orientation
GO:0060490;0,990397;0,995554324;1;2;2;lateral sprouting involved in lung morphogenesis
GO:0060489;0,990397;0,995554324;1;2;2;planar dichotomous subdivision of terminal units involved in lung branching morphogenesis
GO:0060488;0,990397;0,995554324;1;2;2;orthogonal dichotomous subdivision of terminal units involved in lung branching morphogenesis
GO:0043244;0,990412;0,995554324;24;69;89;regulation of protein complex disassembly
GO:0035102;0,990417;0,995554324;1;13;19;PRC1 complex
GO:0035088;0,990419;0,995554324;4;17;17;establishment or maintenance of apical/basal cell polarity
GO:0061245;0,990419;0,995554324;4;17;17;establishment or maintenance of bipolar cell polarity
GO:0009153;0,99053;0,995554324;3;3;3;purine deoxyribonucleotide biosynthetic process
GO:0005592;0,990557;0,995554324;1;2;2;collagen type XI
GO:0042759;0,990569;0,995554324;3;5;7;long-chain fatty acid biosynthetic process
GO:2000179;0,990663;0,995554324;5;15;15;positive regulation of neural precursor cell proliferation
GO:0044332;0,990729;0,995554324;1;3;3;Wnt receptor signaling pathway involved in dorsal/ventral axis specification
GO:0005744;0,990785;0,995554324;1;7;10;mitochondrial inner membrane presequence translocase complex
GO:0035591;0,990887;0,995554324;34;80;85;signaling adaptor activity
GO:0001822;0,990922;0,995554324;52;145;155;kidney development
GO:0017160;0,990953;0,995554324;1;3;4;Ral GTPase binding
GO:0070212;0,990995;0,995554324;1;1;1;protein poly-ADP-ribosylation
GO:0060393;0,99102;0,995554324;9;26;27;regulation of pathway-restricted SMAD protein phosphorylation
GO:0032281;0,991025;0,995554324;5;12;14;alpha-amino-3-hydroxy-5-methyl-4-isoxazolepropionic acid selective glutamate receptor complex
GO:0008092;0,991057;0,995554324;350;695;769;cytoskeletal protein binding
GO:0034673;0,991099;0,995554324;1;4;4;inhibin-betaglycan-ActRII complex
GO:0046056;0,991103;0,995554324;2;2;2;dADP metabolic process
GO:0006173;0,991103;0,995554324;2;2;2;dADP biosynthetic process
GO:0009182;0,991103;0,995554324;2;2;2;purine deoxyribonucleoside diphosphate metabolic process
GO:0009183;0,991103;0,995554324;2;2;2;purine deoxyribonucleoside diphosphate biosynthetic process
GO:0042447;0,991108;0,995554324;1;7;7;hormone catabolic process
GO:0021955;0,991112;0,995554324;10;20;21;central nervous system neuron axonogenesis
GO:0000793;0,991143;0,995554324;13;64;67;condensed chromosome
GO:0010628;0,99119;0,995554324;410;1111;1210;positive regulation of gene expression
GO:0044036;0,99124;0,995554324;5;25;28;cell wall macromolecule metabolic process
GO:0001608;0,991247;0,995554324;1;29;36;nucleotide receptor activity, G-protein coupled
GO:0045028;0,991247;0,995554324;1;29;36;purinergic nucleotide receptor activity, G-protein coupled
GO:0005021;0,991256;0,995554324;4;9;9;vascular endothelial growth factor-activated receptor activity
GO:0046856;0,991275;0,995554324;2;7;9;phosphatidylinositol dephosphorylation
GO:0005769;0,991287;0,995554324;48;137;154;early endosome
GO:0048608;0,99136;0,995554324;35;123;131;reproductive structure development
GO:0014701;0,991391;0,995554324;2;6;6;junctional sarcoplasmic reticulum membrane
GO:0070195;0,991421;0,995554324;1;1;1;growth hormone receptor complex
GO:0004903;0,991421;0,995554324;1;1;1;growth hormone receptor activity
GO:0072592;0,991467;0,995554324;2;4;5;oxygen metabolic process
GO:0018958;0,991486;0,995554324;20;69;76;phenol-containing compound metabolic process
GO:0045893;0,991538;0,995554324;386;1047;1141;positive regulation of transcription, DNA-dependent
GO:0008815;0,991592;0,995554324;2;3;3;citrate (pro-3S)-lyase activity
GO:0009346;0,991592;0,995554324;2;3;3;citrate lyase complex
GO:0034230;0,991614;0,995554324;1;1;1;enkephalin processing
GO:0034231;0,991614;0,995554324;1;1;1;islet amyloid polypeptide processing
GO:0006367;0,991627;0,995554324;19;83;98;transcription initiation from RNA polymerase II promoter
GO:0034587;0,991639;0,995554324;2;13;13;piRNA metabolic process
GO:0034332;0,991697;0,995554324;22;46;47;adherens junction organization
GO:0010970;0,991709;0,995554324;17;37;40;microtubule-based transport
GO:0046974;0,991712;0,995554324;1;4;8;histone methyltransferase activity (H3-K9 specific)
GO:0072517;0,991718;0,995554324;1;1;1;host cell viral assembly compartment
GO:0031871;0,991718;0,995554324;1;1;1;proteinase activated receptor binding
GO:0043226;0,991772;0,995554324;4426;11479;12943;organelle
GO:0033648;0,991832;0,995554324;1;2;2;host intracellular membrane-bounded organelle
GO:0033647;0,991832;0,995554324;1;2;2;host intracellular organelle
GO:0014074;0,991889;0,995554324;6;21;21;response to purine-containing compound
GO:0048739;0,99189;0,995554324;1;6;6;cardiac muscle fiber development
GO:0045634;0,991938;0,995554324;4;8;8;regulation of melanocyte differentiation
GO:0050932;0,991938;0,995554324;4;8;8;regulation of pigment cell differentiation
GO:0022607;0,992043;0,995554324;529;1369;1552;cellular component assembly
GO:0034450;0,992049;0,995554324;2;10;10;ubiquitin-ubiquitin ligase activity
GO:0007596;0,992086;0,995554324;255;631;686;blood coagulation
GO:0050817;0,992086;0,995554324;255;631;686;coagulation
GO:0008157;0,992094;0,995554324;1;6;12;protein phosphatase 1 binding
GO:0009653;0,992094;0,995554324;482;1259;1394;anatomical structure morphogenesis
GO:0001011;0,992101;0,995554324;1;1;1;sequence-specific DNA binding RNA polymerase recruiting transcription factor activity
GO:0001087;0,992101;0,995554324;1;1;1;TFIIB-class binding transcription factor activity
GO:0001083;0,992101;0,995554324;1;1;1;RNA polymerase II basal transcription factor binding transcription factor activity
GO:0001091;0,992101;0,995554324;1;1;1;RNA polymerase II basal transcription factor binding
GO:0001093;0,992101;0,995554324;1;1;1;TFIIB-class transcription factor binding
GO:0042762;0,992136;0,995554324;1;10;10;regulation of sulfur metabolic process
GO:0007507;0,992196;0,995554324;81;196;201;heart development
GO:0043229;0,992235;0,995554324;4420;11462;12926;intracellular organelle
GO:0043242;0,992342;0,995554324;20;50;64;negative regulation of protein complex disassembly
GO:0001101;0,992348;0,995554324;38;112;122;response to acid
GO:0043085;0,992351;0,995554324;412;1058;1136;positive regulation of catalytic activity
GO:0051646;0,992355;0,995554324;2;9;10;mitochondrion localization
GO:0031227;0,992393;0,995554324;25;98;155;intrinsic to endoplasmic reticulum membrane
GO:0042954;0,992433;0,995554324;1;2;2;lipoprotein transporter activity
GO:0032807;0,992474;0,995554324;1;4;4;DNA ligase IV complex
GO:0007499;0,992485;0,995554324;1;1;1;ectoderm and mesoderm interaction
GO:0048193;0,992546;0,995554324;74;181;197;Golgi vesicle transport
GO:0048268;0,992562;0,995554324;2;6;7;clathrin coat assembly
GO:0004437;0,992564;0,995554324;11;29;31;inositol or phosphatidylinositol phosphatase activity
GO:0035166;0,992574;0,995554324;1;1;1;post-embryonic hemopoiesis
GO:0042249;0,99258;0,995554324;1;4;4;establishment of planar polarity of embryonic epithelium
GO:0032970;0,992599;0,995554324;62;168;181;regulation of actin filament-based process
GO:0043138;0,992617;0,995554324;1;5;5;3'-5' DNA helicase activity
GO:0033634;0,992621;0,995554324;1;5;6;positive regulation of cell-cell adhesion mediated by integrin
GO:0003826;0,992706;0,995554324;1;3;3;alpha-ketoacid dehydrogenase activity
GO:0003863;0,992706;0,995554324;1;3;3;3-methyl-2-oxobutanoate dehydrogenase (2-methylpropanoyl-transferring) activity
GO:0051291;0,992731;0,995554324;25;71;72;protein heterooligomerization
GO:0090066;0,992776;0,995554324;59;190;204;regulation of anatomical structure size
GO:0043412;0,992778;0,995554324;968;2256;2490;macromolecule modification
GO:0010882;0,99278;0,995554324;3;4;4;regulation of cardiac muscle contraction by calcium ion signaling
GO:0031798;0,992781;0,995554324;4;4;4;type 1 metabotropic glutamate receptor binding
GO:0051988;0,99283;0,995554324;1;11;11;regulation of attachment of spindle microtubules to kinetochore
GO:0004386;0,992911;0,995554324;65;162;205;helicase activity
GO:0060571;0,992945;0,995554324;4;13;14;morphogenesis of an epithelial fold
GO:0003887;0,992946;0,995554324;5;29;31;DNA-directed DNA polymerase activity
GO:0030176;0,992955;0,995554324;17;77;133;integral to endoplasmic reticulum membrane
GO:0048386;0,992972;0,995554324;4;5;5;positive regulation of retinoic acid receptor signaling pathway
GO:0060750;0,992977;0,995554324;4;6;6;epithelial cell proliferation involved in mammary gland duct elongation
GO:0043525;0,993003;0,995554324;11;53;59;positive regulation of neuron apoptosis
GO:0035256;0,99306;0,995554324;4;5;5;metabotropic glutamate receptor binding
GO:0007599;0,993079;0,995554324;256;634;691;hemostasis
GO:0009189;0,993182;0,995554324;2;5;5;deoxyribonucleoside diphosphate biosynthetic process
GO:0060397;0,993183;0,995554324;1;4;4;JAK-STAT cascade involved in growth hormone signaling pathway
GO:0008066;0,993204;0,995554324;24;33;41;glutamate receptor activity
GO:0034703;0,993227;0,995554324;67;160;171;cation channel complex
GO:0001958;0,993235;0,995554324;4;23;25;endochondral ossification
GO:0021987;0,993277;0,995554324;17;46;48;cerebral cortex development
GO:0033655;0,993287;0,995554324;1;2;2;host cell cytoplasm part
GO:0035116;0,993291;0,995554324;9;34;36;embryonic hindlimb morphogenesis
GO:0006833;0,993303;0,995554324;12;41;44;water transport
GO:0033646;0,993379;0,995554324;1;3;3;host intracellular part
GO:0033643;0,993379;0,995554324;1;3;3;host cell part
GO:0044217;0,993379;0,995554324;1;3;3;other organism part
GO:0042625;0,99342;0,995554324;33;83;90;ATPase activity, coupled to transmembrane movement of ions
GO:0060011;0,993428;0,995554324;4;8;8;Sertoli cell proliferation
GO:0045842;0,993432;0,995554324;1;4;4;positive regulation of mitotic metaphase/anaphase transition
GO:0021954;0,993456;0,995554324;4;25;26;central nervous system neuron development
GO:0007140;0,993465;0,995554324;2;12;13;male meiosis
GO:0021904;0,993465;0,995554324;1;13;13;dorsal/ventral neural tube patterning
GO:0008424;0,993493;0,995554324;3;3;3;glycoprotein 6-alpha-L-fucosyltransferase activity
GO:0046921;0,993493;0,995554324;3;3;3;alpha(1,6)-fucosyltransferase activity
GO:0042303;0,993529;0,995554324;22;69;73;molting cycle
GO:0071822;0,993537;0,995554324;253;771;862;protein complex subunit organization
GO:0003943;0,993554;0,995554324;1;2;2;N-acetylgalactosamine-4-sulfatase activity
GO:0019835;0,993564;0,995554324;3;22;27;cytolysis
GO:0030276;0,993589;0,995554324;7;13;15;clathrin binding
GO:0048018;0,993617;0,995554324;1;6;6;receptor agonist activity
GO:0033578;0,993622;0,995554324;3;4;4;protein glycosylation in Golgi
GO:0040007;0,993625;0,995554324;101;307;325;growth
GO:0018024;0,993674;0,995554324;14;40;48;histone-lysine N-methyltransferase activity
GO:0006140;0,99369;0,995554324;173;432;465;regulation of nucleotide metabolic process
GO:0032956;0,99373;0,995554324;61;163;176;regulation of actin cytoskeleton organization
GO:0009791;0,993732;0,995554324;29;88;92;post-embryonic development
GO:0001759;0,993758;0,995554324;2;19;19;organ induction
GO:0010881;0,993768;0,995554324;2;3;3;regulation of cardiac muscle contraction by regulation of the release of sequestered calcium ion
GO:0005794;0,993849;0,995554324;502;1168;1302;Golgi apparatus
GO:0035023;0,993861;0,995554324;64;115;120;regulation of Rho protein signal transduction
GO:0032467;0,993889;0,995554324;3;16;16;positive regulation of cytokinesis
GO:0001825;0,993903;0,995554324;1;14;14;blastocyst formation
GO:0019199;0,993903;0,995554324;60;120;140;transmembrane receptor protein kinase activity
GO:0030239;0,993945;0,995554324;3;20;20;myofibril assembly
GO:0001938;0,993952;0,995554324;14;62;65;positive regulation of endothelial cell proliferation
GO:0010558;0,994008;0,995554324;372;1017;1128;negative regulation of macromolecule biosynthetic process
GO:0046627;0,994019;0,995554324;6;21;21;negative regulation of insulin receptor signaling pathway
GO:0003674;0,994021;0,995554324;6930;17863;20083;molecular_function
GO:0002318;0,994116;0,995554324;1;4;4;myeloid progenitor cell differentiation
GO:0017134;0,994186;0,995554324;5;31;31;fibroblast growth factor binding
GO:0006732;0,99422;0,995554324;75;233;244;coenzyme metabolic process
GO:0002001;0,994245;0,995554324;1;1;1;renin secretion into blood stream
GO:0016197;0,994276;0,995554324;43;131;143;endosome transport
GO:0044300;0,994302;0,995554324;1;2;2;cerebellar mossy fiber
GO:0045197;0,99434;0,995554324;3;12;12;establishment or maintenance of epithelial cell apical/basal polarity
GO:0034605;0,994358;0,995554324;6;19;20;cellular response to heat
GO:0042448;0,994409;0,995554324;1;17;17;progesterone metabolic process
GO:0005161;0,994437;0,995554324;3;14;16;platelet-derived growth factor receptor binding
GO:0016619;0,994517;0,995554324;2;4;4;malate dehydrogenase (oxaloacetate-decarboxylating) activity
GO:0051642;0,994558;0,995554324;3;10;10;centrosome localization
GO:0043208;0,994565;0,995554324;1;6;7;glycosphingolipid binding
GO:0010507;0,994568;0,995554324;1;7;7;negative regulation of autophagy
GO:0010460;0,994573;0,995554324;1;12;12;positive regulation of heart rate
GO:0016281;0,9946;0,995554324;2;10;11;eukaryotic translation initiation factor 4F complex
GO:0007389;0,994648;0,995554324;103;320;352;pattern specification process
GO:0007010;0,994651;0,995554324;275;614;672;cytoskeleton organization
GO:0032868;0,994671;0,995554324;107;297;318;response to insulin stimulus
GO:0045161;0,994693;0,995554324;5;11;11;neuronal ion channel clustering
GO:0004726;0,994757;0,995554324;2;12;13;non-membrane spanning protein tyrosine phosphatase activity
GO:0043482;0,994766;0,995554324;1;1;3;cellular pigment accumulation
GO:0043476;0,994802;0,995554324;1;2;4;pigment accumulation
GO:0008955;0,99483;0,995554324;3;3;3;peptidoglycan glycosyltransferase activity
GO:0008283;0,994854;0,995554324;211;592;646;cell proliferation
GO:0002244;0,994869;0,995554324;6;26;26;hemopoietic progenitor cell differentiation
GO:0071636;0,994883;0,995554324;1;8;9;positive regulation of transforming growth factor beta production
GO:0030120;0,994887;0,995554324;11;40;41;vesicle coat
GO:0043043;0,994904;0,995554324;3;26;27;peptide biosynthetic process
GO:0071498;0,994907;0,995554324;1;2;2;cellular response to fluid shear stress
GO:0072102;0,994907;0,995554324;1;2;2;glomerulus morphogenesis
GO:0072160;0,994907;0,995554324;1;2;2;nephron tubule epithelial cell differentiation
GO:2001013;0,994907;0,995554324;1;2;2;epithelial cell proliferation involve in renal tubule morphogenesis
GO:0008508;0,995005;0,995554324;1;8;11;bile acid:sodium symporter activity
GO:0016199;0,995006;0,995554324;3;4;4;axon midline choice point recognition
GO:0032947;0,99501;0,995554324;19;58;62;protein complex scaffold
GO:0070087;0,995015;0,995554324;1;6;7;chromo shadow domain binding
GO:0060157;0,995016;0,995554324;1;4;4;urinary bladder development
GO:0007549;0,995054;0,995554324;1;6;9;dosage compensation
GO:0048514;0,995118;0,995554324;10;39;40;blood vessel morphogenesis
GO:0030424;0,99514;0,995554324;94;219;228;axon
GO:0042835;0,99514;0,995554324;1;2;2;BRE binding
GO:0003980;0,995168;0,995554324;1;2;2;UDP-glucose:glycoprotein glucosyltransferase activity
GO:0048667;0,995191;0,995554324;2;10;10;cell morphogenesis involved in neuron differentiation
GO:0048668;0,995194;0,995554324;1;2;2;collateral sprouting
GO:0019067;0,995207;0,995554324;1;2;2;viral assembly, maturation, egress, and release
GO:0032000;0,995259;0,995554324;1;12;12;positive regulation of fatty acid beta-oxidation
GO:0016198;0,995273;0,995554324;3;5;5;axon choice point recognition
GO:0034594;0,995281;0,995554324;1;3;3;phosphatidylinositol trisphosphate phosphatase activity
GO:0005070;0,995285;0,995554324;25;63;68;SH3/SH2 adaptor activity
GO:0030210;0,995286;0,995554324;4;5;5;heparin biosynthetic process
GO:0005262;0,995309;0,995554324;48;86;91;calcium channel activity
GO:0006733;0,99533;0,995554324;16;68;74;oxidoreduction coenzyme metabolic process
GO:0060197;0,995337;0,995554324;1;4;4;cloacal septation
GO:0000281;0,99534;0,995554324;1;6;14;cytokinesis after mitosis
GO:0010623;0,995354;0,995554324;1;10;10;developmental programmed cell death
GO:0060384;0,995361;0,995554324;2;7;7;innervation
GO:0004484;0,995378;0,995554324;1;1;1;mRNA guanylyltransferase activity
GO:0004651;0,995378;0,995554324;1;1;1;polynucleotide 5'-phosphatase activity
GO:0034483;0,995388;0,995554324;6;15;15;heparan sulfate sulfotransferase activity
GO:0016411;0,995486;0,995554324;4;23;60;acylglycerol O-acyltransferase activity
GO:0019362;0,995533;0,995554324;13;58;64;pyridine nucleotide metabolic process
GO:0072524;0,995533;0,995554324;13;58;64;pyridine-containing compound metabolic process
GO:0019321;0,995624;0,995554324;2;14;18;pentose metabolic process
GO:0015501;0,995625;0,995554324;1;2;2;glutamate:sodium symporter activity
GO:0048583;0,995654;0,995554324;964;2397;2776;regulation of response to stimulus
GO:0016917;0,995668;0,995554324;12;28;37;GABA receptor activity
GO:0008210;0,995672;0,995554324;4;27;33;estrogen metabolic process
GO:0030127;0,995716;0,995554324;2;14;15;COPII vesicle coat
GO:0032535;0,995733;0,995554324;42;129;141;regulation of cellular component size
GO:0042977;0,995734;0,995554324;2;3;3;activation of JAK2 kinase activity
GO:0005096;0,99574;0,995554324;126;254;295;GTPase activator activity
GO:0048007;0,995751;0,995554324;1;2;2;antigen processing and presentation, exogenous lipid antigen via MHC class Ib
GO:0008543;0,995791;0,995554324;36;117;119;fibroblast growth factor receptor signaling pathway
GO:0006464;0,995813;0,995554324;921;2133;2363;protein modification process
GO:0005954;0,995825;0,995554324;2;4;5;calcium- and calmodulin-dependent protein kinase complex
GO:0055006;0,995829;0,995554324;3;22;22;cardiac cell development
GO:0055013;0,995829;0,995554324;3;22;22;cardiac muscle cell development
GO:0070700;0,995855;0,995554324;1;6;6;BMP receptor binding
GO:0006261;0,995869;0,995554324;9;43;45;DNA-dependent DNA replication
GO:0016331;0,995887;0,995554324;9;32;33;morphogenesis of embryonic epithelium
GO:0051647;0,995889;0,995554324;3;8;8;nucleus localization
GO:0022027;0,995889;0,995554324;3;8;8;interkinetic nuclear migration
GO:0016604;0,995952;0,995554324;94;300;369;nuclear body
GO:0060119;0,995968;0,995554324;3;10;10;inner ear receptor cell development
GO:0002316;0,995982;0,995554324;1;1;1;follicular B cell differentiation
GO:0016167;0,995995;0,995554324;1;2;2;glial cell-derived neurotrophic factor receptor activity
GO:0035860;0,995995;0,995554324;1;2;2;glial cell-derived neurotrophic factor receptor signaling pathway
GO:0048003;0,996007;0,995554324;1;3;3;antigen processing and presentation of lipid antigen via MHC class Ib
GO:0042537;0,996021;0,995554324;24;83;90;benzene-containing compound metabolic process
GO:0033037;0,996029;0,995554324;1;1;1;polysaccharide localization
GO:0030346;0,996042;0,995554324;1;6;7;protein phosphatase 2B binding
GO:0030054;0,996072;0,995554324;370;783;844;cell junction
GO:0046850;0,996133;0,995554324;5;28;29;regulation of bone remodeling
GO:0001889;0,996142;0,995554324;22;79;82;liver development
GO:0033574;0,996161;0,995554324;5;31;31;response to testosterone stimulus
GO:0031519;0,996182;0,995554324;6;35;45;PcG protein complex
GO:0005509;0,996184;0,995554324;343;798;870;calcium ion binding
GO:0033625;0,996186;0,995554324;1;7;8;positive regulation of integrin activation
GO:0033623;0,996186;0,995554324;1;7;8;regulation of integrin activation
GO:0042551;0,996189;0,995554324;5;24;24;neuron maturation
GO:0019902;0,996215;0,995554324;40;96;107;phosphatase binding
GO:0005801;0,996219;0,995554324;7;29;29;cis-Golgi network
GO:0004118;0,996259;0,995554324;3;4;4;cGMP-stimulated cyclic-nucleotide phosphodiesterase activity
GO:0015942;0,996289;0,995554324;1;2;2;formate metabolic process
GO:0043046;0,996305;0,995554324;4;19;19;DNA methylation involved in gamete generation
GO:0060716;0,996311;0,995554324;2;11;14;labyrinthine layer blood vessel development
GO:0004714;0,99632;0,995554324;46;96;114;transmembrane receptor protein tyrosine kinase activity
GO:0047238;0,996396;0,995554324;4;6;6;glucuronosyl-N-acetylgalactosaminyl-proteoglycan 4-beta-N-acetylgalactosaminyltransferase activity
GO:0043015;0,996457;0,995554324;2;19;21;gamma-tubulin binding
GO:0097060;0,996484;0,995554324;116;218;246;synaptic membrane
GO:0033267;0,996512;0,995554324;56;127;142;axon part
GO:0044431;0,99656;0,995554324;325;772;878;Golgi apparatus part
GO:0045617;0,996598;0,995554324;1;4;4;negative regulation of keratinocyte differentiation
GO:0045605;0,996598;0,995554324;1;4;4;negative regulation of epidermal cell differentiation
GO:0046496;0,996598;0,995554324;12;55;60;nicotinamide nucleotide metabolic process
GO:0042626;0,99661;0,995554324;49;117;143;ATPase activity, coupled to transmembrane movement of substances
GO:0070213;0,996616;0,995554324;1;2;2;protein auto-ADP-ribosylation
GO:0000151;0,996641;0,995554324;59;159;171;ubiquitin ligase complex
GO:0048011;0,99665;0,995554324;117;278;298;nerve growth factor receptor signaling pathway
GO:0033153;0,99666;0,995554324;1;8;8;T cell receptor V(D)J recombination
GO:0002568;0,99666;0,995554324;1;8;8;somatic diversification of T cell receptor genes
GO:0002681;0,99666;0,995554324;1;8;8;somatic recombination of T cell receptor gene segments
GO:0031032;0,996663;0,995554324;11;44;44;actomyosin structure organization
GO:0005905;0,996667;0,995554324;19;53;57;coated pit
GO:0016820;0,996676;0,995554324;49;118;150;hydrolase activity, acting on acid anhydrides, catalyzing transmembrane movement of substances
GO:0046626;0,996682;0,995554324;7;32;33;regulation of insulin receptor signaling pathway
GO:0042054;0,996716;0,995554324;17;53;61;histone methyltransferase activity
GO:0008467;0,996731;0,995554324;2;7;7;[heparan sulfate]-glucosamine 3-sulfotransferase 1 activity
GO:0072364;0,996749;0,995554324;1;6;6;regulation of cellular ketone metabolic process by regulation of transcription from RNA polymerase II promoter
GO:0030949;0,99676;0,995554324;3;13;14;positive regulation of vascular endothelial growth factor receptor signaling pathway
GO:0035098;0,996798;0,995554324;1;14;16;ESC/E(Z) complex
GO:0046051;0,996809;0,995554324;1;19;20;UTP metabolic process
GO:0004550;0,996809;0,995554324;1;19;20;nucleoside diphosphate kinase activity
GO:0006183;0,996809;0,995554324;1;19;20;GTP biosynthetic process
GO:0006228;0,996809;0,995554324;1;19;20;UTP biosynthetic process
GO:0016404;0,996817;0,995554324;1;2;2;15-hydroxyprostaglandin dehydrogenase (NAD+) activity
GO:0070830;0,996831;0,995554324;15;44;44;tight junction assembly
GO:0051371;0,996837;0,995554324;2;4;4;muscle alpha-actinin binding
GO:0006975;0,996873;0,995554324;1;7;7;DNA damage induced protein phosphorylation
GO:0030953;0,996903;0,995554324;2;5;5;astral microtubule organization
GO:0006586;0,996919;0,995554324;12;30;35;indolalkylamine metabolic process
GO:0042430;0,996919;0,995554324;12;30;35;indole-containing compound metabolic process
GO:0005218;0,996922;0,995554324;3;7;8;intracellular ligand-gated calcium channel activity
GO:0010506;0,996939;0,995554324;9;24;25;regulation of autophagy
GO:0050923;0,996941;0,995554324;5;5;5;regulation of negative chemotaxis
GO:0005302;0,996962;0,995554324;1;1;1;L-tyrosine transmembrane transporter activity
GO:0015828;0,996962;0,995554324;1;1;1;tyrosine transport
GO:0015173;0,996962;0,995554324;1;1;1;aromatic amino acid transmembrane transporter activity
GO:0047237;0,996978;0,995554324;3;4;4;glucuronylgalactosylproteoglycan 4-beta-N-acetylgalactosaminyltransferase activity
GO:0050653;0,996978;0,995554324;3;4;4;chondroitin sulfate proteoglycan biosynthetic process, polysaccharide chain biosynthetic process
GO:0050651;0,996978;0,995554324;3;4;4;dermatan sulfate proteoglycan biosynthetic process
GO:0050655;0,997018;0,995554324;3;5;5;dermatan sulfate proteoglycan metabolic process
GO:0032786;0,997033;0,995554324;1;9;10;positive regulation of transcription elongation, DNA-dependent
GO:0044428;0,997057;0,995554324;976;2742;3132;nuclear part
GO:0051124;0,99706;0,995554324;1;2;2;synaptic growth at neuromuscular junction
GO:0015015;0,997098;0,995554324;1;4;4;heparan sulfate proteoglycan biosynthetic process, enzymatic modification
GO:0021801;0,997112;0,995554324;1;2;2;cerebral cortex radial glia guided migration
GO:0005030;0,997129;0,995554324;3;5;5;neurotrophin receptor activity
GO:0050682;0,997146;0,995554324;1;2;3;AF-2 domain binding
GO:0031331;0,997161;0,995554324;30;106;117;positive regulation of cellular catabolic process
GO:0061364;0,997176;0,995554324;3;3;3;apoptosis involved in luteolysis
GO:0035385;0,997199;0,995554324;3;3;3;Roundabout signaling pathway
GO:0043623;0,997209;0,995554324;61;209;245;cellular protein complex assembly
GO:0021836;0,997211;0,995554324;2;2;2;chemorepulsion involved in postnatal olfactory bulb interneuron migration
GO:0021972;0,997211;0,995554324;1;1;1;corticospinal neuron axon guidance through spinal cord
GO:0090260;0,997211;0,995554324;1;1;1;negative regulation of retinal ganglion cell axon guidance
GO:0090259;0,997211;0,995554324;1;1;1;regulation of retinal ganglion cell axon guidance
GO:0071676;0,997211;0,995554324;1;1;1;negative regulation of mononuclear cell migration
GO:0071672;0,997211;0,995554324;1;1;1;negative regulation of smooth muscle cell chemotaxis
GO:0090024;0,997211;0,995554324;1;1;1;negative regulation of neutrophil chemotaxis
GO:0010593;0,997211;0,995554324;1;1;1;negative regulation of lamellipodium assembly
GO:0050929;0,997211;0,995554324;1;1;1;induction of negative chemotaxis
GO:0050924;0,997211;0,995554324;1;1;1;positive regulation of negative chemotaxis
GO:0005652;0,997213;0,995554324;1;7;7;nuclear lamina
GO:0008021;0,997232;0,995554324;23;65;78;synaptic vesicle
GO:0005921;0,997244;0,995554324;1;19;20;gap junction
GO:0007034;0,997293;0,995554324;15;49;51;vacuolar transport
GO:0003908;0,99733;0,995554324;1;1;1;methylated-DNA-[protein]-cysteine S-methyltransferase activity
GO:0032185;0,997359;0,995554324;1;1;1;septin cytoskeleton organization
GO:0000156;0,99737;0,995554324;1;3;3;two-component response regulator activity
GO:0009086;0,9974;0,995554324;2;16;16;methionine biosynthetic process
GO:0051172;0,997403;0,995554324;352;977;1087;negative regulation of nitrogen compound metabolic process
GO:0001191;0,997407;0,995554324;2;9;10;RNA polymerase II transcription factor binding transcription factor activity involved in negative regulation of transcription
GO:0001106;0,997407;0,995554324;2;9;10;RNA polymerase II transcription corepressor activity
GO:0015105;0,997412;0,995554324;1;2;2;arsenite transmembrane transporter activity
GO:0002475;0,997414;0,995554324;1;5;14;antigen processing and presentation via MHC class Ib
GO:0007182;0,997424;0,995554324;1;4;4;common-partner SMAD protein phosphorylation
GO:0072560;0,997428;0,995554324;1;2;2;type B pancreatic cell maturation
GO:0045683;0,997438;0,995554324;1;5;5;negative regulation of epidermis development
GO:0014071;0,997439;0,995554324;1;5;5;response to cycloalkane
GO:0046898;0,997439;0,995554324;1;5;5;response to cycloheximide
GO:0046321;0,997472;0,995554324;2;15;15;positive regulation of fatty acid oxidation
GO:0006555;0,997492;0,995554324;3;18;19;methionine metabolic process
GO:0005771;0,997505;0,995554324;1;23;29;multivesicular body
GO:0070100;0,997528;0,995554324;3;5;5;negative regulation of chemokine-mediated signaling pathway
GO:0044456;0,997551;0,995554324;195;390;432;synapse part
GO:0043005;0,997561;0,995554324;241;515;560;neuron projection
GO:0070986;0,997563;0,995554324;1;3;3;left/right axis specification
GO:0019363;0,997567;0,995554324;4;16;17;pyridine nucleotide biosynthetic process
GO:0072525;0,997567;0,995554324;4;16;17;pyridine-containing compound biosynthetic process
GO:0032266;0,997581;0,995554324;5;13;14;phosphatidylinositol-3-phosphate binding
GO:0005606;0,997609;0,995554324;4;7;7;laminin-1 complex
GO:0046068;0,99761;0,995554324;6;24;27;cGMP metabolic process
GO:0022404;0,99762;0,995554324;20;65;69;molting cycle process
GO:0022405;0,99762;0,995554324;20;65;69;hair cycle process
GO:2000505;0,997621;0,995554324;1;4;4;regulation of energy homeostasis
GO:0004723;0,997629;0,995554324;1;2;3;calcium-dependent protein serine/threonine phosphatase activity
GO:0005955;0,997629;0,995554324;1;2;2;calcineurin complex
GO:0034661;0,997642;0,995554324;2;15;15;ncRNA catabolic process
GO:0007214;0,997653;0,995554324;8;22;30;gamma-aminobutyric acid signaling pathway
GO:0035019;0,997674;0,995554324;6;31;37;somatic stem cell maintenance
GO:0001890;0,997685;0,995554324;3;27;36;placenta development
GO:0019884;0,997694;0,995554324;1;7;13;antigen processing and presentation of exogenous antigen
GO:0002320;0,9977;0,995554324;3;13;13;lymphoid progenitor cell differentiation
GO:0045445;0,997718;0,995554324;2;17;17;myoblast differentiation
GO:0042995;0,997732;0,995554324;494;1076;1185;cell projection
GO:0072338;0,997761;0,995554324;1;4;4;cellular lactam metabolic process
GO:0046449;0,997761;0,995554324;1;4;4;creatinine metabolic process
GO:0016342;0,997764;0,995554324;2;12;12;catenin complex
GO:0015399;0,997813;0,995554324;51;130;158;primary active transmembrane transporter activity
GO:0015405;0,997813;0,995554324;51;130;158;P-P-bond-hydrolysis-driven transmembrane transporter activity
GO:0045934;0,997849;0,995554324;349;965;1073;negative regulation of nucleobase, nucleoside, nucleotide and nucleic acid metabolic process
GO:0010314;0,99785;0,995554324;1;5;5;phosphatidylinositol-5-phosphate binding
GO:0070498;0,997852;0,995554324;2;10;11;interleukin-1-mediated signaling pathway
GO:0032959;0,997857;0,995554324;1;3;3;inositol trisphosphate biosynthetic process
GO:0071634;0,997871;0,995554324;2;15;16;regulation of transforming growth factor beta production
GO:0004571;0,997873;0,995554324;2;7;7;mannosyl-oligosaccharide 1,2-alpha-mannosidase activity
GO:0050878;0,997922;0,995554324;278;718;779;regulation of body fluid levels
GO:0046036;0,997954;0,995554324;1;21;22;CTP metabolic process
GO:0006241;0,997954;0,995554324;1;21;22;CTP biosynthetic process
GO:0009208;0,997954;0,995554324;1;21;22;pyrimidine ribonucleoside triphosphate metabolic process
GO:0009209;0,997954;0,995554324;1;21;22;pyrimidine ribonucleoside triphosphate biosynthetic process
GO:0046839;0,997965;0,995554324;3;11;13;phospholipid dephosphorylation
GO:0005746;0,997981;0,995554324;1;18;19;mitochondrial respiratory chain
GO:0004776;0,997983;0,995554324;1;2;2;succinate-CoA ligase (GDP-forming) activity
GO:0007216;0,997994;0,995554324;4;9;9;metabotropic glutamate receptor signaling pathway
GO:0009798;0,997996;0,995554324;15;60;63;axis specification
GO:0048070;0,998016;0,995554324;5;16;16;regulation of developmental pigmentation
GO:0005248;0,998025;0,995554324;6;18;19;voltage-gated sodium channel activity
GO:0004890;0,99803;0,995554324;9;24;28;GABA-A receptor activity
GO:0045295;0,99804;0,995554324;10;17;17;gamma-catenin binding
GO:0034707;0,998042;0,995554324;24;61;93;chloride channel complex
GO:0006891;0,998042;0,995554324;10;29;34;intra-Golgi vesicle-mediated transport
GO:0030859;0,998056;0,995554324;1;4;4;polarized epithelial cell differentiation
GO:0070160;0,998057;0,995554324;37;112;116;occluding junction
GO:0005923;0,998057;0,995554324;37;112;116;tight junction
GO:0000255;0,998069;0,995554324;1;5;5;allantoin metabolic process
GO:0008267;0,998072;0,995554324;2;2;2;poly-glutamine tract binding
GO:0030111;0,998078;0,995554324;61;168;185;regulation of Wnt receptor signaling pathway
GO:0030850;0,998078;0,995554324;1;8;9;prostate gland development
GO:0050673;0,998086;0,995554324;19;59;67;epithelial cell proliferation
GO:0000724;0,998094;0,995554324;13;51;64;double-strand break repair via homologous recombination
GO:0043170;0,9981;0,995554324;2197;5822;6493;macromolecule metabolic process
GO:0034702;0,998122;0,995554324;101;240;283;ion channel complex
GO:0010559;0,998128;0,995554324;7;25;26;regulation of glycoprotein biosynthetic process
GO:0032318;0,998147;0,995554324;67;168;180;regulation of Ras GTPase activity
GO:0006549;0,998148;0,995554324;1;5;5;isoleucine metabolic process
GO:0010694;0,99815;0,995554324;1;3;3;positive regulation of alkaline phosphatase activity
GO:0008050;0,998152;0,995554324;4;4;5;female courtship behavior
GO:0010508;0,998157;0,995554324;2;8;9;positive regulation of autophagy
GO:0007196;0,998162;0,995554324;1;2;2;inhibition of adenylate cyclase activity by metabotropic glutamate receptor signaling pathway
GO:0019530;0,998164;0,995554324;1;5;5;taurine metabolic process
GO:0015277;0,99817;0,995554324;6;8;8;kainate selective glutamate receptor activity
GO:0043492;0,998225;0,995554324;49;119;145;ATPase activity, coupled to movement of substances
GO:0032006;0,998241;0,995554324;6;33;36;regulation of TOR signaling cascade
GO:0005087;0,998242;0,995554324;1;9;9;Ran guanyl-nucleotide exchange factor activity
GO:0031329;0,998245;0,995554324;175;443;480;regulation of cellular catabolic process
GO:0030331;0,998255;0,995554324;9;32;36;estrogen receptor binding
GO:0002313;0,998257;0,995554324;1;6;6;mature B cell differentiation involved in immune response
GO:0009435;0,998258;0,995554324;2;11;11;NAD biosynthetic process
GO:0050510;0,998261;0,995554324;1;4;4;N-acetylgalactosaminyl-proteoglycan 3-beta-glucuronosyltransferase activity
GO:0032108;0,998262;0,995554324;1;19;19;negative regulation of response to nutrient levels
GO:0032105;0,998262;0,995554324;1;19;19;negative regulation of response to extracellular stimulus
GO:0047756;0,998263;0,995554324;1;3;3;chondroitin 4-sulfotransferase activity
GO:0007621;0,998273;0,995554324;4;7;8;negative regulation of female receptivity
GO:0051894;0,998273;0,995554324;2;8;8;positive regulation of focal adhesion assembly
GO:0046625;0,998284;0,995554324;2;12;13;sphingolipid binding
GO:0004677;0,998296;0,995554324;1;4;4;DNA-dependent protein kinase activity
GO:0000725;0,998311;0,995554324;13;52;65;recombinational repair
GO:0050650;0,998312;0,995554324;3;6;6;chondroitin sulfate proteoglycan biosynthetic process
GO:0031290;0,998323;0,995554324;6;14;14;retinal ganglion cell axon guidance
GO:0050654;0,998332;0,995554324;3;7;7;chondroitin sulfate proteoglycan metabolic process
GO:0001501;0,998336;0,995554324;54;190;198;skeletal system development
GO:0007512;0,998353;0,995554324;3;14;16;adult heart development
GO:0007041;0,998376;0,995554324;13;43;45;lysosomal transport
GO:0019204;0,998385;0,995554324;1;4;4;nucleotide phosphatase activity
GO:0090399;0,998389;0,995554324;1;16;18;replicative senescence
GO:0004385;0,998391;0,995554324;5;16;20;guanylate kinase activity
GO:0051608;0,998391;0,995554324;1;14;14;histamine transport
GO:0048807;0,998396;0,995554324;1;4;4;female genitalia morphogenesis
GO:0009374;0,998401;0,995554324;4;10;11;biotin binding
GO:0045202;0,998461;0,995554324;201;388;428;synapse
GO:0042428;0,998467;0,995554324;5;11;13;serotonin metabolic process
GO:0008286;0,998477;0,995554324;65;181;190;insulin receptor signaling pathway
GO:0005089;0,998497;0,995554324;52;93;99;Rho guanyl-nucleotide exchange factor activity
GO:0001935;0,998505;0,995554324;3;20;22;endothelial cell proliferation
GO:0015279;0,998511;0,995554324;1;5;6;store-operated calcium channel activity
GO:0004971;0,998535;0,995554324;2;3;5;alpha-amino-3-hydroxy-5-methyl-4-isoxazole propionate selective glutamate receptor activity
GO:0048513;0,99854;0,995554324;394;1058;1169;organ development
GO:0042984;0,998543;0,995554324;1;7;7;regulation of amyloid precursor protein biosynthetic process
GO:0044452;0,998552;0,995554324;2;40;41;nucleolar part
GO:0035137;0,998553;0,995554324;10;44;48;hindlimb morphogenesis
GO:0030898;0,998573;0,995554324;3;9;10;actin-dependent ATPase activity
GO:0038007;0,998597;0,995554324;1;1;1;netrin-activated signaling pathway
GO:0035404;0,998646;0,995554324;1;5;5;histone-serine phosphorylation
GO:0043220;0,998666;0,995554324;1;8;8;Schmidt-Lanterman incisure
GO:0016462;0,998669;0,995554324;359;893;1016;pyrophosphatase activity
GO:0016192;0,998673;0,995554324;344;879;948;vesicle-mediated transport
GO:0005088;0,998682;0,995554324;63;120;130;Ras guanyl-nucleotide exchange factor activity
GO:0009229;0,998684;0,995554324;1;1;1;thiamine diphosphate biosynthetic process
GO:0042724;0,998684;0,995554324;1;1;1;thiamine-containing compound biosynthetic process
GO:0004788;0,998684;0,995554324;1;1;1;thiamine diphosphokinase activity
GO:0042357;0,998684;0,995554324;1;1;1;thiamine diphosphate metabolic process
GO:0043515;0,998693;0,995554324;1;4;4;kinetochore binding
GO:0008105;0,998694;0,995554324;4;12;14;asymmetric protein localization
GO:0031965;0,998694;0,995554324;67;201;246;nuclear membrane
GO:0034333;0,998701;0,995554324;1;8;8;adherens junction assembly
GO:0051861;0,998702;0,995554324;1;14;15;glycolipid binding
GO:0033205;0,998712;0,995554324;4;27;36;cell cycle cytokinesis
GO:0035553;0,998717;0,995554324;1;1;1;oxidative single-stranded RNA demethylation
GO:0035513;0,998717;0,995554324;1;1;1;oxidative RNA demethylation
GO:0035515;0,998717;0,995554324;1;1;1;oxidative RNA demethylase activity
GO:0035516;0,998717;0,995554324;1;1;1;oxidative DNA demethylase activity
GO:0048008;0,99872;0,995554324;10;30;31;platelet-derived growth factor receptor signaling pathway
GO:0019827;0,99872;0,995554324;12;52;60;stem cell maintenance
GO:0070593;0,998724;0,995554324;2;2;3;dendrite self-avoidance
GO:0000096;0,998728;0,995554324;5;35;36;sulfur amino acid metabolic process
GO:0043116;0,998734;0,995554324;2;3;4;negative regulation of vascular permeability
GO:0045892;0,998745;0,995554324;319;888;986;negative regulation of transcription, DNA-dependent
GO:0002066;0,998747;0,995554324;1;5;6;columnar/cuboidal epithelial cell development
GO:0060510;0,998752;0,995554324;1;5;5;Type II pneumocyte differentiation
GO:0006772;0,998755;0,995554324;1;3;4;thiamine metabolic process
GO:0051253;0,998758;0,995554324;325;908;1008;negative regulation of RNA metabolic process
GO:0031529;0,998769;0,995554324;3;15;16;ruffle organization
GO:0001736;0,99877;0,995554324;2;10;10;establishment of planar polarity
GO:0035408;0,998778;0,995554324;2;2;2;histone H3-T6 phosphorylation
GO:0035403;0,998778;0,995554324;2;2;2;histone kinase activity (H3-T6 specific)
GO:0048538;0,998778;0,995554324;8;33;33;thymus development
GO:0016818;0,998797;0,995554324;360;896;1019;hydrolase activity, acting on acid anhydrides, in phosphorus-containing anhydrides
GO:0030879;0,998824;0,995554324;10;24;26;mammary gland development
GO:0046578;0,998827;0,995554324;86;176;183;regulation of Ras protein signal transduction
GO:0035257;0,998835;0,995554324;42;141;165;nuclear hormone receptor binding
GO:0016817;0,998838;0,995554324;360;899;1028;hydrolase activity, acting on acid anhydrides
GO:0035265;0,998849;0,995554324;5;24;27;organ growth
GO:0070696;0,998856;0,995554324;1;7;7;transmembrane receptor protein serine/threonine kinase binding
GO:0009953;0,99886;0,995554324;12;52;54;dorsal/ventral pattern formation
GO:0031016;0,998866;0,995554324;6;29;29;pancreas development
GO:0021861;0,99887;0,995554324;1;3;3;forebrain radial glial cell differentiation
GO:0016578;0,998873;0,995554324;4;19;20;histone deubiquitination
GO:0045792;0,998875;0,995554324;1;12;12;negative regulation of cell size
GO:0030326;0,998895;0,995554324;22;85;95;embryonic limb morphogenesis
GO:0035113;0,998895;0,995554324;22;85;95;embryonic appendage morphogenesis
GO:0045124;0,998906;0,995554324;4;27;28;regulation of bone resorption
GO:0015662;0,998918;0,995554324;26;59;65;ATPase activity, coupled to transmembrane movement of ions, phosphorylative mechanism
GO:0030552;0,998935;0,995554324;11;25;26;cAMP binding
GO:0048646;0,998939;0,995554324;207;570;596;anatomical structure formation involved in morphogenesis
GO:0001942;0,99894;0,995554324;8;34;36;hair follicle development
GO:0005675;0,99895;0,995554324;1;15;26;holo TFIIH complex
GO:0070099;0,998961;0,995554324;3;7;7;regulation of chemokine-mediated signaling pathway
GO:0003056;0,998971;0,995554324;1;4;4;regulation of vascular smooth muscle contraction
GO:0033612;0,998978;0,995554324;1;8;8;receptor serine/threonine kinase binding
GO:0030202;0,998988;0,995554324;4;6;6;heparin metabolic process
GO:0000139;0,998992;0,995554324;254;618;715;Golgi membrane
GO:0005254;0,999003;0,995554324;30;78;118;chloride channel activity
GO:0032869;0,999017;0,995554324;84;234;246;cellular response to insulin stimulus
GO:0042060;0,999029;0,995554324;19;72;75;wound healing
GO:0048715;0,999043;0,995554324;1;21;21;negative regulation of oligodendrocyte differentiation
GO:0030070;0,999044;0,995554324;1;2;3;insulin processing
GO:0015889;0,999045;0,995554324;1;4;4;cobalamin transport
GO:0048551;0,999048;0,995554324;2;9;10;metalloenzyme inhibitor activity
GO:0008191;0,999048;0,995554324;2;9;10;metalloendopeptidase inhibitor activity
GO:0043186;0,999053;0,995554324;3;20;20;P granule
GO:0043586;0,999054;0,995554324;2;9;9;tongue development
GO:0014854;0,999063;0,995554324;1;3;3;response to inactivity
GO:0014870;0,999063;0,995554324;1;3;3;response to muscle inactivity
GO:0014877;0,999063;0,995554324;1;3;3;response to muscle inactivity involved in regulation of muscle adaptation
GO:0014894;0,999063;0,995554324;1;3;3;response to denervation involved in regulation of muscle adaptation
GO:0009966;0,999067;0,995554324;725;1757;1943;regulation of signal transduction
GO:0050996;0,999074;0,995554324;2;25;25;positive regulation of lipid catabolic process
GO:0045176;0,999075;0,995554324;3;10;12;apical protein localization
GO:0031013;0,999084;0,995554324;1;10;11;troponin I binding
GO:0030935;0,999104;0,995554324;3;6;8;sheet-forming collagen
GO:0006110;0,999106;0,995554324;5;24;24;regulation of glycolysis
GO:0001518;0,99911;0,995554324;5;17;18;voltage-gated sodium channel complex
GO:0034706;0,99911;0,995554324;5;17;18;sodium channel complex
GO:0003299;0,999123;0,995554324;1;2;2;muscle hypertrophy in response to stress
GO:0014887;0,999123;0,995554324;1;2;2;cardiac muscle adaptation
GO:0014898;0,999123;0,995554324;1;2;2;cardiac muscle hypertrophy in response to stress
GO:0060282;0,999131;0,995554324;1;2;2;positive regulation of oocyte development
GO:0006307;0,999132;0,995554324;2;7;8;DNA dealkylation involved in DNA repair
GO:0010576;0,999156;0,995554324;2;10;11;metalloenzyme regulator activity
GO:0002711;0,999183;0,995554324;1;17;18;positive regulation of T cell mediated immunity
GO:0031362;0,999186;0,995554324;2;25;27;anchored to external side of plasma membrane
GO:0003221;0,999219;0,995554324;1;2;2;right ventricular cardiac muscle tissue morphogenesis
GO:0043547;0,999229;0,995554324;66;156;169;positive regulation of GTPase activity
GO:0016043;0,999233;0,995554324;1505;3712;4122;cellular component organization
GO:0016344;0,99924;0,995554324;1;1;2;meiotic chromosome movement towards spindle pole
GO:0033007;0,999244;0,995554324;2;4;4;negative regulation of mast cell activation involved in immune response
GO:0032088;0,999252;0,995554324;11;51;57;negative regulation of NF-kappaB transcription factor activity
GO:0017111;0,999258;0,995554324;339;859;975;nucleoside-triphosphatase activity
GO:0010629;0,999269;0,995554324;348;975;1079;negative regulation of gene expression
GO:0001741;0,999274;0,995554324;1;7;8;XY body
GO:0014897;0,999282;0,995554324;1;3;3;striated muscle hypertrophy
GO:0003300;0,999282;0,995554324;1;3;3;cardiac muscle hypertrophy
GO:0001838;0,999296;0,995554324;6;29;30;embryonic epithelial tube formation
GO:0015914;0,999303;0,995554324;14;39;42;phospholipid transport
GO:0042245;0,999303;0,995554324;1;2;2;RNA repair
GO:0051427;0,999306;0,995554324;44;157;182;hormone receptor binding
GO:0035552;0,999317;0,995554324;1;2;2;oxidative single-stranded DNA demethylation
GO:0018025;0,999318;0,995554324;1;1;1;calmodulin-lysine N-methyltransferase activity
GO:0021983;0,999321;0,995554324;4;21;24;pituitary gland development
GO:0010560;0,999322;0,995554324;2;12;12;positive regulation of glycoprotein biosynthetic process
GO:0006915;0,999325;0,995554324;297;836;929;apoptosis
GO:0019227;0,999343;0,995554324;1;5;5;neuronal action potential propagation
GO:0033206;0,99935;0,995554324;1;2;3;cytokinesis after meiosis
GO:0040038;0,99935;0,995554324;1;2;3;polar body extrusion after meiotic divisions
GO:2000104;0,999364;0,995554324;1;10;14;negative regulation of DNA-dependent DNA replication
GO:0060281;0,999366;0,995554324;1;3;3;regulation of oocyte development
GO:0007007;0,99937;0,995554324;1;12;14;inner mitochondrial membrane organization
GO:0035148;0,999375;0,995554324;27;84;90;tube formation
GO:0035511;0,999377;0,995554324;1;4;5;oxidative DNA demethylation
GO:0035514;0,999377;0,995554324;1;4;5;DNA demethylase activity
GO:0043734;0,999377;0,995554324;1;4;5;DNA-N1-methyladenine dioxygenase activity
GO:0005237;0,999378;0,995554324;2;7;9;inhibitory extracellular ligand-gated ion channel activity
GO:0007402;0,999395;0,995554324;1;2;2;ganglion mother cell fate determination
GO:0030158;0,9994;0,995554324;1;2;2;protein xylosyltransferase activity
GO:0048731;0,999414;0,995554324;352;897;963;system development
GO:0006175;0,999422;0,995554324;1;1;1;dATP biosynthetic process
GO:0004001;0,999422;0,995554324;1;1;1;adenosine kinase activity
GO:0009216;0,999422;0,995554324;1;1;1;purine deoxyribonucleoside triphosphate biosynthetic process
GO:0006359;0,999425;0,995554324;2;18;21;regulation of transcription from RNA polymerase III promoter
GO:0005790;0,999433;0,995554324;2;10;10;smooth endoplasmic reticulum
GO:0002335;0,999442;0,995554324;1;7;7;mature B cell differentiation
GO:0012501;0,999444;0,995554324;303;852;946;programmed cell death
GO:0016476;0,999451;0,995554324;1;2;2;regulation of embryonic cell shape
GO:0023051;0,999467;0,995554324;851;2048;2259;regulation of signaling
GO:0000301;0,999479;0,995554324;6;13;18;retrograde transport, vesicle recycling within Golgi
GO:0032983;0,999482;0,995554324;3;3;3;kainate selective glutamate receptor complex
GO:0000097;0,999487;0,995554324;2;27;27;sulfur amino acid biosynthetic process
GO:0005588;0,999497;0,995554324;1;3;3;collagen type V
GO:0004119;0,999501;0,995554324;1;2;2;cGMP-inhibited cyclic-nucleotide phosphodiesterase activity
GO:0043539;0,999517;0,995554324;1;14;15;protein serine/threonine kinase activator activity
GO:0060325;0,999525;0,995554324;6;29;30;face morphogenesis
GO:0032991;0,999534;0,995554324;1529;4280;4885;macromolecular complex
GO:0071675;0,999537;0,995554324;1;12;12;regulation of mononuclear cell migration
GO:0016813;0,999544;0,995554324;1;12;30;hydrolase activity, acting on carbon-nitrogen (but not peptide) bonds, in linear amidines
GO:0071840;0,999546;0,995554324;1511;3743;4155;cellular component organization or biogenesis
GO:0044260;0,999552;0,995554324;1933;5140;5736;cellular macromolecule metabolic process
GO:0040011;0,999553;0,995554324;444;1078;1145;locomotion
GO:0071842;0,999577;0,995554324;1149;2885;3231;cellular component organization at cellular level
GO:0000002;0,999588;0,995554324;1;10;10;mitochondrial genome maintenance
GO:0019899;0,999588;0,995554324;461;1127;1241;enzyme binding
GO:2000113;0,999596;0,995554324;350;982;1090;negative regulation of cellular macromolecule biosynthetic process
GO:0090287;0,999602;0,995554324;5;19;21;regulation of cellular response to growth factor stimulus
GO:0022409;0,999604;0,995554324;4;28;38;positive regulation of cell-cell adhesion
GO:0030947;0,999609;0,995554324;4;18;20;regulation of vascular endothelial growth factor receptor signaling pathway
GO:0009790;0,99961;0,995554324;103;311;336;embryo development
GO:0006461;0,999614;0,995554324;231;641;714;protein complex assembly
GO:0050479;0,999616;0,995554324;1;1;1;glyceryl-ether monooxygenase activity
GO:0004774;0,999618;0,995554324;1;4;4;succinate-CoA ligase activity
GO:0060589;0,999624;0,995554324;257;503;572;nucleoside-triphosphatase regulator activity
GO:0048598;0,999628;0,995554324;102;335;355;embryonic morphogenesis
GO:0005911;0,999631;0,995554324;108;271;281;cell-cell junction
GO:0048732;0,999634;0,995554324;33;122;132;gland development
GO:0072175;0,999639;0,995554324;6;30;31;epithelial tube formation
GO:0090407;0,999643;0,995554324;1;6;6;organophosphate biosynthetic process
GO:0032958;0,999643;0,995554324;1;6;6;inositol phosphate biosynthetic process
GO:0008333;0,999645;0,995554324;5;28;30;endosome to lysosome transport
GO:0030018;0,999648;0,995554324;14;52;61;Z disc
GO:0005737;0,999651;0,995554324;2605;6275;6992;cytoplasm
GO:0030695;0,999652;0,995554324;253;492;560;GTPase regulator activity
GO:0031265;0,999655;0,995554324;1;5;5;CD95 death-inducing signaling complex
GO:0004658;0,999663;0,995554324;1;2;2;propionyl-CoA carboxylase activity
GO:0000166;0,999669;0,995554324;1186;2756;3128;nucleotide binding
GO:0035641;0,99967;0,995554324;3;4;4;locomotory exploration behavior
GO:0070350;0,999675;0,995554324;1;2;2;regulation of white fat cell proliferation
GO:0045821;0,99968;0,995554324;1;11;11;positive regulation of glycolysis
GO:0035258;0,999689;0,995554324;23;92;107;steroid hormone receptor binding
GO:0003682;0,999691;0,995554324;82;265;308;chromatin binding
GO:0001771;0,999692;0,995554324;1;4;4;immunological synapse formation
GO:0048688;0,999692;0,995554324;2;2;2;negative regulation of sprouting of injured axon
GO:0048692;0,999692;0,995554324;2;2;2;negative regulation of axon extension involved in regeneration
GO:0006996;0,999696;0,995554324;745;1865;2066;organelle organization
GO:0035107;0,999697;0,995554324;27;100;112;appendage morphogenesis
GO:0035108;0,999697;0,995554324;27;100;112;limb morphogenesis
GO:0001640;0,999716;0,995554324;4;7;7;adenylate cyclase inhibiting metabotropic glutamate receptor activity
GO:0014896;0,999717;0,995554324;1;5;5;muscle hypertrophy
GO:0042608;0,999719;0,995554324;1;3;3;T cell receptor binding
GO:0055003;0,999719;0,995554324;1;15;15;cardiac myofibril assembly
GO:0070344;0,99972;0,995554324;1;4;4;regulation of fat cell proliferation
GO:0042623;0,999725;0,995554324;120;293;359;ATPase activity, coupled
GO:0043588;0,999729;0,995554324;8;48;71;skin development
GO:0009894;0,999732;0,995554324;193;497;537;regulation of catabolic process
GO:0060287;0,999734;0,995554324;1;5;6;cilium movement involved in determination of left/right asymmetry
GO:0003351;0,999734;0,995554324;1;5;6;epithelial cilium movement
GO:0072534;0,999736;0,995554324;2;3;3;perineuronal net
GO:0048686;0,99974;0,995554324;2;3;3;regulation of sprouting of injured axon
GO:0048690;0,99974;0,995554324;2;3;3;regulation of axon extension involved in regeneration
GO:0051179;0,999743;0,995554324;134;349;384;localization
GO:0021793;0,999753;0,995554324;2;2;2;chemorepulsion of branchiomotor axon
GO:0021610;0,999753;0,995554324;2;2;2;facial nerve morphogenesis
GO:0021644;0,999753;0,995554324;2;3;3;vagus nerve morphogenesis
GO:0071841;0,999761;0,995554324;1155;2916;3264;cellular component organization or biogenesis at cellular level
GO:0010839;0,999761;0,995554324;1;3;3;negative regulation of keratinocyte proliferation
GO:0046060;0,999764;0,995554324;1;3;3;dATP metabolic process
GO:0071777;0,999768;0,995554324;1;14;14;positive regulation of cell cycle cytokinesis
GO:0071775;0,999768;0,995554324;1;14;14;regulation of cell cycle cytokinesis
GO:0021615;0,999773;0,995554324;2;4;4;glossopharyngeal nerve morphogenesis
GO:0033121;0,999774;0,995554324;108;260;280;regulation of purine nucleotide catabolic process
GO:0030811;0,999774;0,995554324;108;260;280;regulation of nucleotide catabolic process
GO:0097120;0,999776;0,995554324;4;4;5;receptor localization to synapse
GO:0072578;0,999776;0,995554324;4;4;5;neurotransmitter-gated ion channel clustering
GO:0006935;0,999776;0,995554324;246;637;680;chemotaxis
GO:0042330;0,999776;0,995554324;246;637;680;taxis
GO:0001766;0,999786;0,995554324;1;3;3;membrane raft polarization
GO:0005548;0,999786;0,995554324;16;35;36;phospholipid transporter activity
GO:0031580;0,999786;0,995554324;1;3;3;membrane raft distribution
GO:0023041;0,999787;0,995554324;4;5;5;neuronal signal transduction
GO:0097117;0,999792;0,995554324;1;1;1;guanylate kinase-associated protein clustering
GO:0097114;0,999792;0,995554324;1;1;1;N-methyl-D-aspartate receptor clustering
GO:0097112;0,999792;0,995554324;1;1;1;gamma-aminobutyric acid receptor clustering
GO:0097109;0,999792;0,995554324;2;2;2;neuroligin family protein binding
GO:0044464;0,999796;0,995554324;7142;18569;20932;cell part
GO:2000310;0,999803;0,995554324;4;5;5;regulation of N-methyl-D-aspartate selective glutamate receptor activity
GO:0097105;0,999804;0,995554324;4;5;9;presynaptic membrane assembly
GO:0051319;0,999805;0,995554324;2;9;10;G2 phase
GO:0000085;0,999805;0,995554324;2;9;10;G2 phase of mitotic cell cycle
GO:0005515;0,999809;0,995554324;3265;8158;9100;protein binding
GO:0021784;0,999821;0,995554324;2;4;4;postganglionic parasympathetic nervous system development
GO:0003997;0,999822;0,995554324;1;6;6;acyl-CoA oxidase activity
GO:0016013;0,99983;0,995554324;4;4;4;syntrophin complex
GO:0006921;0,99983;0,995554324;19;74;82;cellular component disassembly involved in apoptosis
GO:0043087;0,99984;0,995554324;94;224;239;regulation of GTPase activity
GO:0033124;0,999841;0,995554324;99;230;245;regulation of GTP catabolic process
GO:0035253;0,999848;0,995554324;1;8;8;ciliary rootlet
GO:0051567;0,999852;0,995554324;1;5;9;histone H3-K9 methylation
GO:0031264;0,999853;0,995554324;1;7;7;death-inducing signaling complex
GO:0002328;0,999858;0,995554324;1;7;7;pro-B cell differentiation
GO:0019359;0,999863;0,995554324;2;12;12;nicotinamide nucleotide biosynthetic process
GO:0070050;0,999865;0,995554324;1;3;3;neuron homeostasis
GO:0048846;0,999869;0,995554324;2;3;3;axon extension involved in axon guidance
GO:0035639;0,999872;0,995554324;963;2223;2503;purine ribonucleoside triphosphate binding
GO:0032514;0,999874;0,995554324;1;1;1;positive regulation of protein phosphatase type 2B activity
GO:0048495;0,999879;0,995554324;2;4;4;Roundabout binding
GO:0009215;0,999882;0,995554324;1;7;7;purine deoxyribonucleoside triphosphate metabolic process
GO:0051641;0,999886;0,995554324;87;238;260;cellular localization
GO:0060019;0,999888;0,995554324;1;5;5;radial glial cell differentiation
GO:0001841;0,999889;0,995554324;2;16;16;neural tube formation
GO:0043124;0,999893;0,995554324;1;28;28;negative regulation of I-kappaB kinase/NF-kappaB cascade
GO:0034098;0,999894;0,995554324;1;4;4;Cdc48p-Npl4p-Ufd1p AAA ATPase complex
GO:0008045;0,999897;0,995554324;8;27;27;motor axon guidance
GO:0045162;0,999903;0,995554324;1;3;3;clustering of voltage-gated sodium channels
GO:0005042;0,999907;0,995554324;2;4;4;netrin receptor activity
GO:0016634;0,999911;0,995554324;2;12;12;oxidoreductase activity, acting on the CH-CH group of donors, oxygen as acceptor
GO:0005229;0,999911;0,995554324;1;3;3;intracellular calcium activated chloride channel activity
GO:0021575;0,999912;0,995554324;2;5;5;hindbrain morphogenesis
GO:0009987;0,999914;0,995554324;5428;13668;15266;cellular process
GO:0007029;0,999915;0,995554324;2;16;16;endoplasmic reticulum organization
GO:0051305;0,999918;0,995554324;1;3;4;chromosome movement towards spindle pole
GO:0032315;0,999919;0,995554324;1;4;4;regulation of Ral GTPase activity
GO:0017123;0,999919;0,995554324;1;4;4;Ral GTPase activator activity
GO:0032859;0,999919;0,995554324;1;4;4;activation of Ral GTPase activity
GO:0032852;0,999919;0,995554324;1;4;4;positive regulation of Ral GTPase activity
GO:0051326;0,99992;0,995554324;2;2;2;telophase
GO:0050432;0,99992;0,995554324;1;5;5;catecholamine secretion
GO:0000093;0,99992;0,995554324;2;2;2;mitotic telophase
GO:0033058;0,99992;0,995554324;3;4;4;directional locomotion
GO:0071286;0,99992;0,995554324;3;3;3;cellular response to magnesium ion
GO:0035251;0,999921;0,995554324;1;9;11;UDP-glucosyltransferase activity
GO:0008361;0,999921;0,995554324;5;28;29;regulation of cell size
GO:0048703;0,999925;0,995554324;1;7;7;embryonic viscerocranium morphogenesis
GO:0021510;0,999929;0,995554324;6;18;18;spinal cord development
GO:0032553;0,999933;0,995554324;984;2263;2544;ribonucleotide binding
GO:0048332;0,999933;0,995554324;1;6;6;mesoderm morphogenesis
GO:0005085;0,999933;0,995554324;94;188;204;guanyl-nucleotide exchange factor activity
GO:0044424;0,999933;0,995554324;5467;14168;15970;intracellular part
GO:0051665;0,999935;0,995554324;1;4;4;membrane raft localization
GO:0033036;0,999936;0,995554324;102;289;318;macromolecule localization
GO:0031687;0,999938;0,995554324;2;2;2;A2A adenosine receptor binding
GO:0032555;0,99994;0,995554324;983;2262;2543;purine ribonucleotide binding
GO:0034596;0,999941;0,995554324;1;2;2;phosphatidylinositol phosphate 4-phosphatase activity
GO:0034597;0,999941;0,995554324;1;2;2;phosphatidylinositol-4,5-bisphosphate 4-phosphatase activity
GO:0016316;0,999941;0,995554324;1;2;2;phosphatidylinositol-3,4-bisphosphate 4-phosphatase activity
GO:0007020;0,999945;0,995554324;2;11;12;microtubule nucleation
GO:0071277;0,999958;0,995554324;1;19;19;cellular response to calcium ion
GO:0017076;0,999961;0,995554324;986;2278;2561;purine nucleotide binding
GO:0021511;0,999962;0,995554324;2;2;2;spinal cord patterning
GO:0005524;0,999965;0,995554324;823;1814;2043;ATP binding
GO:0034613;0,999966;0,995554324;54;173;189;cellular protein localization
GO:0043234;0,999966;0,995554324;1335;3510;4024;protein complex
GO:0070727;0,99997;0,995554324;55;178;194;cellular macromolecule localization
GO:0001701;0,999971;0,995554324;65;206;218;in utero embryonic development
GO:0016577;0,999971;0,995554324;2;20;23;histone demethylation
GO:0021800;0,999975;0,995554324;2;5;6;cerebral cortex tangential migration
GO:0005488;0,999977;0,995554324;5677;14357;16035;binding
GO:0035091;0,999977;0,995554324;61;151;161;phosphatidylinositol binding
GO:0050925;0,999977;0,995554324;2;2;2;negative regulation of negative chemotaxis
GO:0046527;0,999977;0,995554324;1;11;13;glucosyltransferase activity
GO:0008046;0,999978;0,995554324;4;7;7;axon guidance receptor activity
GO:0070401;0,999979;0,995554324;1;1;1;NADP+ binding
GO:0008446;0,999979;0,995554324;1;1;1;GDP-mannose 4,6-dehydratase activity
GO:0035112;0,999981;0,995554324;1;13;14;genitalia morphogenesis
GO:0009792;0,999981;0,995554324;68;218;231;embryo development ending in birth or egg hatching
GO:0072092;0,999983;0,995554324;1;2;2;ureteric bud invasion
GO:0007167;0,999984;0,995554324;325;768;838;enzyme linked receptor protein signaling pathway
GO:0021891;0,999984;0,995554324;1;3;4;olfactory bulb interneuron development
GO:0070257;0,999984;0,995554324;1;4;4;positive regulation of mucus secretion
GO:0097115;0,999984;0,995554324;3;3;3;neurexin clustering
GO:0097113;0,999984;0,995554324;3;3;4;alpha-amino-3-hydroxy-5-methyl-4-isoxazole propionate receptor clustering
GO:0016265;0,999984;0,995554324;372;1045;1168;death
GO:0032559;0,999987;0,995554324;837;1844;2075;adenyl ribonucleotide binding
GO:0004699;0,999987;0,995554324;1;3;3;calcium-independent protein kinase C activity
GO:0048712;0,999988;0,995554324;1;9;9;negative regulation of astrocyte differentiation
GO:0000803;0,999989;0,995554324;1;12;13;sex chromosome
GO:0008088;0,999989;0,995554324;3;18;19;axon cargo transport
GO:0016080;0,999989;0,995554324;3;5;5;synaptic vesicle targeting
GO:0043009;0,99999;0,995554324;66;213;226;chordate embryonic development
GO:0007411;0,99999;0,995554324;184;402;431;axon guidance
GO:0016082;0,99999;0,995554324;2;6;6;synaptic vesicle priming
GO:0008219;0,999991;0,995554324;369;1038;1161;cell death
GO:0008214;0,999991;0,995554324;2;21;24;protein dealkylation
GO:0030554;0,999991;0,995554324;840;1856;2088;adenyl nucleotide binding
GO:0006482;0,999991;0,995554324;2;21;24;protein demethylation
GO:0046069;0,999992;0,995554324;1;4;4;cGMP catabolic process
GO:0002063;0,999993;0,995554324;1;7;7;chondrocyte development
GO:0046127;0,999994;0,995554324;1;1;1;pyrimidine deoxyribonucleoside catabolic process
GO:0046104;0,999994;0,995554324;1;4;4;thymidine metabolic process
GO:0004117;0,999994;0,995554324;2;5;5;calmodulin-dependent cyclic-nucleotide phosphodiesterase activity
GO:0004152;0,999994;0,995554324;1;2;2;dihydroorotate dehydrogenase activity
GO:0004158;0,999994;0,995554324;1;2;2;dihydroorotate oxidase activity
GO:0006214;0,999994;0,995554324;1;1;1;thymidine catabolic process
GO:0017113;0,999994;0,995554324;1;1;1;dihydropyrimidine dehydrogenase (NADP+) activity
GO:0008104;0,999995;0,995554324;86;254;277;protein localization
GO:0060677;0,999995;0,995554324;1;3;3;ureteric bud elongation
GO:0006207;0,999996;0,995554324;1;4;4;'de novo' pyrimidine base biosynthetic process
GO:0019856;0,999996;0,995554324;1;4;4;pyrimidine base biosynthetic process
GO:0007169;0,999997;0,995554324;261;622;671;transmembrane receptor protein tyrosine kinase signaling pathway
GO:0071622;0,999997;0,995554324;1;18;18;regulation of granulocyte chemotaxis
GO:0030007;0,999997;0,995554324;1;1;1;cellular potassium ion homeostasis
GO:0045794;0,999997;0,995554324;1;1;1;negative regulation of cell volume
GO:0060072;0,999997;0,995554324;1;1;1;large conductance calcium-activated potassium channel activity
GO:0060073;0,999997;0,995554324;1;1;1;micturition
GO:0000145;0,999997;0,995554324;2;14;16;exocyst
GO:0030117;0,999998;0,995554324;14;68;69;membrane coat
GO:0016887;0,999998;0,995554324;150;364;439;ATPase activity
GO:0080154;0,999998;0,995554324;1;1;1;regulation of fertilization
GO:0032008;0,999998;0,995554324;1;12;13;positive regulation of TOR signaling cascade
GO:0005219;0,999998;0,995554324;2;3;3;ryanodine-sensitive calcium-release channel activity
GO:0006145;0,999998;0,995554324;1;2;2;purine base catabolic process
GO:2000438;0,999998;0,995554324;1;1;1;negative regulation of monocyte extravasation
GO:2000437;0,999998;0,995554324;1;1;1;regulation of monocyte extravasation
GO:0004012;0,999998;0,995554324;8;16;17;phospholipid-translocating ATPase activity
GO:0046485;0,999998;0,995554324;1;7;7;ether lipid metabolic process
GO:0035723;0,999998;0,995554324;1;1;1;interleukin-15-mediated signaling pathway
GO:0035724;0,999998;0,995554324;1;1;1;CD24 biosynthetic process
GO:0002692;0,999998;0,995554324;1;1;1;negative regulation of cellular extravasation
GO:0071350;0,999998;0,995554324;1;1;1;cellular response to interleukin-15
GO:0051056;0,999999;0,995554324;151;336;365;regulation of small GTPase mediated signal transduction
GO:0008627;0,999999;0,995554324;1;1;1;induction of apoptosis by ionic changes
GO:0021522;0,999999;0,995554324;1;7;7;spinal cord motor neuron differentiation
GO:0014808;0,999999;0,995554324;1;2;2;release of sequestered calcium ion into cytosol by sarcoplasmic reticulum
GO:0042720;0,999999;0,995554324;4;4;4;mitochondrial inner membrane peptidase complex
GO:0051964;0,999999;0,995554324;1;4;4;negative regulation of synapse assembly
GO:0051961;0,999999;0,995554324;1;4;4;negative regulation of nervous system development
GO:0043924;0,999999;0,995554324;1;1;1;suramin binding
GO:0000308;1;1;1;2;2;cytoplasmic cyclin-dependent protein kinase holoenzyme complex
GO:0090109;1;1;4;17;19;regulation of cell-substrate junction assembly
GO:0021761;1;1;1;2;2;limbic system development
GO:0001553;1;1;1;10;12;luteinization
GO:0033130;1;1;1;5;5;acetylcholine receptor binding
GO:0021942;1;1;4;4;4;radial glia guided migration of Purkinje cell
GO:0033169;1;1;1;9;12;histone H3-K9 demethylation
GO:0032454;1;1;1;4;7;histone demethylase activity (H3-K9 specific)
GO:0032452;1;1;1;14;17;histone demethylase activity
GO:0001661;1;1;1;4;5;conditioned taste aversion
GO:0001642;1;1;3;3;3;group III metabotropic glutamate receptor activity
GO:0034593;1;1;1;10;12;phosphatidylinositol bisphosphate phosphatase activity
GO:0071625;1;1;2;2;5;vocalization behavior
GO:0000422;1;1;1;5;5;mitochondrion degradation
GO:0007614;1;1;1;13;14;short-term memory
GO:0033599;1;1;1;13;13;regulation of mammary gland epithelial cell proliferation
GO:0033600;1;1;1;6;6;negative regulation of mammary gland epithelial cell proliferation
GO:0048842;1;1;1;1;1;positive regulation of axon extension involved in axon guidance
GO:0015956;1;1;4;5;6;bis(5'-nucleosidyl) oligophosphate metabolic process
GO:0015959;1;1;4;5;6;diadenosine polyphosphate metabolic process
GO:0015958;1;1;4;4;5;bis(5'-nucleosidyl) oligophosphate catabolic process
GO:0015961;1;1;4;4;5;diadenosine polyphosphate catabolic process
GO:0015962;1;1;4;4;4;diadenosine triphosphate metabolic process
GO:0015964;1;1;4;4;4;diadenosine triphosphate catabolic process
GO:0060060;1;1;1;1;1;post-embryonic retina morphogenesis in camera-type eye
GO:0055100;1;1;1;1;1;adiponectin binding
GO:0031929;1;1;1;8;8;TOR signaling cascade
GO:0051893;1;1;4;17;19;regulation of focal adhesion assembly
GO:0047710;1;1;4;4;4;bis(5'-adenosyl)-triphosphatase activity
GO:0010855;1;1;1;1;1;adenylate cyclase inhibitor activity
GO:0010854;1;1;1;1;1;adenylate cyclase regulator activity
GO:0006895;1;1;1;7;8;Golgi to endosome transport
GO:0035962;1;1;1;3;3;response to interleukin-13
GO:0070076;1;1;1;16;19;histone lysine demethylation
GO:0003841;1;1;1;17;54;1-acylglycerol-3-phosphate O-acyltransferase activity
GO:0071205;1;1;1;1;1;protein localization to juxtaparanode region of axon
GO:0035722;1;1;1;3;3;interleukin-12-mediated signaling pathway
GO:0071349;1;1;1;3;3;cellular response to interleukin-12

==> anc/S6_Table.csv <==
BSID;nb;Name;pvalue;qvalue
530759;34;Beta defensins;3.05213212481448e-07;0
169352;73;Regulation of Wnt-mediated beta catenin signaling and target gene transcription;0.00012471336209563;0.146641522289727
198832;127;Adipogenesis;0.00143015150350934;0.302531613989347
198758;18;Urea cycle and metabolism of amino groups;0.00149787223047315;0.302531613989347
187099;11;NF-kB activation through FADD/RIP-1 pathway mediated by caspase-8 and -10;0.00177309714914098;0.302531613989347
749777;117;Hippo signaling pathway;0.00217185762385508;0.302531613989347
138068;40;Signaling events mediated by Stem cell factor receptor (c-Kit);0.00235455291237541;0.302531613989347
198780;86;Senescence and Autophagy;0.00240321344878625;0.302531613989347
530740;12;Downregulation of ERBB2:ERBB3 signaling;0.00252627204020228;0.302531613989347
198824;19;Glutathione metabolism;0.0026132994726894;0.302531613989347
106044;21;Effects of PIP2 hydrolysis;0.00272907307318504;0.302531613989347
366231;12;Tandem pore domain potassium channels;0.00314356726465392;0.302873035100931
106572;495;Transmembrane transport of small molecules;0.00406255045667592;0.343251012549675
154409;39;Gastric acid secretion;0.00492836119896278;0.368835834067099
645301;30;Keratan sulfate/keratin metabolism;0.00739311855404889;0.470609172414812
645343;11;alpha-linolenic (omega3) and linoleic (omega6) acid metabolism;0.00871367616293883;0.487768404157002
198853;75;Cytoplasmic Ribosomal Proteins;0.00948579225519619;0.487768404157002
83061;40;Wnt signaling pathway;0.0100490428506036;0.487768404157002
106359;44;Chemokine receptors bind chemokines;0.0117328549521519;0.512234650463926
138005;21;E-cadherin signaling in the nascent adherens junction;0.0123791815966079;0.512234650463926
105790;11;Unwinding of DNA;0.0146829213053474;0.512234650463926
645352;10;Reversible Hydration of Carbon Dioxide;0.0153926733316616;0.512234650463926
82938;12;Primary bile acid biosynthesis;0.0156604979702972;0.512234650463926
83065;110;Axon guidance;0.0160991392347483;0.512234650463926
137945;29;amb2 Integrin signaling;0.0169082289531681;0.512234650463926
106380;12;Glucagon-type ligand receptors;0.021706321397255;0.533864892879309
137926;17;Visual signal transduction: Cones;0.0231040031657546;0.533864892879309
106156;19;Lipoprotein metabolism;0.0238133860542432;0.533864892879309
698755;12;Drug Induction of Bile Acid Pathway;0.0238378766280088;0.533864892879309
152665;31;Malaria;0.0247713428824332;0.533864892879309
106057;26;Formation of Fibrin Clot (Clotting Cascade);0.0260027397575496;0.533864892879309
920957;41;Corticotropin-releasing hormone;0.0298700114179106;0.533864892879309
217716;42;Cholinergic synapse;0.03043106105592;0.533864892879309
96530;62;Vascular smooth muscle contraction;0.0319103044451802;0.533864892879309
645292;14;TGF-beta receptor signaling activates SMADs;0.0321890598296002;0.533864892879309
137925;20;Aurora A signaling;0.0323354728645784;0.533864892879309
198799;31;Wnt Signaling Pathway NetPath;0.033307689421009;0.533864892879309
83093;30;Adipocytokine signaling pathway;0.033854592230452;0.533864892879309
198865;23;Fatty Acid Beta Oxidation;0.0338588678081518;0.533864892879309
83118;48;Small cell lung cancer;0.0340593546136289;0.533864892879309
119533;24;Adherens junctions interactions;0.041185823737281;0.577888340297299
198785;22;Vitamin A and carotenoid metabolism;0.0414601187105403;0.577888340297299
771602;17;NOTCH2 Activation and Transmission of Signal to the Nucleus;0.0432399742082673;0.577888340297299
576249;10;Antigen Activates B Cell Receptor Leading to Generation of Second Messengers;0.0467254384905275;0.577888340297299
83060;26;Apoptosis;0.0478523486593321;0.577888340297299
93344;54;Cardiac muscle contraction;0.0497741669001169;0.577888340297299
106407;12;Creation of C4 and C2 activators;0.0500548538057164;0.577888340297299
105957;31;mRNA 3'-end processing;0.0502168984398925;0.577888340297299
672455;10;FSH signaling pathway;0.0502562826844771;0.577888340297299
137915;13;Signaling events regulated by Ret tyrosine kinase;0.0506906360463355;0.577888340297299
160959;23;Phospholipase C-mediated cascade;0.0521884001854007;0.578750427733421
645307;13;HS-GAG degradation;0.0593408590317087;0.603864381402037
760637;25;Gastric cancer network 2;0.0598106811577732;0.603864381402037
198807;14;Alpha6-Beta4 Integrin Signaling Pathway;0.0600738708695143;0.603864381402037
106222;12;Metabolism of nitric oxide;0.0607316394793038;0.603864381402037
105861;20;Double-Strand Break Repair;0.0627100171717014;0.607061736355382
172845;10;Sulfur relay system;0.069068453989415;0.644488383475488
198907;15;Energy Metabolism;0.0718137823611318;0.652663291953638
137911;18;FOXA2 and FOXA3 transcription factor networks;0.0793206976817249;0.690632241485967
413409;13;NADH dehydrogenase (ubiquinone) 1 beta subcomplex;0.083919482013573;0.702729594984692
106328;18;Regulation of beta-cell development;0.0851435508844585;0.702729594984692
522535;15;F-type ATPase, eukaryotes;0.0945542196788847;0.750982553509565
198839;15;GPCRs, Class C Metabotropic glutamate, pheromone;0.0980266117308939;0.753905115470011
105727;17;Glutathione conjugation;0.0988043423438567;0.753905115470011
187102;19;Negative regulators of RIG-I/MDA5 signaling;0.104585711151739;0.766765186971998
169346;28;Regulation of RAC1 activity;0.104643231229969;0.766765186971998
576253;11;Trafficking and processing of endosomal TLR;0.116759147429763;0.812704715383543
169344;10;C-MYC pathway;0.116831727218779;0.812704715383543
138006;17;ATF-2 transcription factor network;0.118918069070977;0.812704715383543
137940;20;Signaling events mediated by VEGFR1 and VEGFR2;0.122352119372525;0.817151223731282
833828;10;FCERI mediated NF-kB activation;0.128603051483807;0.817151223731282
83103;34;Pathogenic Escherichia coli infection;0.132455207186805;0.817151223731282
137916;11;Regulation of retinoblastoma protein;0.134604688248172;0.817151223731282
138001;16;mTOR signaling pathway;0.135955480844214;0.817151223731282
205244;23;Endosomal Sorting Complex Required For Transport (ESCRT);0.1365427587553;0.817151223731282
530760;23;Antiviral mechanism by IFN-stimulated genes;0.137615697531987;0.817151223731282
105884;25;Global Genomic NER (GG-NER);0.138779552880247;0.817151223731282
83036;47;Ribosome;0.140793050929569;0.817151223731282
82984;23;Glycosaminoglycan biosynthesis - heparan sulfate / heparin;0.144438290052465;0.817151223731282
198811;43;Cell cycle;0.146446512175213;0.817151223731282
106231;15;PTM: gamma carboxylation, hypusine formation and arylsulfatase activation;0.152083090137623;0.817151223731282
106493;10;Opioid Signalling;0.156745308890039;0.817151223731282
213306;10;Measles;0.163390255320181;0.817151223731282
169356;11;RhoA signaling pathway;0.163666733828478;0.817151223731282
83088;16;Taste transduction;0.163895563575725;0.817151223731282
106176;46;Regulation of ornithine decarboxylase (ODC);0.166409323512955;0.817151223731282
137913;10;Alpha-synuclein signaling;0.169439755842331;0.817151223731282
138034;17;Arf6 signaling events;0.170347518766029;0.817151223731282
198765;59;GPCRs, Other;0.170542813972149;0.817151223731282
771585;10;The canonical retinoid cycle in rods (twilight vision);0.171563489130963;0.817151223731282
137972;18;Signaling events mediated by HDAC Class III;0.174353427196562;0.817151223731282
83064;22;TGF-beta signaling pathway;0.178814222761251;0.817151223731282
82995;14;Glycosphingolipid biosynthesis - lacto and neolacto series;0.182174247389845;0.817151223731282
106281;21;Pyrimidine metabolism;0.183112876219869;0.817151223731282
83012;12;Riboflavin metabolism;0.188528202147603;0.817151223731282
142373;12;superpathway of methionine degradation;0.190895655354709;0.817151223731282
82978;22;Other types of O-glycan biosynthesis;0.195047808471125;0.817151223731282
714485;13;2-Oxocarboxylic acid metabolism;0.196383071101381;0.817151223731282
193147;42;Osteoclast differentiation;0.198692546122499;0.817151223731282
105926;22;Gap junction trafficking and regulation;0.201143322188767;0.817151223731282
138053;16;TNF receptor signaling pathway;0.20243187129946;0.817151223731282
523016;101;Transcriptional misregulation in cancer;0.203198195116311;0.817151223731282
105903;19;Insulin Processing;0.203322522071005;0.817151223731282
82966;22;beta-Alanine metabolism;0.206052129361104;0.817151223731282
83043;21;Base excision repair;0.21298214918609;0.817151223731282
198781;11;GPCRs, Class B Secretin-like;0.213159329526758;0.817151223731282
105734;18;Botulinum neurotoxicity;0.216259808751946;0.817151223731282
138045;10;HIF-1-alpha transcription factor network;0.217651968912055;0.817151223731282
105689;27;NCAM signaling for neurite out-growth;0.218081588908315;0.817151223731282
82930;28;Fructose and mannose metabolism;0.219084116872136;0.817151223731282
198810;10;TGF Beta Signaling Pathway;0.219313476963671;0.817151223731282
730310;28;Elastic fibre formation;0.219680554636568;0.817151223731282
771599;20;Binding and Uptake of Ligands by Scavenger Receptors;0.219948117593068;0.817151223731282
106193;10;Metabolism of polyamines;0.220616117885338;0.817151223731282
142419;13;phospholipases;0.227320670136967;0.830981066825922
137933;18;IL4-mediated signaling events;0.230647843955699;0.832307463845015
105909;13;Regulation of Insulin Secretion;0.234481601601236;0.832307463845015
814182;12;Prolactin signaling pathway;0.234845735108024;0.832307463845015
552665;17;Morphine addiction;0.24705153735721;0.861394305861779
106358;96;Peptide ligand-binding receptors;0.254533668042687;0.870555575351969
198846;32;Selenium Metabolism and Selenoproteins;0.255713686628811;0.870555575351969
771576;10;Cytosolic Iron-sulfur Cluster Assembly;0.257570410141901;0.870555575351969
106115;10;Fatty Acyl-CoA Biosynthesis;0.269817212917544;0.8998583024376
198912;22;Prostaglandin Synthesis and Regulation;0.273925613406645;0.900901997234965
198802;17;Heart Development;0.275453953588349;0.900901997234965
524497;16;Sphingosine biosynthesis;0.284156852517545;0.906813573033888
106062;29;Cell surface interactions at the vascular wall;0.286461075871851;0.906813573033888
105908;14;Regulation of Insulin-like Growth Factor (IGF) Transport and Uptake by Insulin-like Growth Factor Binding Proteins (IGFBPs);0.286921571849095;0.906813573033888
198851;11;Monoamine Transport;0.288058094287434;0.906813573033888
413457;11;Exosome, eukaryotes;0.297556905037392;0.925449212213854
114229;13;Hypertrophic cardiomyopathy (HCM);0.303161149001201;0.931643024311178
137934;20;E2F transcription factor network;0.307916337035075;0.931643024311178
137912;19;Hedgehog signaling events mediated by Gli proteins;0.308904736379333;0.931643024311178
645289;39;Collagen biosynthesis and modifying enzymes;0.311193016726726;0.931643024311178
413438;36;Spliceosome, 35S U5-snRNP;0.316155848942827;0.936378458793543
169351;31;Validated targets of C-MYC transcriptional activation;0.320989206479781;0.941308433415365
169345;11;Notch signaling pathway;0.325550184865316;0.942038833390132
771593;10;Constitutive Signaling by NOTCH1 PEST Domain Mutants;0.32855176739811;0.942038833390132
576265;13;Pre-NOTCH Expression and Processing;0.330473762297177;0.942038833390132
790011;12;Ovarian steroidogenesis;0.338597832550748;0.942038833390132
83008;17;One carbon pool by folate;0.341474855401773;0.942038833390132
212237;11;Mineral absorption;0.351649564876084;0.942038833390132
83056;76;Ubiquitin mediated proteolysis;0.362810656790512;0.942038833390132
413436;13;Spliceosome, U2-snRNP;0.363286563898496;0.942038833390132
908257;10;Adrenergic signaling in cardiomyocytes;0.366757942931547;0.942038833390132
82988;22;Glycosylphosphatidylinositol(GPI)-anchor biosynthesis;0.371459516630762;0.942038833390132
106441;22;p75 NTR receptor-mediated signalling;0.373220463033859;0.942038833390132
137957;15;LKB1 signaling events;0.373991971423494;0.942038833390132
833796;24;Reproduction;0.374586617521788;0.942038833390132
82928;14;Pentose phosphate pathway;0.379095558670822;0.942038833390132
167324;13;Amoebiasis;0.381485970452643;0.942038833390132
198792;22;NOD pathway;0.385201756456617;0.942038833390132
105801;60;G2/M Transition;0.385330451724979;0.942038833390132
106228;13;Metabolism of non-coding RNA;0.39245301026104;0.942038833390132
198795;17;Focal Adhesion;0.393925707986808;0.942038833390132
83014;20;Nicotinate and nicotinamide metabolism;0.405184265347502;0.942038833390132
138014;12;Glucocorticoid receptor regulatory network;0.406252491403014;0.942038833390132
106150;14;Metabolism of steroid hormones and vitamin D;0.410652327618012;0.942038833390132
198797;17;Apoptosis;0.411342417126061;0.942038833390132
138067;17;p53 pathway;0.41270192144722;0.942038833390132
375172;21;Salmonella infection;0.417714734222642;0.942038833390132
576254;15;Regulation of Complement cascade;0.418906700970806;0.942038833390132
198788;10;DNA damage response;0.420254636836653;0.942038833390132
83038;25;Basal transcription factors;0.428660429288967;0.942038833390132
105970;16;Activation of the mRNA upon binding of the cap-binding complex and eIFs, and subsequent binding to 43S;0.430231333559909;0.942038833390132
698757;12;Deregulation of Rab and Rab Effector Genes in Bladder Cancer;0.431927397837131;0.942038833390132
99051;10;Chemokine signaling pathway;0.433491391676244;0.942038833390132
82990;15;Ether lipid metabolism;0.443041070238008;0.942038833390132
137987;17;Regulation of Telomerase;0.443700889483443;0.942038833390132
905995;10;Formation of Senescence-Associated Heterochromatin Foci (SAHF);0.447347840746388;0.942038833390132
169353;18;Validated targets of C-MYC transcriptional repression;0.448316333898292;0.942038833390132
106563;22;RNA Polymerase III Transcription Initiation From Type 1 Promoter;0.449036542996513;0.942038833390132
198809;13;Cholesterol biosynthesis;0.461560316718997;0.942038833390132
920977;18;RB in Cancer;0.462875578505529;0.942038833390132
138073;18;C-MYB transcription factor network;0.471206161884142;0.942038833390132
82994;22;Sphingolipid metabolism;0.477689301350857;0.942038833390132
138018;14;Downstream signaling in naive CD8+ T cells;0.482722776486634;0.942038833390132
161005;16;Interaction between L1 and Ankyrins;0.48658378818947;0.942038833390132
83089;38;Regulation of actin cytoskeleton;0.486877287612557;0.942038833390132
413361;11;N-glycan precursor biosynthesis;0.490736751619915;0.942038833390132
82975;13;N-Glycan biosynthesis;0.495348676681515;0.942038833390132
852705;21;MicroRNAs in cancer;0.49563267253066;0.942038833390132
106341;16;GAB1 signalosome;0.498944844090268;0.942038833390132
82956;24;Lysine degradation;0.501022235166005;0.942038833390132
920958;10;Trans-sulfuration and one carbon metabolism;0.505784578087016;0.942038833390132
105703;11;Xenobiotics;0.514258485530514;0.942038833390132
198825;18;Selenium Pathway;0.52114598737588;0.942038833390132
187197;13;Kinesins;0.526238419011535;0.942038833390132
576263;29;Degradation of the extracellular matrix;0.5269530121818;0.942038833390132
576255;15;Cytosolic sensors of pathogen-associated DNA;0.527627551458667;0.942038833390132
138057;14;ErbB1 downstream signaling;0.527900902785901;0.942038833390132
946598;15;Thyroid hormone signaling pathway;0.533770623109981;0.942038833390132
645313;38;Glycerophospholipid biosynthesis;0.536826665093347;0.942038833390132
83007;12;Butanoate metabolism;0.53747854368961;0.942038833390132
83055;11;p53 signaling pathway;0.54263113369297;0.942038833390132
576261;39;Mitochondrial Protein Import;0.543552917419166;0.942038833390132
106205;11;Pyruvate metabolism;0.545029841406934;0.942038833390132
198884;44;TNF-alpha/NF-kB Signaling Pathway;0.55113066846157;0.942038833390132
711360;18;Integrated Pancreatic Cancer Pathway;0.551200727295129;0.942038833390132
921162;14;FoxO signaling pathway;0.556819807824361;0.942038833390132
366230;33;Voltage gated Potassium channels;0.557004970129534;0.942038833390132
833804;10;Cobalamin (Cbl, vitamin B12) transport and metabolism;0.55877182886223;0.942038833390132
868084;10;Fatty acid metabolism;0.561947388543419;0.942038833390132
83099;10;Amyotrophic lateral sclerosis (ALS);0.565316608887837;0.942038833390132
138007;15;PLK1 signaling events;0.566460561191145;0.942038833390132
833812;10;ECM proteoglycans;0.56798252440152;0.942038833390132
868085;16;Ras signaling pathway;0.575946752707951;0.942038833390132
106165;28;trans-Golgi Network Vesicle Budding;0.578962805720666;0.942038833390132
771581;20;Diseases associated with visual transduction;0.578992075060264;0.942038833390132
672448;13;Alzheimers Disease;0.580785217738257;0.942038833390132
198803;16;Translation Factors;0.584532302475725;0.942038833390132
83050;29;Calcium signaling pathway;0.586481872418372;0.942038833390132
172847;21;Protein digestion and absorption;0.592220989477465;0.942038833390132
82986;11;Glycerolipid metabolism;0.59674719863045;0.942038833390132
920968;12;IL17 signaling pathway;0.59814238783389;0.942038833390132
83002;11;Glyoxylate and dicarboxylate metabolism;0.601204694755633;0.942038833390132
835410;13;Thyroid hormone synthesis;0.604213357913475;0.942038833390132
106557;25;RNA Polymerase II Transcription;0.606158215281046;0.942038833390132
160950;28;Processing of Capped Intron-Containing Pre-mRNA;0.606182310043168;0.942038833390132
82957;13;Arginine and proline metabolism;0.608588809087871;0.942038833390132
106043;21;G alpha (q) signalling events;0.609068477364769;0.942038833390132
187196;48;Factors involved in megakaryocyte development and platelet production;0.609113787126646;0.942038833390132
83077;44;Jak-STAT signaling pathway;0.614290897498079;0.942038833390132
672460;31;Neural Crest Differentiation;0.615267262849572;0.942038833390132
82991;12;Arachidonic acid metabolism;0.619030143996093;0.942038833390132
105979;17;Nuclear Receptor transcription pathway;0.619200528956863;0.942038833390132
198773;16;cytochrome P450;0.619805872486606;0.942038833390132
672457;11;Synaptic Vesicle Pathway;0.627782990434462;0.942038833390132
187104;11;Interferon alpha/beta signaling;0.633566000186173;0.942038833390132
198909;18;B Cell Receptor Signaling Pathway;0.633603202011887;0.942038833390132
149807;13;Bacterial invasion of epithelial cells;0.636821832618203;0.942038833390132
771579;10;Regulation of actin dynamics for phagocytic cup formation;0.638169458619839;0.942038833390132
187217;11;N-glycan trimming in the ER and Calnexin/Calreticulin cycle;0.639422165558772;0.942038833390132
545349;15;3-phosphoinositide degradation;0.639782143267993;0.942038833390132
119549;14;G alpha (s) signalling events;0.643872264998965;0.942038833390132
82931;10;Galactose metabolism;0.644972413980956;0.942038833390132
82958;10;Histidine metabolism;0.651490819997099;0.942038833390132
99052;66;Lysosome;0.653736056103989;0.942038833390132
138085;18;Coregulation of Androgen receptor activity;0.654662155936423;0.942038833390132
138070;12;Regulation of RhoA activity;0.665422077448072;0.942038833390132
198845;17;Insulin Signaling;0.665586586996357;0.942038833390132
106534;15;Neurotransmitter Receptor Binding And Downstream Transmission In The Postsynaptic Cell;0.667139308858424;0.942038833390132
213780;21;Tuberculosis;0.668061611272208;0.942038833390132
106561;12;RNA Polymerase III Transcription;0.668250796502871;0.942038833390132
198774;12;TGF-beta Receptor Signaling Pathway;0.671823049915867;0.942038833390132
198759;21;Myometrial Relaxation and Contraction Pathways;0.672132344868362;0.942038833390132
83090;21;Insulin signaling pathway;0.678310599727401;0.942038833390132
377262;24;Fanconi anemia pathway;0.678904791107332;0.942038833390132
137950;10;Signaling events mediated by the Hedgehog family;0.681388945505025;0.942038833390132
645258;19;Cellular responses to stress;0.68269086195823;0.942038833390132
219802;19;SREBP signalling;0.687895180807351;0.942038833390132
105648;14;Apoptosis;0.692423780980859;0.942038833390132
105904;31;Unfolded Protein Response;0.697984429365655;0.942038833390132
835392;15;tryptophan utilization I;0.704973517253628;0.942038833390132
730320;15;Inositol phosphate metabolism;0.706139831693864;0.942038833390132
83041;13;Protein export;0.70673198796212;0.942038833390132
213818;11;Glutamatergic synapse;0.709594915104639;0.942038833390132
585563;13;Alcoholism;0.710644159132098;0.942038833390132
106459;10;NGF signalling via TRKA from the plasma membrane;0.715096758879049;0.942038833390132
83051;22;Cytokine-cytokine receptor interaction;0.715228221893573;0.942038833390132
106249;27;Metabolism of vitamins and cofactors;0.721339635414836;0.942038833390132
219801;27;Integrated Breast Cancer Pathway;0.724826907468402;0.942038833390132
106510;11;Signaling by Wnt;0.725347254086298;0.942038833390132
106048;11;Response to elevated platelet cytosolic Ca2+;0.725365534381491;0.942038833390132
198806;10;Androgen receptor signaling pathway;0.726657912695103;0.942038833390132
105688;26;Axon guidance;0.729174361954727;0.942038833390132
106398;12;Toll Like Receptor 4 (TLR4) Cascade;0.730150065113616;0.942038833390132
137997;13;Signaling events mediated by HDAC Class I;0.733855281148808;0.942038833390132
102279;38;Endocytosis;0.737548296963681;0.942038833390132
137939;26;Direct p53 effectors;0.739737065128717;0.942038833390132
106357;28;Class A/1 (Rhodopsin-like receptors);0.740401080453792;0.942038833390132
83046;10;Homologous recombination;0.74297754837203;0.942038833390132
477133;24;Meiosis;0.751509774966245;0.942038833390132
83097;29;Alzheimer's disease;0.769408241381352;0.942038833390132
187173;12;Circadian Clock;0.775573934422544;0.942038833390132
177876;20;RNA transport;0.779640261046908;0.942038833390132
160994;14;Deadenylation of mRNA;0.78229902230393;0.942038833390132
173973;18;Hepatitis C;0.783218222983752;0.942038833390132
167325;62;Protein processing in endoplasmic reticulum;0.78387977902068;0.942038833390132
106325;10;Metabolism of porphyrins;0.794325855312337;0.942038833390132
941401;27;Condensation of Prophase Chromosomes;0.799544154047218;0.942038833390132
125136;33;Spliceosome;0.800958967743846;0.942038833390132
106261;14;Muscle contraction;0.805254689916381;0.942038833390132
198843;36;mRNA processing;0.809637948527545;0.942038833390132
83079;16;Natural killer cell mediated cytotoxicity;0.815807640910034;0.942038833390132
530764;30;Disease;0.816918159971642;0.942038833390132
106387;28;Innate Immune System;0.824701573322097;0.942038833390132
941402;44;Chromatin organization;0.824771813890609;0.942038833390132
105982;20;Mitochondrial tRNA aminoacylation;0.827554702991196;0.942038833390132
106243;11;Cooperation of Prefoldin and TriC/CCT in actin and tubulin folding;0.832734616387052;0.942038833390132
198782;19;EGFR1 Signaling Pathway;0.835487158933339;0.942038833390132
83069;28;Cell adhesion molecules (CAMs);0.835662559329946;0.942038833390132
82998;12;Pyruvate metabolism;0.837547598700282;0.942038833390132
106160;12;Membrane Trafficking;0.840203888859424;0.942038833390132
105813;17;Mitotic Prophase;0.840505809618459;0.942038833390132
106242;13;Chaperonin-mediated protein folding;0.848564017055177;0.942038833390132
193328;25;mRNA surveillance pathway;0.858223288948109;0.942038833390132
198901;22;SIDS Susceptibility Pathways;0.858353681522676;0.942038833390132
199378;55;Ribosome biogenesis in eukaryotes;0.863772738761334;0.942038833390132
83071;23;Tight junction;0.867010249450493;0.942038833390132
366162;53;Antigen processing: Ubiquitination & Proteasome degradation;0.874070902112088;0.942038833390132
106169;21;Metabolism of amino acids and derivatives;0.877355809470655;0.942038833390132
153376;13;Salivary secretion;0.877811983306455;0.942038833390132
645297;28;Glycosaminoglycan metabolism;0.878439215822778;0.942038833390132
413439;18;Aminoacyl-tRNA biosynthesis, eukaryotes;0.884623768317152;0.942038833390132
106263;36;Metabolism of nucleotides;0.896789137243279;0.942038833390132
82949;12;Glycine, serine and threonine metabolism;0.900112552771145;0.942038833390132
477129;27;Developmental Biology;0.90063235499359;0.942038833390132
530748;15;Termination of O-glycan biosynthesis;0.90124369491378;0.942038833390132
198813;13;Diurnally regulated genes with circadian orthologs;0.910822026872726;0.942038833390132
106502;38;Signaling by Rho GTPases;0.91914979734829;0.942038833390132
106513;10;Neuronal System;0.920960078710422;0.942038833390132
82944;29;Purine metabolism;0.921282987051029;0.942038833390132
106230;13;Metabolism of proteins;0.922215606596086;0.942038833390132
477132;16;Cell-Cell communication;0.926053464747646;0.942038833390132
868086;13;Rap1 signaling pathway;0.929139557494681;0.942038833390132
83100;11;Huntington's disease;0.930968327173517;0.942038833390132
105818;27;Mitotic Anaphase;0.931074721437326;0.942038833390132
82979;18;Amino sugar and nucleotide sugar metabolism;0.932037405308481;0.942038833390132
131226;34;Peroxisome;0.933139422711959;0.942038833390132
83057;15;SNARE interactions in vesicular transport;0.933762725071774;0.942038833390132
187103;11;Interferon Signaling;0.938721401717318;0.942038833390132
105937;26;Gene Expression;0.939276218496875;0.942038833390132
117291;20;RNA degradation;0.942170167663732;0.942038833390132
530733;10;Cell Cycle;0.943966167765418;0.942038833390132
198886;63;GPCRs, Class A Rhodopsin-like;0.947574963185052;0.942066705536282
413362;25;O-glycan biosynthesis, mucin type core;0.954467048928601;0.944482760361497
161048;15;Chromosome Maintenance;0.958920708734004;0.944713852377234
198837;50;metapathway biotransformation;0.973541395155732;0.947493862725762
83048;12;MAPK signaling pathway;0.985823605697075;0.947493862725762
83078;12;Hematopoietic cell lineage;0.986240329107277;0.947493862725762
161012;12;Post-translational protein modification;0.988540178127294;0.947493862725762
366160;18;Adaptive Immune System;0.991080009455865;0.947493862725762
477135;30;Metabolism;0.995914512689349;0.947493862725762
105938;314;Generic Transcription Pathway;0.996592340899583;0.947493862725762
160976;35;Metabolism of lipids and lipoproteins;0.997366550016853;0.947493862725762
477114;287;Signal Transduction;0.998636540768415;0.947493862725762

==> anc/S7_Table.csv <==
BSID;nb;Name;pvalue;qvalue
198915;15;Fatty Acid Omega Oxidation;4.54433527474762e-08;0
198819;24;Signal Transduction of S1P Receptor;0.000159204204054242;0.278814510703366
645298;15;Hyaluronan metabolism;0.000280474197562275;0.278814510703366
672815;10;eicosapentaenoate biosynthesis II (metazoa);0.00275682117865295;0.590802041955616
685554;57;Translocation of GLUT4 to the Plasma Membrane;0.00280351621171115;0.590802041955616
106460;34;Signalling to ERKs;0.00317515060753515;0.590802041955616
771591;15;Constitutive Signaling by NOTCH1 HD Domain Mutants;0.00521082700279041;0.590802041955616
833794;10;Activation of the phototransduction cascade;0.0060532484671183;0.590802041955616
82996;11;Glycosphingolipid biosynthesis - globo series;0.00665782294155859;0.590802041955616
106273;12;Purine salvage;0.00668865427491694;0.590802041955616
905992;22;Oncogene Induced Senescence;0.00680271093149931;0.590802041955616
194385;36;Fat digestion and absorption;0.00883233883610446;0.590802041955616
119559;88;Transport of inorganic cations/anions and amino acids/oligopeptides;0.00906446392936333;0.590802041955616
198918;44;Type II interferon signaling (IFNG);0.00921355324550466;0.590802041955616
137945;37;amb2 Integrin signaling;0.00925134933650951;0.590802041955616
187104;27;Interferon alpha/beta signaling;0.00925414189551554;0.590802041955616
137980;18;Reelin signaling pathway;0.010986782290291;0.60918045421098
105707;11;Eicosanoids;0.0120735273348614;0.60918045421098
187208;38;Retinoid metabolism and transport;0.0128519515710398;0.60918045421098
920978;10;Physiological and Pathological Hypertrophy of the Heart;0.0142228045390177;0.60918045421098
138041;17;EPHA forward signaling;0.0158439127806129;0.60918045421098
198758;18;Urea cycle and metabolism of amino groups;0.0163026434854594;0.60918045421098
413356;13;N-glycan biosynthesis, complex type;0.0170489106275495;0.60918045421098
138058;47;BCR signaling pathway;0.0176124173904256;0.60918045421098
82926;54;Glycolysis / Gluconeogenesis;0.0184574949392571;0.60918045421098
198899;12;Sulfation Biotransformation Reaction;0.0200558931916756;0.623336362404362
105923;25;Inhibition of Insulin Secretion by Adrenaline/Noradrenaline;0.0228521188900972;0.642566995522992
82976;16;Other glycan degradation;0.0236403269079952;0.642566995522992
730310;39;Elastic fibre formation;0.0241934039058784;0.642566995522992
137972;21;Signaling events mediated by HDAC Class III;0.0262691186025467;0.644272381902201
106518;26;Neurotransmitter Release Cycle;0.0295957606874708;0.644272381902201
160953;10;SLBP independent Processing of Histone Pre-mRNAs;0.0304036793601578;0.644272381902201
137913;17;Alpha-synuclein signaling;0.0318792511735272;0.644272381902201
198817;13;Mitochondrial LC-Fatty Acid Beta-Oxidation;0.0334926219140457;0.644272381902201
82982;19;Glycosaminoglycan biosynthesis - chondroitin sulfate / dermatan sulfate;0.0335814735855339;0.644272381902201
106370;13;Eicosanoid ligand-binding receptors;0.0336040076299187;0.644272381902201
545288;12;superpathway of geranylgeranyldiphosphate biosynthesis I (via mevalonate);0.0337392477714342;0.644272381902201
413438;31;Spliceosome, 35S U5-snRNP;0.0408858220062781;0.689262353482628
161025;19;Smooth Muscle Contraction;0.0415056891539283;0.689262353482628
576259;17;Circadian Repression of Expression by REV-ERBA;0.0420056729679735;0.689262353482628
366221;84;Potassium Channels;0.0429704091139758;0.689262353482628
672461;12;Iron metabolism in placenta;0.0458539033955219;0.689262353482628
645316;12;Synthesis of PE;0.0465501550870062;0.689262353482628
83082;20;Fc epsilon RI signaling pathway;0.0475532080952004;0.689262353482628
698757;14;Deregulation of Rab and Rab Effector Genes in Bladder Cancer;0.049031665906067;0.689262353482628
106245;19;Formation of tubulin folding intermediates by CCT/TriC;0.0492373877815947;0.689262353482628
138001;35;mTOR signaling pathway;0.0570737540998321;0.689788847388782
160966;18;Cell junction organization;0.0635504762234447;0.689788847388782
198800;29;G13 Signaling Pathway;0.0637658795953272;0.689788847388782
833832;25;WNT ligand biogenesis and trafficking;0.0643388403539426;0.689788847388782
83080;18;T cell receptor signaling pathway;0.0644429873350543;0.689788847388782
83125;15;Primary immunodeficiency;0.0663002645007313;0.689788847388782
106548;30;Packaging Of Telomere Ends;0.0664334463337227;0.689788847388782
187102;25;Negative regulators of RIG-I/MDA5 signaling;0.0706204041370595;0.689788847388782
106065;14;Basigin interactions;0.0721613913883116;0.689788847388782
771576;13;Cytosolic Iron-sulfur Cluster Assembly;0.072678305679663;0.689788847388782
771573;10;Nuclear Envelope Reassembly;0.0754437056978399;0.689788847388782
105821;37;Assembly of the pre-replicative complex;0.0782079450344457;0.689788847388782
119547;20;Lysosome Vesicle Biogenesis;0.0792741472441565;0.689788847388782
138022;16;Class I PI3K signaling events;0.0832222873196565;0.689788847388782
530748;18;Termination of O-glycan biosynthesis;0.0845684573666116;0.689788847388782
700638;44;Parkin-Ubiquitin Proteasomal System pathway;0.0847637101281112;0.689788847388782
522535;15;F-type ATPase, eukaryotes;0.0849630965499494;0.689788847388782
198846;34;Selenium Metabolism and Selenoproteins;0.0850110951050728;0.689788847388782
698755;14;Drug Induction of Bile Acid Pathway;0.0854891649370795;0.689788847388782
83079;78;Natural killer cell mediated cytotoxicity;0.0862907222029384;0.689788847388782
413442;10;Cytochrome bc1 complex;0.0864171134230118;0.689788847388782
138062;23;Signaling events mediated by HDAC Class II;0.0870415855588264;0.689788847388782
137917;12;Angiopoietin receptor Tie2-mediated signaling;0.0886467794240231;0.689788847388782
106266;11;Purine ribonucleoside monophosphate biosynthesis;0.0902462845234009;0.689788847388782
131226;68;Peroxisome;0.0910715730668531;0.689788847388782
83042;34;PPAR signaling pathway;0.0978097872082668;0.694149149679176
119571;75;Transport of glucose and other sugars, bile salts and organic acids, metal ions and amine compounds;0.101531603157673;0.694149149679176
106238;15;Synthesis of glycosylphosphatidylinositol (GPI);0.102484973989137;0.694149149679176
138012;17;Signaling mediated by p38-alpha and p38-beta;0.104301992611732;0.694149149679176
138007;33;PLK1 signaling events;0.105317043797209;0.694149149679176
193147;48;Osteoclast differentiation;0.105537256609748;0.694149149679176
714485;10;2-Oxocarboxylic acid metabolism;0.10588625672844;0.694149149679176
160135;13;MAP kinase activation in TLR cascade;0.107606726312363;0.694149149679176
546258;29;Cocaine addiction;0.108220628394039;0.694149149679176
138018;16;Downstream signaling in naive CD8+ T cells;0.109153629638847;0.694149149679176
106355;12;FGFR4 ligand binding and activation;0.111746689015859;0.697687467892067
545314;16;3-phosphoinositide biosynthesis;0.1143773317258;0.701705778241835
106059;12;Intrinsic Pathway;0.116468682212114;0.703462176848463
576248;22;Signaling by the B Cell Receptor (BCR);0.121956073038314;0.706191878809785
83058;20;Regulation of autophagy;0.123431614104278;0.706191878809785
198833;10;Folate Metabolism;0.123994742684177;0.706191878809785
868084;18;Fatty acid metabolism;0.124477001513151;0.706191878809785
138047;14;EPHB forward signaling;0.126868809071916;0.706191878809785
645265;12;SMAD2/SMAD3:SMAD4 heterotrimer regulates transcription;0.128811538371113;0.706191878809785
920968;14;IL17 signaling pathway;0.129780124409789;0.706191878809785
105697;31;NCAM1 interactions;0.134683494493741;0.717621528974058
198756;24;One Carbon Metabolism;0.139189073585792;0.727928972941155
199556;13;Vitamin digestion and absorption;0.14227636535304;0.732561511258087
413445;19;Spliceosome, U4/U6.U5 tri-snRNP;0.151051842696498;0.757171436178716
138032;18;Canonical Wnt signaling pathway;0.152741842979371;0.757171436178716
82959;22;Tyrosine metabolism;0.155371517641975;0.757171436178716
413468;10;HRD1/SEL1 ERAD complex;0.156378004221168;0.757171436178716
198770;12;IL-5 Signaling Pathway;0.163562976923751;0.777499083018371
137918;26;Stabilization and expansion of the E-cadherin adherens junction;0.169637070850738;0.778954990684409
941402;82;Chromatin organization;0.171311985361927;0.778954990684409
83056;15;Ubiquitin mediated proteolysis;0.171921392992127;0.778954990684409
413362;25;O-glycan biosynthesis, mucin type core;0.17245586872981;0.778954990684409
82949;17;Glycine, serine and threonine metabolism;0.174290264040351;0.778954990684409
106043;134;G alpha (q) signalling events;0.176269430734014;0.778954990684409
83103;21;Pathogenic Escherichia coli infection;0.178064018603874;0.779194201396307
137933;22;IL4-mediated signaling events;0.181289440284769;0.782938522927503
105813;18;Mitotic Prophase;0.189583571302089;0.792994735963242
83036;117;Ribosome;0.201465907220417;0.792994735963242
119533;23;Adherens junctions interactions;0.201594676191755;0.792994735963242
83015;15;Pantothenate and CoA biosynthesis;0.201605332517854;0.792994735963242
160954;11;Processing of Intronless Pre-mRNAs;0.203049610794408;0.792994735963242
198826;17;Kit Receptor Signaling Pathway;0.203093195245281;0.792994735963242
106334;19;Regulatory RNA pathways;0.204148938847073;0.792994735963242
169355;14;RAC1 signaling pathway;0.205317758559585;0.792994735963242
105969;14;Formation of the ternary complex, and subsequently, the 43S complex;0.205381635929348;0.792994735963242
82931;12;Galactose metabolism;0.207249300687391;0.792994735963242
106110;30;Integrin cell surface interactions;0.207650962866256;0.792994735963242
137991;13;ErbB4 signaling events;0.212369882765655;0.799464012157722
205244;23;Endosomal Sorting Complex Required For Transport (ESCRT);0.216378310132334;0.806516704379514
83071;66;Tight junction;0.220645002825119;0.814751853867168
119526;11;Other semaphorin interactions;0.239040129723685;0.821091817238272
83072;10;Gap junction;0.239508578770634;0.821091817238272
82932;21;Ascorbate and aldarate metabolism;0.24050186155983;0.821091817238272
83057;27;SNARE interactions in vesicular transport;0.24080236717021;0.821091817238272
755439;13;Regulation of Microtubule Cytoskeleton;0.242314227875638;0.821091817238272
198828;11;Hypertrophy Model;0.245317595748708;0.821091817238272
106380;10;Glucagon-type ligand receptors;0.245888251972695;0.821091817238272
198802;30;Heart Development;0.246122804109342;0.821091817238272
106413;14;Immunoregulatory interactions between a Lymphoid and a non-Lymphoid cell;0.246706992659253;0.821091817238272
105981;24;Cytosolic tRNA aminoacylation;0.246929353440356;0.821091817238272
187217;13;N-glycan trimming in the ER and Calnexin/Calreticulin cycle;0.247812300709409;0.821091817238272
142435;16;glutathione-mediated detoxification I;0.249414482247114;0.821091817238272
83089;44;Regulation of actin cytoskeleton;0.258854012168427;0.832771643901342
138034;12;Arf6 signaling events;0.26179864825426;0.832771643901342
217716;15;Cholinergic synapse;0.265670098635353;0.832771643901342
730320;28;Inositol phosphate metabolism;0.273553375137862;0.832771643901342
198849;23;G Protein Signaling Pathways;0.273818877304332;0.832771643901342
198773;44;cytochrome P450;0.274001622109031;0.832771643901342
477138;11;BMAL1:CLOCK/NPAS2 Activates Circadian Expression;0.274697179872939;0.832771643901342
576275;14;Signaling by Hippo;0.274711471531156;0.832771643901342
143700;18;Vasopressin-regulated water reabsorption;0.274976888272394;0.832771643901342
530751;11;Glycosphingolipid metabolism;0.27645467480487;0.832771643901342
187189;12;Regulation of Water Balance by Renal Aquaporins;0.280918450254674;0.835376688520846
106501;10;DARPP-32 events;0.282756753784547;0.835376688520846
198897;36;Peptide GPCRs;0.283620195131771;0.835376688520846
760636;16;Sphingolipid Metabolism;0.288823576081842;0.843507010585847
137979;22;FOXA1 transcription factor network;0.297831722435203;0.848038129184384
83047;10;Non-homologous end-joining;0.297957642223692;0.848038129184384
645302;19;Keratan sulfate biosynthesis;0.299019570134307;0.848038129184384
138045;11;HIF-1-alpha transcription factor network;0.313573952099572;0.848038129184384
833793;13;The phototransduction cascade;0.314236755301287;0.848038129184384
105979;31;Nuclear Receptor transcription pathway;0.317106433635115;0.848038129184384
82998;12;Pyruvate metabolism;0.322334959169048;0.848038129184384
83093;11;Adipocytokine signaling pathway;0.3279125882943;0.848038129184384
413361;12;N-glycan precursor biosynthesis;0.330088712106282;0.848038129184384
941400;12;Detoxification of Reactive Oxygen Species;0.330622481835519;0.848038129184384
83083;10;Leukocyte transendothelial migration;0.337297294499031;0.848038129184384
106281;10;Pyrimidine metabolism;0.337550877926832;0.848038129184384
835410;14;Thyroid hormone synthesis;0.339179415947555;0.848038129184384
106573;19;ABC-family proteins mediated transport;0.344526569855435;0.848038129184384
149807;10;Bacterial invasion of epithelial cells;0.347097010792863;0.848038129184384
198778;18;Fluoropyrimidine Activity;0.347225186610025;0.848038129184384
413407;10;NADH dehydrogenase (ubiquinone) Fe-S protein/flavoprotein complex, mitochondria;0.351385387396955;0.848038129184384
198799;46;Wnt Signaling Pathway NetPath;0.355378848798621;0.848038129184384
170720;11;Carbohydrate digestion and absorption;0.359659706333424;0.848038129184384
105908;14;Regulation of Insulin-like Growth Factor (IGF) Transport and Uptake by Insulin-like Growth Factor Binding Proteins (IGFBPs);0.359865200209843;0.848038129184384
137950;10;Signaling events mediated by the Hedgehog family;0.360768218402385;0.848038129184384
187170;12;Incretin Synthesis, Secretion, and Inactivation;0.361076388908122;0.848038129184384
920957;13;Corticotropin-releasing hormone;0.364154223274814;0.848038129184384
198862;10;TCR Signaling Pathway;0.365357364181333;0.848038129184384
852705;41;MicroRNAs in cancer;0.365915280341959;0.848038129184384
366160;11;Adaptive Immune System;0.366906054894176;0.848038129184384
137934;16;E2F transcription factor network;0.36824253776212;0.848038129184384
477134;18;Meiotic Synapsis;0.368535571915133;0.848038129184384
106510;10;Signaling by Wnt;0.36856959577864;0.848038129184384
198782;41;EGFR1 Signaling Pathway;0.369859227044983;0.848038129184384
705377;10;Parkinsons Disease Pathway;0.371379437417551;0.848038129184384
102279;81;Endocytosis;0.374866398783256;0.848038129184384
712094;19;Cardiac Progenitor Differentiation;0.374908515374674;0.848038129184384
198788;23;DNA damage response;0.375456855002923;0.848038129184384
105682;10;Apoptosis induced DNA fragmentation;0.376587108141602;0.848038129184384
833796;25;Reproduction;0.377462452737321;0.848038129184384
106048;26;Response to elevated platelet cytosolic Ca2+;0.37831247470322;0.848038129184384
868086;21;Rap1 signaling pathway;0.380521704292107;0.848038129184384
905993;20;Oxidative Stress Induced Senescence;0.386833543757416;0.848038129184384
137959;11;BARD1 signaling events;0.391612946930614;0.848038129184384
82958;10;Histidine metabolism;0.395116832232882;0.848038129184384
695200;23;HIF-1 signaling pathway;0.397865318019395;0.848038129184384
672452;10;TWEAK Signaling Pathway;0.399347879145704;0.848038129184384
106407;12;Creation of C4 and C2 activators;0.399930173997777;0.848038129184384
921162;22;FoxO signaling pathway;0.404071689048607;0.848038129184384
161075;22;Transport of vitamins, nucleosides, and related molecules;0.407567815642632;0.848038129184384
198812;28;Endochondral Ossification;0.408183088767785;0.848038129184384
771568;74;Stimuli-sensing channels;0.409373330686139;0.848038129184384
167325;90;Protein processing in endoplasmic reticulum;0.41204249876398;0.848038129184384
117293;10;Arrhythmogenic right ventricular cardiomyopathy (ARVC);0.413142802828277;0.848038129184384
119519;13;Semaphorin interactions;0.413309617052499;0.848038129184384
771579;11;Regulation of actin dynamics for phagocytic cup formation;0.414766846567303;0.848038129184384
137935;10;FOXM1 transcription factor network;0.417535944805763;0.848316927442182
137925;12;Aurora A signaling;0.424853236795832;0.857844629572328
82957;17;Arginine and proline metabolism;0.433414859433301;0.867679442975993
137997;21;Signaling events mediated by HDAC Class I;0.438077730474419;0.871248270049312
198832;30;Adipogenesis;0.449057177556741;0.883625979283025
105906;22;Activation of Chaperones by IRE1alpha;0.453457284497285;0.883625979283025
83096;11;Maturity onset diabetes of the young;0.454254407974767;0.883625979283025
138027;12;Regulation of Androgen receptor activity;0.456629067832995;0.883625979283025
645275;10;Signaling by FGFR mutants;0.458532099823544;0.883625979283025
198907;10;Energy Metabolism;0.461847820060277;0.883625979283025
212237;13;Mineral absorption;0.464715812130737;0.883625979283025
187197;16;Kinesins;0.465936137136935;0.883625979283025
193328;21;mRNA surveillance pathway;0.469881167171274;0.886128729888307
634527;19;NF-kappa B signaling pathway;0.472635816067428;0.886596342910361
83046;17;Homologous recombination;0.477224155771922;0.888852772441557
137914;12;Presenilin action in Notch and Wnt signaling;0.480082572766935;0.888852772441557
106231;15;PTM: gamma carboxylation, hypusine formation and arylsulfatase activation;0.496187483983626;0.888852772441557
672460;38;Neural Crest Differentiation;0.496559855321592;0.888852772441557
782000;16;Proteoglycans in cancer;0.507440898822524;0.888852772441557
771599;14;Binding and Uptake of Ligands by Scavenger Receptors;0.509730508374738;0.888852772441557
82978;21;Other types of O-glycan biosynthesis;0.51135668745921;0.888852772441557
169353;13;Validated targets of C-MYC transcriptional repression;0.513150556497962;0.888852772441557
711360;33;Integrated Pancreatic Cancer Pathway;0.518339821901328;0.888852772441557
101144;10;Prion diseases;0.518521374004635;0.888852772441557
119544;42;Regulation of Lipid Metabolism by Peroxisome proliferator-activated receptor alpha (PPARalpha);0.519686613173843;0.888852772441557
82956;24;Lysine degradation;0.519903242887496;0.888852772441557
760635;12;Gastric cancer network 1;0.520505598638465;0.888852772441557
782379;10;pyrimidine deoxyribonucleotide phosphorylation;0.521294145680959;0.888852772441557
537443;19;Retrograde endocannabinoid signaling;0.523095567687351;0.888852772441557
83051;76;Cytokine-cytokine receptor interaction;0.524410517111403;0.888852772441557
198850;16;Tryptophan metabolism;0.527306584957804;0.888852772441557
908257;25;Adrenergic signaling in cardiomyocytes;0.52784286022276;0.888852772441557
373900;27;Synaptic vesicle cycle;0.535628577322478;0.888852772441557
83037;15;RNA polymerase;0.544484733979156;0.888852772441557
82928;12;Pentose phosphate pathway;0.545243657056873;0.888852772441557
755440;20;Prostate Cancer;0.547860907100306;0.888852772441557
138070;14;Regulation of RhoA activity;0.55462692809146;0.888852772441557
198822;13;Apoptosis Modulation and Signaling;0.55639759484791;0.888852772441557
152665;11;Malaria;0.557131229020318;0.888852772441557
83090;19;Insulin signaling pathway;0.557293061224184;0.888852772441557
833812;15;ECM proteoglycans;0.55790916523672;0.888852772441557
213818;13;Glutamatergic synapse;0.561465906318681;0.888852772441557
106502;47;Signaling by Rho GTPases;0.563252816020537;0.888852772441557
83018;10;Folate biosynthesis;0.565941203691068;0.888852772441557
83065;38;Axon guidance;0.567302370284823;0.888852772441557
106062;10;Cell surface interactions at the vascular wall;0.567839787013347;0.888852772441557
160995;11;mRNA Decay by 3' to 5' Exoribonuclease;0.569964407023033;0.888852772441557
169346;14;Regulation of RAC1 activity;0.572420740996799;0.888852772441557
106242;21;Chaperonin-mediated protein folding;0.573437068404957;0.888852772441557
198845;12;Insulin Signaling;0.575306652813;0.888852772441557
106357;87;Class A/1 (Rhodopsin-like receptors);0.576566599512091;0.888852772441557
169306;19;Pancreatic secretion;0.58049477152349;0.888852772441557
198843;82;mRNA processing;0.586099111124953;0.888852772441557
198888;11;Eicosanoid Synthesis;0.589031422173545;0.888852772441557
470353;12;Exon junction complex (EJC);0.589641398060445;0.888852772441557
106390;15;MyD88:Mal cascade initiated on plasma membrane;0.589674782009785;0.888852772441557
83030;21;Aminoacyl-tRNA biosynthesis;0.59080925505951;0.888852772441557
83053;35;Neuroactive ligand-receptor interaction;0.594111132968228;0.888852772441557
645289;34;Collagen biosynthesis and modifying enzymes;0.598298548384188;0.888852772441557
198803;22;Translation Factors;0.601247027216795;0.888852772441557
83062;10;Notch signaling pathway;0.602730550309813;0.888852772441557
645314;12;Synthesis of PA;0.604378301880591;0.888852772441557
106196;35;Metabolism of carbohydrates;0.60588956044427;0.888852772441557
105886;13;Formation of incision complex in GG-NER;0.608430638365551;0.888852772441557
106327;12;Pyruvate metabolism and Citric Acid (TCA) cycle;0.608682479708366;0.888852772441557
576264;13;Activation of Matrix Metalloproteinases;0.618954384709605;0.898054486973647
177876;68;RNA transport;0.622666877736918;0.899364483320578
106504;12;Signaling by TGF-beta Receptor Complex;0.638517979098074;0.907445596020496
576263;14;Degradation of the extracellular matrix;0.646261788355581;0.907445596020496
413409;13;NADH dehydrogenase (ubiquinone) 1 beta subcomplex;0.646503668720131;0.907445596020496
82937;10;Steroid biosynthesis;0.649578905546908;0.907445596020496
83004;10;Propanoate metabolism;0.650205099928984;0.907445596020496
161013;13;Asparagine N-linked glycosylation;0.657305471203152;0.907445596020496
366161;102;Class I MHC mediated antigen processing & presentation;0.663018830200561;0.907445596020496
106263;13;Metabolism of nucleotides;0.664103537020214;0.907445596020496
83050;10;Calcium signaling pathway;0.664607077001893;0.907445596020496
93344;15;Cardiac muscle contraction;0.665094822957007;0.907445596020496
523016;45;Transcriptional misregulation in cancer;0.666427857592575;0.907445596020496
83069;19;Cell adhesion molecules (CAMs);0.671061351554251;0.907445596020496
83100;33;Huntington's disease;0.67914988911283;0.907445596020496
219801;29;Integrated Breast Cancer Pathway;0.682409434210908;0.907445596020496
83043;17;Base excision repair;0.686405721000583;0.907445596020496
119546;25;Golgi Associated Vesicle Biogenesis;0.687807347977493;0.907445596020496
106160;22;Membrane Trafficking;0.694256911329183;0.907445596020496
366238;10;Amyloids;0.696225877260662;0.907445596020496
198886;69;GPCRs, Class A Rhodopsin-like;0.699328425371991;0.907445596020496
198780;14;Senescence and Autophagy;0.702980047090968;0.907445596020496
106261;11;Muscle contraction;0.713594190692146;0.907445596020496
99052;40;Lysosome;0.714428776523207;0.907445596020496
105948;13;RNA Polymerase II Transcription Elongation;0.717518509176394;0.907445596020496
106169;30;Metabolism of amino acids and derivatives;0.717642827907692;0.907445596020496
576255;12;Cytosolic sensors of pathogen-associated DNA;0.717915868572641;0.907445596020496
198909;13;B Cell Receptor Signaling Pathway;0.72446369688831;0.907445596020496
82944;16;Purine metabolism;0.726323956814622;0.907445596020496
739007;12;Spinal Cord Injury;0.72648865035397;0.907445596020496
83061;10;Wnt signaling pathway;0.730258187743034;0.907445596020496
119549;10;G alpha (s) signalling events;0.730675384496485;0.907445596020496
198906;15;Calcium Regulation in the Cardiac Cell;0.732514129640536;0.907445596020496
105897;12;DNA Replication;0.734230384355496;0.907445596020496
137957;10;LKB1 signaling events;0.735031285860352;0.907445596020496
749777;15;Hippo signaling pathway;0.735055327841781;0.907445596020496
83055;10;p53 signaling pathway;0.736841502958526;0.907445596020496
82952;10;Valine, leucine and isoleucine degradation;0.737888652387893;0.907445596020496
198774;12;TGF-beta Receptor Signaling Pathway;0.740428782434812;0.907445596020496
198813;13;Diurnally regulated genes with circadian orthologs;0.743999681124586;0.907963870009367
106562;13;RNA Polymerase III Transcription Initiation;0.754656790276551;0.912364224680423
137939;25;Direct p53 effectors;0.754741905069314;0.912364224680423
187194;23;Ion transport by P-type ATPases;0.762971848386775;0.912424506904356
161012;12;Post-translational protein modification;0.76429441135655;0.912424506904356
82989;24;Glycerophospholipid metabolism;0.766429995687365;0.912424506904356
187196;24;Factors involved in megakaryocyte development and platelet production;0.769046152254034;0.912424506904356
161049;14;Nucleosome assembly;0.770403450272217;0.912424506904356
187103;11;Interferon Signaling;0.778951672508144;0.917663790481563
673221;10;Chemical carcinogenesis;0.786944651208266;0.922533311168377
83038;11;Basal transcription factors;0.794458563040541;0.922986264395663
82946;21;Pyrimidine metabolism;0.795453302459186;0.922986264395663
82979;25;Amino sugar and nucleotide sugar metabolism;0.801000160802784;0.922986264395663
83025;10;Nitrogen metabolism;0.803652006983295;0.922986264395663
658418;14;Viral carcinogenesis;0.803913914021236;0.922986264395663
160994;15;Deadenylation of mRNA;0.826506633728288;0.937994074800081
105938;316;Generic Transcription Pathway;0.837187553627097;0.937994074800081
138085;13;Coregulation of Androgen receptor activity;0.839073329750964;0.937994074800081
198759;11;Myometrial Relaxation and Contraction Pathways;0.840888268285987;0.937994074800081
161005;14;Interaction between L1 and Ankyrins;0.840953474012846;0.937994074800081
366164;11;Nucleotide-binding domain, leucine rich repeat containing receptor (NLR) signaling pathways;0.843900874620694;0.937994074800081
198901;23;SIDS Susceptibility Pathways;0.846020613928638;0.937994074800081
105648;11;Apoptosis;0.849257101971142;0.937994074800081
169352;10;Regulation of Wnt-mediated beta catenin signaling and target gene transcription;0.852067747446258;0.937994074800081
83078;11;Hematopoietic cell lineage;0.856363684914225;0.937994074800081
105721;13;Phase II conjugation;0.863318395674719;0.937994074800081
169351;13;Validated targets of C-MYC transcriptional activation;0.867208992797249;0.937994074800081
83105;10;Pathways in cancer;0.870474355401415;0.937994074800081
377262;22;Fanconi anemia pathway;0.87374942018238;0.937994074800081
477129;20;Developmental Biology;0.874768617113394;0.937994074800081
105801;13;G2/M Transition;0.876404133874016;0.937994074800081
83048;14;MAPK signaling pathway;0.878174834227654;0.937994074800081
868085;12;Ras signaling pathway;0.892587196288283;0.93967767177363
198884;37;TNF-alpha/NF-kB Signaling Pathway;0.892861127163975;0.93967767177363
106386;19;Immune System;0.898386424836776;0.93967767177363
198837;23;metapathway biotransformation;0.901781425844537;0.93967767177363
645332;11;PI Metabolism;0.904687952049788;0.93967767177363
106572;10;Transmembrane transport of small molecules;0.91800768816836;0.93967767177363
106249;26;Metabolism of vitamins and cofactors;0.924980485716608;0.93967767177363
198785;12;Vitamin A and carotenoid metabolism;0.925530395039775;0.93967767177363
198765;25;GPCRs, Other;0.926031895757379;0.93967767177363
105818;31;Mitotic Anaphase;0.93167808739571;0.93967767177363
83088;13;Taste transduction;0.937216518898794;0.93967767177363
83073;11;Complement and coagulation cascades;0.938662726804746;0.93967767177363
153910;19;Phagosome;0.945776221869072;0.93967767177363
125136;23;Spliceosome;0.950641524467966;0.93967767177363
530764;19;Disease;0.953399425696616;0.93967767177363
760637;10;Gastric cancer network 2;0.954491801546232;0.93967767177363
530733;12;Cell Cycle;0.959847309118292;0.93967767177363
576261;34;Mitochondrial Protein Import;0.969237992466773;0.93967767177363
477114;21;Signal Transduction;0.972335001350104;0.93967767177363
477135;26;Metabolism;0.972380444755924;0.93967767177363
160976;39;Metabolism of lipids and lipoproteins;0.976100647494157;0.93967767177363
119543;13;Sphingolipid metabolism;0.976219290885431;0.93967767177363
160948;11;RNA Polymerase I, RNA Polymerase III, and Mitochondrial Transcription;0.976370274498868;0.93967767177363
105937;30;Gene Expression;0.976604379319448;0.93967767177363
199378;44;Ribosome biogenesis in eukaryotes;0.980453569115631;0.93967767177363
106230;18;Metabolism of proteins;0.984361461453148;0.93967767177363
105810;24;Loss of proteins required for interphase microtubule organizationÂ from the centrosome;0.987464835486314;0.93967767177363
153376;10;Salivary secretion;0.989832343748479;0.93967767177363
117291;12;RNA degradation;0.997559586517353;0.93967767177363
530757;36;Defensins;0.999613462397934;0.93967767177363
106383;275;Olfactory Signaling Pathway;0.999999999961527;0.93967767177363

==> anc/S8_Table.csv <==
BSID;Name;nb;pvalue1;qvalue1;zscore1;pvalue2;qvalue2;zscore2
198819;Signal Transduction of S1P Receptor;24;0.367998150458805;0.804368305408293;4.14642870175997;0.000165193332416824;0.0508192790008215;23.3698739809255
82935;Fatty acid degradation;43;0.446114941770341;0.84480604547857;5.37124412018653;0.000165859265668478;0.0508192790008215;33.3287000265981
645298;Hyaluronan metabolism;15;0.236600706387779;0.687274038080493;4.32609144607887;0.00029846882926543;0.0762090410724399;17.0726198082285
645300;Hyaluronan uptake and degradation;11;0.212314302452559;0.680997500184802;3.77942190420576;0.000417326414621222;0.091334866742816;13.9448558083574
82959;Tyrosine metabolism;37;0.793767222221377;0.999999999998916;-1.09132569714599;0.00221450553668301;0.424077810274796;25.5286833722224
672815;eicosapentaenoate biosynthesis II (metazoa);10;0.58588928165586;0.927767355913193;0.362033390041375;0.00292523550639856;0.49794008842251;11.2226233067625
137928;LPA receptor mediated events;64;0.413362585077757;0.833251947814637;8.42060730784741;0.00408098168146576;0.5449954962952;34.7546756736856
137945;amb2 Integrin signaling;45;0.029128002751613;0.48128488332423;17.3202165829546;0.00451254684800551;0.5449954962952;27.2597743020776
645308;Chondroitin sulfate/dermatan sulfate metabolism;45;0.532388103603939;0.899599096544532;4.15550065873649;0.00529960159830356;0.5449954962952;26.8613634720518
83032;Drug metabolism - cytochrome P450;64;0.985339090135162;0.999999999998916;-10.6416735681716;0.00546941423874414;0.5449954962952;33.8924061812725
771591;Constitutive Signaling by NOTCH1 HD Domain Mutants;15;0.164172939523564;0.627400939119755;5.32732179155921;0.00572503950710956;0.5449954962952;13.3217929909876
106460;Signalling to ERKs;37;0.491037590015058;0.879763528660802;3.99796769053412;0.00589917019873565;0.5449954962952;23.3937117574416
685554;Translocation of GLUT4 to the Plasma Membrane;61;0.839762024111537;0.999999999998916;-1.34261419859409;0.00600671865443414;0.5449954962952;32.5333600438931
833794;Activation of the phototransduction cascade;10;0.589600644959398;0.928333184047068;0.332074069349762;0.00661801759581515;0.5449954962952;10.2788448676512
119559;Transport of inorganic cations/anions and amino acids/oligopeptides;90;0.0680322425262144;0.539682012538347;23.4456886489549;0.00726256833666872;0.5449954962952;41.8340528782556
106273;Purine salvage;12;0.486101559222364;0.874634811756993;1.37253669674666;0.00744289375020213;0.5449954962952;11.3008741196389
106064;PECAM1 interactions;11;0.775609924847488;0.999999999998916;-1.34798763195084;0.00770696513333857;0.5449954962952;10.6824500745781
137972;Signaling events mediated by HDAC Class III;35;0.347873899588506;0.796323274949109;5.95227627345725;0.00810544518917045;0.5449954962952;21.8441925269818
106335;MicroRNA (miRNA) Biogenesis;23;0.980235330874171;0.999999999998916;-7.40926055677591;0.00870836285045273;0.5449954962952;16.5574871091872
137913;Alpha-synuclein signaling;31;0.0633776360775872;0.53759337117187;11.6839080171812;0.00921939023340757;0.5449954962952;19.9087837620758
83020;Retinol metabolism;60;0.990710033019932;0.999999999998916;-11.8539289874664;0.00923840341972804;0.5449954962952;30.8789074426584
138060;Thromboxane A2 receptor signaling;44;0.110571166958538;0.566919625589408;12.6569960368163;0.0098192683626751;0.5449954962952;24.8870508620356
138044;Trk receptor signaling mediated by the MAPK pathway;28;0.542578045174378;0.899599096544532;2.36050000201922;0.0105728944858006;0.5449954962952;18.3539632019549
198795;Focal Adhesion;176;0.00536286549339049;0.371698254293154;52.0057453461226;0.0105979597013633;0.5449954962952;65.9928474192978
198918;Type II interferon signaling (IFNG);44;0.77103500629625;0.999999999998916;-0.299425980671072;0.0110514734583953;0.5449954962952;24.5703129460616
198784;MicroRNAs in cardiomyocyte hypertrophy;84;0.279886169099531;0.732966856513643;14.0791150817593;0.0111854587426189;0.5449954962952;38.2881441164851
198760;IL-4 signaling Pathway;58;0.349053344094354;0.796323274949109;8.98941813088862;0.0119575360417615;0.5449954962952;29.3779453050351
905996;Senescence-Associated Secretory Phenotype (SASP);90;0.478396019116112;0.872503215816529;9.90520034601915;0.0121009773162714;0.5449954962952;39.9027635008213
106265;Purine metabolism;33;0.932645664428068;0.999999999998916;-5.0933643093963;0.0124598843683109;0.5449954962952;20.0312870734436
645343;alpha-linolenic (omega3) and linoleic (omega6) acid metabolism;11;0.0105796015192702;0.415588449423639;8.74484805859226;0.0134531513686688;0.5449954962952;9.93789645894763
119558;SLC-mediated transmembrane transport;246;0.0300403471120215;0.48128488332423;54.9804848230998;0.0135735327824028;0.5449954962952;83.5885277870256
868086;Rap1 signaling pathway;204;0.142570697611753;0.593528012883713;36.4631568237207;0.0137259371485322;0.5449954962952;72.2702916694457
138058;BCR signaling pathway;62;0.12250062405854;0.582555109932046;15.5676704627654;0.0145682110921962;0.5449954962952;30.1102072700885
198892;Small Ligand GPCRs;18;0.879515190715335;0.999999999998916;-3.06424526263434;0.0147499049043087;0.5449954962952;13.2907284608514
82996;Glycosphingolipid biosynthesis - globo series;13;0.213510181992026;0.680997500184802;4.20265817188082;0.0149129628413818;0.5449954962952;10.8441572704372
105699;Phase 1 - Functionalization of compounds;68;0.565168674722311;0.915585645400138;5.75355784881348;0.0154826602176856;0.5449954962952;31.9004366929674
833793;The phototransduction cascade;30;0.102910840031665;0.561922078674089;10.0168710518884;0.0157678798569284;0.5449954962952;18.2804635717089
187208;Retinoid metabolism and transport;38;0.288691628600327;0.740240196025523;7.37959081841826;0.0158688803295652;0.5449954962952;21.3575266359704
83072;Gap junction;86;0.073147988406933;0.539682012538347;22.3634192884475;0.0160740378130406;0.5449954962952;37.526618523741
106334;Regulatory RNA pathways;26;0.949248945085729;0.999999999998916;-5.58316336336319;0.0162061962602811;0.5449954962952;16.5939823168059
137917;Angiopoietin receptor Tie2-mediated signaling;45;0.815138842683704;0.999999999998916;-1.28170988067185;0.0172350242845769;0.5449954962952;23.6925147834983
137989;FGF signaling pathway;45;0.0222947259565968;0.48128488332423;18.08502330384;0.0172630571350865;0.5449954962952;23.6877971485254
187209;Signal regulatory protein (SIRP) family interactions;13;0.131175082763659;0.586273565736066;5.37257329728391;0.0176171978980207;0.5449954962952;10.5864629878279
106548;Packaging Of Telomere Ends;41;0.760606607852709;0.999999999998916;-0.226498369580352;0.0181588478246517;0.5449954962952;22.1007150102276
106461;Signalling to RAS;27;0.452385443477047;0.851466430706944;3.43604013867507;0.0182618783794046;0.5449954962952;16.7370177656311
905993;Oxidative Stress Induced Senescence;106;0.895361223367783;0.999999999998916;-1.77990774477774;0.0186200622991151;0.5449954962952;42.9949607540158
138041;EPHA forward signaling;31;0.0768512311954317;0.539682012538347;11.1281930953524;0.018796648055683;0.5449954962952;18.2546421701438
96530;Vascular smooth muscle contraction;117;0.00955457537462912;0.403484722293397;37.3993026522481;0.0187995241699007;0.5449954962952;46.1901454528746
941399;Ca2+ pathway;63;0.22383672447626;0.683017024898981;12.5645567366869;0.0190204283666131;0.5449954962952;29.5355297779527
198758;Urea cycle and metabolism of amino groups;18;0.00163489125208938;0.313081674775116;14.2778501078692;0.019306794743254;0.5449954962952;12.7979455288847
413356;N-glycan biosynthesis, complex type;13;0.935559210604678;0.999999999998916;-4.0833266228384;0.0199390605808698;0.5449954962952;10.3909142238447
198883;IL-9 Signaling Pathway;22;0.369449060909412;0.804368305408293;3.84986066033426;0.0200522736504898;0.5449954962952;14.4670677943851
105923;Inhibition of Insulin Secretion by Adrenaline/Noradrenaline;29;0.0544074351905701;0.516600245477712;11.607532017266;0.0200721249654868;0.5449954962952;17.3144686458873
83031;Metabolism of xenobiotics by cytochrome P450;70;0.925287199784158;0.999999999998916;-4.67746391476992;0.0209167363899272;0.5449954962952;31.4602896655164
771581;Diseases associated with visual transduction;86;0.0868053701292896;0.548740705153295;21.5152396200628;0.0209191315035535;0.5449954962952;36.4596339514094
198826;Kit Receptor Signaling Pathway;65;0.048516859882744;0.499706175483014;20.0783846410124;0.0209887299487055;0.5449954962952;29.839956376601
194385;Fat digestion and absorption;41;0.953747861648172;0.999999999998916;-6.42397273231346;0.02191720314158;0.559619253548342;21.568047143185
645305;A tetrasaccharide linker sequence is required for GAG synthesis;23;0.21258630242552;0.680997500184802;6.20106428137353;0.0227418737955747;0.570310428998475;14.6180096327612
106062;Cell surface interactions at the vascular wall;92;0.172805469446963;0.637733061486802;18.5919600527576;0.0230804481709566;0.570310428998475;37.8631553742283
198899;Sulfation Biotransformation Reaction;12;0.773519680334687;0.999999999998916;-1.33063707422668;0.0242219790329667;0.576799276531794;9.58814167587151
868085;Ras signaling pathway;213;0.170417509548756;0.635793373806453;36.04670525361;0.0246074094237092;0.576799276531794;70.9821640409152
82952;Valine, leucine and isoleucine degradation;42;0.891280764241431;0.999999999998916;-3.5582150395434;0.025459965830301;0.576799276531794;21.483707317797
198785;Vitamin A and carotenoid metabolism;38;0.00888284341971501;0.403484722293397;18.4861563044001;0.0255151120227369;0.576799276531794;20.0605289187861
106518;Neurotransmitter Release Cycle;34;0.94749290922991;0.999999999998916;-5.8429294307304;0.0257394432538272;0.576799276531794;18.5845131095358
205111;Interleukin-6 signaling;11;0.732641785548875;0.999999999998916;-0.897726436228589;0.0258276740144253;0.576799276531794;8.99000753369981
138001;mTOR signaling pathway;58;0.0131616512291181;0.448081104066864;22.864367786333;0.0264341383449207;0.576799276531794;26.7477763749854
82993;alpha-Linolenic acid metabolism;25;0.706604536245371;0.988242377947412;-0.0906020389069667;0.0267127803943903;0.576799276531794;15.0654182946617
106552;RNA Polymerase I Promoter Opening;49;0.953332876251989;0.999999999998916;-6.55698535582186;0.026731559160416;0.576799276531794;23.7344457794372
83092;Melanogenesis;100;0.0465820580907207;0.499046944020868;27.1209100491896;0.0274454948864016;0.583979141193989;39.4521749592425
137980;Reelin signaling pathway;29;0.983595328651186;0.999999999998916;-8.39393298268361;0.0281271750409651;0.586476777675103;16.4886350195558
712093;BDNF signaling pathway;134;0.626521716469728;0.95032798973428;10.2760836524979;0.0283285127597634;0.586476777675103;48.9447840256227
82992;Linoleic acid metabolism;29;0.942677528198327;0.999999999998916;-5.41478950600303;0.0304962744935955;0.616547055321895;16.2838480696905
138074;Visual signal transduction: Rods;22;0.136562439310257;0.586273565736066;7.40393833941189;0.0305858852509556;0.616547055321895;13.5608374281706
198882;EPO Receptor Signaling;26;0.0641389238337613;0.53759337117187;10.4198806376995;0.031495019815856;0.621295637831045;15.0649015600392
138050;Fc-epsilon receptor I signaling in mast cells;55;0.904284789237237;0.999999999998916;-3.8855355179587;0.0319769743373625;0.621295637831045;25.1040848456343
198773;cytochrome P450;61;0.597254884542313;0.935577181103092;4.45633996164398;0.0329856846622385;0.621295637831045;26.9033324678409
905991;Cellular Senescence;170;0.181158673516746;0.643772205486088;29.54702615045;0.0332703066655383;0.621295637831045;57.7378534815221
413341;Glycolysis, core module involving three-carbon compounds;10;0.9535647651886;0.999999999998916;-4.23641159299071;0.033391359595183;0.621295637831045;8.09721654528468
905992;Oncogene Induced Senescence;28;0.0879717225029808;0.548954569392138;10.0384432949295;0.0336098263885685;0.621295637831045;15.6613578338789
187107;Regulation of IFNG signaling;14;0.439001348591471;0.843495066941843;2.03206072065658;0.0341518421445812;0.621295637831045;9.94973236879614
106494;G-protein activation;28;0.0963467074588364;0.554899082056156;9.7718770728856;0.0343860850904639;0.621295637831045;15.6030537617639
83079;Natural killer cell mediated cytotoxicity;123;0.894255358149211;0.999999999998916;-0.930164394003224;0.0344713637177799;0.621295637831045;44.8408407487266
413340;Glycolysis (Embden-Meyerhof pathway), glucose => pyruvate;23;0.71856079233357;0.99533013910943;-0.35627361449312;0.0352422380724229;0.627803589848277;13.6351760258415
160953;SLBP independent Processing of Histone Pre-mRNAs;10;0.67274940227694;0.977892149602882;-0.362344819974036;0.0367957406457982;0.644621694419391;7.94825094295881
105707;Eicosanoids;12;0.995208275423366;0.999999999998916;-7.66411341737678;0.0371526466488739;0.644621694419391;8.88803522976016
730310;Elastic fibre formation;40;0.485217181428973;0.874532614057867;4.40824211619291;0.0379626328497721;0.644621694419391;19.5783455034293
119544;Regulation of Lipid Metabolism by Peroxisome proliferator-activated receptor alpha (PPARalpha);118;0.950316336652602;0.999999999998916;-5.47003716773257;0.038129625405953;0.644621694419391;42.9176704721929
106483;ERKs are inactivated;12;0.665577362003614;0.974757562762341;-0.21969154221344;0.0399660426564009;0.644621694419391;8.76320937134964
114229;Hypertrophic cardiomyopathy (HCM);79;0.330159994770183;0.786465367611391;12.127527566785;0.0407701912237884;0.644621694419391;31.5052793591844
545288;superpathway of geranylgeranyldiphosphate biosynthesis I (via mevalonate);13;0.79491636636946;0.999999999998916;-1.59366404731724;0.0409321398467715;0.644621694419391;9.17449851252185
645328;Acyl chain remodelling of PG;18;0.838741949970189;0.999999999998916;-2.29165801570731;0.0412347634800642;0.644621694419391;11.2906795873855
546258;Cocaine addiction;47;0.639196346846458;0.95351556012101;2.47879104623529;0.0412983439669478;0.644621694419391;21.6238801289982
106370;Eicosanoid ligand-binding receptors;13;0.868596602228827;0.999999999998916;-2.6547732260051;0.0415557656486203;0.644621694419391;9.14724154209919
83125;Primary immunodeficiency;28;0.814682462941146;0.999999999998916;-1.78454496722825;0.0419390535319781;0.644621694419391;15.0856959380297
698773;Circadian entrainment;93;0.16092369104277;0.627400939119755;19.2005286703843;0.042112809351619;0.644621694419391;35.4032129606987
82976;Other glycan degradation;18;0.571403090901557;0.921094810238266;1.12029820942947;0.0424684017019223;0.644621694419391;11.2279781436919
82981;Glycosaminoglycan degradation;18;0.0387236564958963;0.481809974165106;9.32245495137445;0.042847354706267;0.644621694419391;11.2090133617384
82982;Glycosaminoglycan biosynthesis - chondroitin sulfate / dermatan sulfate;19;0.763406547665012;0.999999999998916;-1.12348989200322;0.043243352855292;0.644621694419391;11.5916999321289
138031;Syndecan-2-mediated signaling events;32;0.352977265082069;0.801238233486612;5.4609861273028;0.0432753197021171;0.644621694419391;16.4285182690518
82957;Arginine and proline metabolism;51;0.173723490397205;0.638235940739851;11.9906129945241;0.0433394481234969;0.644621694419391;22.7377727783728
645297;Glycosaminoglycan metabolism;112;0.191169161839605;0.656661784614966;20.8773760332506;0.0438642489156907;0.64615412825806;40.512688325145
868084;Fatty acid metabolism;46;0.348687535054198;0.796323274949109;7.42226699821244;0.0444291462604668;0.648242400676525;21.0490571062003
585563;Alcoholism;156;0.618465086889014;0.945597318477016;12.5425693244149;0.0454041746950924;0.651285643235363;52.0942633783185
161025;Smooth Muscle Contraction;24;0.230833984461599;0.684018692833984;6.08841304529431;0.0455566785025739;0.651285643235363;13.3983952141354
106519;Norepinephrine Neurotransmitter Release Cycle;11;0.958668475541458;0.999999999998916;-4.57098102879544;0.0459130871210308;0.651285643235363;8.06601085788445
477120;Signaling by SCF-KIT;133;0.0617225314409716;0.537266580497548;31.5355650964619;0.0470404090819929;0.658157018749574;45.8060667780767
377263;GABAergic synapse;80;0.315888776935402;0.770756761834219;12.6097165935221;0.048401425249212;0.658157018749574;31.02045821664
645311;CS/DS degradation;12;0.0782713105025847;0.539682012538347;6.12930816889452;0.0487271999930482;0.658157018749574;8.41539602871171
106245;Formation of tubulin folding intermediates by CCT/TriC;21;0.526509588330541;0.899599096544532;1.88924730810763;0.0488583511957223;0.658157018749574;12.09456157424
106463;Signalling to p38 via RIT and RIN;15;0.476682533027938;0.8724941942638;1.79080354881104;0.0489483163998572;0.658157018749574;9.69883959264642
106513;Neuronal System;278;0.315638814402244;0.770756761834219;36.9696226746083;0.0493448640293576;0.658157018749574;82.0083346769581
105709;Miscellaneous substrates;12;0.914793622547375;0.999999999998916;-3.46606465873473;0.0496892347328288;0.658157018749574;8.38034820985679
673221;Chemical carcinogenesis;73;0.884890920722076;0.999999999998916;-2.56591204565583;0.0502257534186067;0.658157018749574;28.8224469631814
106525;Acetylcholine Neurotransmitter Release Cycle;10;0.960006160922728;0.999999999998916;-4.45734056856947;0.0502639498653396;0.658157018749574;7.45096576587556
82990;Ether lipid metabolism;42;0.746309770080546;0.999999999998916;0.115185867876277;0.050713760319905;0.658419328899106;19.303229729518
106160;Membrane Trafficking;183;0.889988207683609;0.999999999998916;2.61630224537539;0.0522721640497841;0.670495238081499;58.0908094339668
477134;Meiotic Synapsis;65;0.785322499354655;0.999999999998916;0.453852324859194;0.0543360971598214;0.670495238081499;26.1312715949176
152665;Malaria;47;0.0281152919216734;0.48128488332423;17.9118793433707;0.05548641222505;0.670495238081499;20.5815212780817
83007;Butanoate metabolism;25;0.348428502725581;0.796323274949109;4.54502215299946;0.0559967688020551;0.670495238081499;13.2332877324507
161043;Activation of Kainate Receptors upon glutamate binding;32;0.153583900606794;0.612735770129187;9.08020227286275;0.0562030476077566;0.670495238081499;15.6627408914783
198909;B Cell Receptor Signaling Pathway;152;0.399283095125366;0.82271784274107;18.9925717989668;0.0569308874511171;0.670495238081499;49.5932866734353
672461;Iron metabolism in placenta;12;0.705931647016608;0.988242377947412;-0.61141576191659;0.0571389196947411;0.670495238081499;8.12578835060092
138043;Signaling mediated by p38-gamma and p38-delta;10;0.201154022925523;0.664070801657145;3.67541459533167;0.057843451654873;0.670495238081499;7.2167518016998
83042;PPAR signaling pathway;66;0.0233359098725794;0.48128488332423;22.9473779996915;0.057855914498075;0.670495238081499;26.1552550737941
645316;Synthesis of PE;12;0.330549792965898;0.786465367611391;2.76158516663345;0.0581870165144264;0.670495238081499;8.09211458156914
920978;Physiological and Pathological Hypertrophy of the Heart;24;0.268828531358972;0.729989326078376;5.50552408558323;0.0583174034531906;0.670495238081499;12.7662320397004
121494;Dilated cardiomyopathy;84;0.236719838791588;0.687274038080493;15.2968303501202;0.0591405969779323;0.670495238081499;31.2019729533438
137918;Stabilization and expansion of the E-cadherin adherens junction;40;0.0471295888299776;0.499706175483014;14.6911858754057;0.0593406930209119;0.670495238081499;18.1255411509682
187105;Regulation of IFNA signaling;25;0.996501546271975;0.999999999998916;-10.7896186791623;0.0595604982956213;0.670495238081499;13.068249873036
213818;Glutamatergic synapse;111;0.637498561658843;0.952827118498876;7.90385371735469;0.0600132931229321;0.670495238081499;38.512722492453
160951;Processing of Capped Intronless Pre-mRNA;22;0.227321298562022;0.684018692833984;5.78113601377978;0.0612749126539091;0.670495238081499;11.9128496143259
106110;Integrin cell surface interactions;63;0.107848827987505;0.566919625589408;16.3403515607789;0.0620351070484735;0.670495238081499;24.9752871945826
698757;Deregulation of Rab and Rab Effector Genes in Bladder Cancer;14;0.375584879754729;0.804368305408293;2.64028674160717;0.0620972905794822;0.670495238081499;8.8053790299676
714485;2-Oxocarboxylic acid metabolism;16;0.0349701032265185;0.48128488332423;8.87321650145506;0.0621949904559752;0.670495238081499;9.60517152213441
160952;SLBP Dependent Processing of Replication-Dependent Histone Pre-mRNAs;11;0.703236732068134;0.988242377947412;-0.610719040036821;0.062786441955142;0.670495238081499;7.51887562159331
576274;Signaling by NOTCH4;11;0.592110846155094;0.930758434057988;0.380426579717749;0.0628012541811834;0.670495238081499;7.51844940892188
138038;Arf6 downstream pathway;15;0.83144490094406;0.999999999998916;-2.12825144154171;0.0632493277542625;0.670495238081499;9.17176300250275
645258;Cellular responses to stress;213;0.273130017063329;0.729989326078376;30.9835400668898;0.0638347618174083;0.670495238081499;64.0526730970848
137996;VEGFR3 signaling in lymphatic endothelium;22;0.643567066207156;0.956998855630169;0.58128591459882;0.0640879066192784;0.670495238081499;11.7982059384526
82989;Glycerophospholipid metabolism;89;0.415537304356497;0.83543720508419;11.289784203245;0.0652691712396819;0.670495238081499;32.0907458363108
698753;Interleukin-11 Signaling Pathway;38;0.57878026075409;0.927042947714631;2.74902369468822;0.0654949392750546;0.670495238081499;17.1491973956845
187174;GABA synthesis, release, reuptake and degradation;19;0.772185410190326;0.999999999998916;-1.24805406518702;0.0656926965875297;0.670495238081499;10.6321281085678
137931;Sphingosine 1-phosphate (S1P) pathway;21;0.423170801994418;0.837144092004672;3.07444639089901;0.0660626147147377;0.670495238081499;11.3572110609234
101143;Neurotrophin signaling pathway;113;0.511911515411466;0.8932214596929;11.4798660761464;0.0663883842205212;0.670495238081499;38.4625594964859
413400;Inositol phosphate metabolism, PI=> PIP2 => Ins(1,4,5)P3 => Ins(1,3,4,5)P4;22;0.975751068543454;0.999999999998916;-6.89881385843649;0.0664749776269496;0.670495238081499;11.7039512543235
198800;G13 Signaling Pathway;36;0.703072746492029;0.988242377947412;0.578586687760988;0.0664808329838339;0.670495238081499;16.4560379771403
198846;Selenium Metabolism and Selenoproteins;41;0.183634760964374;0.643772205486088;10.0160454564175;0.0666770739565596;0.670495238081499;18.0389569951986
83091;GnRH signaling pathway;88;0.747936336402221;0.999999999998916;2.95907599096721;0.0670501893665999;0.670495238081499;31.6765550768953
921162;FoxO signaling pathway;126;0.289002170995418;0.740240196025523;19.3570284966332;0.0678939998252206;0.670495238081499;41.7371117487276
83089;Regulation of actin cytoskeleton;199;0.0650497266333065;0.53759337117187;41.9899308978777;0.0682208691458329;0.670495238081499;60.095389210387
106459;NGF signalling via TRKA from the plasma membrane;194;0.193675832615284;0.65920392992004;32.2138601564279;0.068530420514334;0.670495238081499;58.8312621770042
777534;Insulin secretion;82;0.0320781196336257;0.48128488332423;25.2151621237018;0.069029996319009;0.670495238081499;29.8746393278895
82956;Lysine degradation;47;0.778355883967004;0.999999999998916;-0.316473149923881;0.0699426327344348;0.670495238081499;19.7180136786415
106111;Lipid digestion, mobilization, and transport;48;0.138403430657269;0.586273565736066;12.4970316072259;0.0700544327974354;0.670495238081499;20.0154642239255
106462;p38MAPK events;13;0.957346286819855;0.999999999998916;-4.80759308898021;0.0707771842697374;0.670495238081499;8.13220691133825
138064;Syndecan-4-mediated signaling events;31;0.583520106320318;0.927042947714631;2.06906240105141;0.0713297638402954;0.670495238081499;14.5978369130951
198887;Nuclear receptors in lipid metabolism and toxicity;32;0.0754606039989197;0.539682012538347;11.41344157385;0.0713324163241337;0.670495238081499;14.9265182038596
941394;beta-catenin independent WNT signaling;144;0.165757699748272;0.630126044700628;26.609844441106;0.0715684417815523;0.670495238081499;46.0232588421197
106482;ERK/MAPK targets;19;0.400570101918301;0.82271784274107;3.07417940220366;0.071674365612207;0.670495238081499;10.421010450243
119571;Transport of glucose and other sugars, bile salts and organic acids, metal ions and amine compounds;95;0.161970900989837;0.627400939119755;19.4693871146961;0.0717693891430733;0.670495238081499;33.2168845250344
106243;Cooperation of Prefoldin and TriC/CCT in actin and tubulin folding;27;0.444686566832466;0.843705882064982;3.53651772884124;0.0717762526405782;0.670495238081499;13.2405007458199
198802;Heart Development;45;0.0772532271313215;0.539682012538347;14.1875875071514;0.0731579366373744;0.674389871167225;18.9378577125523
82932;Ascorbate and aldarate metabolism;26;0.999994091597327;0.999999999998916;-19.4824736177281;0.073767360434829;0.674389871167225;12.8208136634657
138068;Signaling events mediated by Stem cell factor receptor (c-Kit);52;0.042622759443255;0.481809974165106;17.7595092851612;0.073839464385613;0.674389871167225;21.0050034309905
138069;S1P4 pathway;14;0.813820897314336;0.999999999998916;-1.85521011382906;0.0745730335387479;0.674389871167225;8.42532736942111
366230;Voltage gated Potassium channels;42;0.602641115745383;0.940180596464532;2.7085935381866;0.0746509275385404;0.674389871167225;17.9431617473594
137937;S1P1 pathway;20;0.572978690703047;0.921094810238266;1.27018682696176;0.0748343851817417;0.674389871167225;10.6785473782738
138034;Arf6 signaling events;33;0.187557361086668;0.647992115008751;8.50728256604847;0.0755181297401956;0.675939398511196;15.0682329548457
198816;Integrin-mediated cell adhesion;95;0.54935552323374;0.903987821261106;8.71515335881599;0.076257603484871;0.675939398511196;32.8825042664305
413438;Spliceosome, 35S U5-snRNP;37;0.468583776672377;0.864904031159135;4.33863027694091;0.0764375969732541;0.675939398511196;16.3021318191274
149806;Phototransduction;27;0.0649844457152067;0.53759337117187;10.6364446238783;0.0774373059265637;0.675939398511196;13.016993831673
82964;Tryptophan metabolism;37;0.858227388730486;0.999999999998916;-2.61943025256767;0.0776531075012322;0.675939398511196;16.2473307678316
117293;Arrhythmogenic right ventricular cardiomyopathy (ARVC);70;0.218791167289245;0.683017024898981;13.7603522357631;0.0776536123615995;0.675939398511196;25.957760053239
83066;VEGF signaling pathway;60;0.707192682883333;0.988242377947412;2.06672610175982;0.0784737632474779;0.676241925736663;23.0772928079955
119547;Lysosome Vesicle Biogenesis;23;0.972030826916573;0.999999999998916;-6.70819422960496;0.0785711898049125;0.676241925736663;11.6114753636928
730320;Inositol phosphate metabolism;43;0.96005275832108;0.999999999998916;-6.92252501430519;0.0808760288963609;0.676844660808854;17.9499938036736
138009;Plasma membrane estrogen receptor signaling;25;0.370068015734792;0.804368305408293;4.25739583407785;0.0811560441121727;0.676844660808854;12.2054524045854
645307;HS-GAG degradation;18;0.144901474659391;0.598353259240397;6.3413971374076;0.0813170096448648;0.676844660808854;9.7447095152925
576273;Signaling by NOTCH3;11;0.404344380581676;0.824123630777568;1.9461211498535;0.0814424482940718;0.676844660808854;7.03455480219467
137988;IL2 signaling events mediated by STAT5;28;0.0409597122852114;0.481809974165106;12.069576080726;0.0822575967965768;0.676844660808854;13.1671479092366
366231;Tandem pore domain potassium channels;12;0.00369591566269234;0.371698254293154;10.4727195120311;0.0824809118619008;0.676844660808854;7.41843314885116
782000;Proteoglycans in cancer;210;0.115687529006528;0.571281702520714;39.1537732088117;0.0838404448217169;0.676844660808854;61.0881381707756
119539;G-protein beta:gamma signalling;29;0.282633704271863;0.733330551010153;6.10407475615973;0.0848410916786082;0.676844660808854;13.3985148627589
576262;Extracellular matrix organization;248;0.125378992596421;0.586273565736066;43.8587297306599;0.0852223470548465;0.676844660808854;69.9740968438618
941402;Chromatin organization;120;0.929434529341827;0.999999999998916;-3.49199739371933;0.0857863289051504;0.676844660808854;38.7109143107317
137983;ALK2 signaling events;11;0.206421209153543;0.671416756737215;3.84693071555368;0.0862331226747581;0.676844660808854;6.924051523887
106510;Signaling by Wnt;182;0.0352517265032976;0.48128488332423;43.2427287100166;0.0863847012644704;0.676844660808854;54.0834197830129
833832;WNT ligand biogenesis and trafficking;25;0.0552891649748862;0.516600245477712;10.5368336301122;0.0864729987062496;0.676844660808854;12.0205147966787
138002;E-cadherin signaling in keratinocytes;19;0.984113858629879;0.999999999998916;-7.316901901339;0.0866442266143598;0.676844660808854;9.94618731435027
576260;RORA Activates Circadian Expression;24;0.69800525065201;0.987390622344303;-0.0196097934078749;0.0868701562735972;0.676844660808854;11.6709496865624
106481;Nuclear Events (kinase and transcription factor activation);22;0.522439975336738;0.899599096544532;2.03413730342717;0.0876141325909219;0.676844660808854;10.9657026171854
217716;Cholinergic synapse;108;0.0780163544949893;0.539682012538347;25.921531974089;0.0878297545979947;0.676844660808854;35.4767551086332
645324;Acyl chain remodelling of PS;18;0.61072034456409;0.943169802814092;0.693464759897109;0.0887599809093811;0.676844660808854;9.52736722767812
198881;IL-3 Signaling Pathway;98;0.442669734870262;0.843495066941843;11.6480072982824;0.0892593302581051;0.676844660808854;32.7782079114664
142418;triacylglycerol degradation;10;0.932739967383241;0.999999999998916;-3.65846136573646;0.0901755339413328;0.676844660808854;6.42613895181434
119523;SEMA3A-Plexin repulsion signaling by inhibiting Integrin adhesion;13;0.260131754176543;0.718101352545889;3.66038737511582;0.0902897426262986;0.676844660808854;7.62618543634298
105706;Fatty acids;14;0.999846777820553;0.999999999998916;-11.9593371486986;0.0907210007295738;0.676844660808854;7.99968895007235
106520;Serotonin Neurotransmitter Release Cycle;11;0.899313459630644;0.999999999998916;-3.06232029989453;0.0907495085024643;0.676844660808854;6.82400507115797
198817;Mitochondrial LC-Fatty Acid Beta-Oxidation;15;0.0723181305791535;0.539682012538347;7.17949676782198;0.0907540698341295;0.676844660808854;8.37572372889486
82934;Fatty acid elongation;23;0.789259515173442;0.999999999998916;-1.42982253760069;0.0909440888127038;0.676844660808854;11.2017180724525
366221;Potassium Channels;98;0.029792293430478;0.48128488332423;28.7601485284334;0.0909708642485693;0.676844660808854;32.6665780749398
82931;Galactose metabolism;29;0.213882779388614;0.680997500184802;7.27049811813265;0.0911089160097188;0.676844660808854;13.1720568141432
187104;Interferon alpha/beta signaling;61;0.99979432425352;0.999999999998916;-21.0483643063947;0.0914833308443405;0.676844660808854;22.6633003468727
771576;Cytosolic Iron-sulfur Cluster Assembly;13;0.112018807116893;0.566919625589408;5.71295108322447;0.0914982560146602;0.676844660808854;7.59766046315402
119525;CRMPs in Sema3A signaling;15;0.430429880882027;0.837144092004672;2.24028446160072;0.0918953586476773;0.676844660808854;8.34688871962706
83086;Long-term depression;58;0.381675952577715;0.807923354283406;8.33260781758577;0.0945992136493651;0.693425814884341;21.6664550786732
198833;Folate Metabolism;23;0.0361014917682437;0.48128488332423;10.9680946038597;0.0963971196359391;0.701077093405832;11.0342571881045
530748;Termination of O-glycan biosynthesis;21;0.692950285509656;0.982962812408142;-0.103934466207541;0.0988937006181686;0.701077093405832;10.2879133714122
119546;Golgi Associated Vesicle Biogenesis;50;0.935284332202082;0.999999999998916;-5.43485632672621;0.0998224710744949;0.701077093405832;19.1589482560548
170720;Carbohydrate digestion and absorption;41;0.423368098304034;0.837144092004672;5.50945908948721;0.100228280221817;0.701077093405832;16.525237037796
106341;GAB1 signalosome;98;0.076989686651588;0.539682012538347;24.2526583527123;0.100463783643542;0.701077093405832;32.0741045867729
83034;Biosynthesis of unsaturated fatty acids;21;0.442647133442963;0.843495066941843;2.84892758389618;0.101496312397494;0.701077093405832;10.2152373463852
161059;Signal amplification;31;0.137077373992586;0.586273565736066;9.28575153863697;0.101582009253507;0.701077093405832;13.4448726995232
160135;MAP kinase activation in TLR cascade;44;0.362405681386753;0.803481192307533;6.91314566449169;0.102019463207253;0.701077093405832;17.3356441964456
799177;Estrogen signaling pathway;98;0.355157137544379;0.801238233486612;13.8831648786717;0.102666605853074;0.701077093405832;31.9425340867366
106196;Metabolism of carbohydrates;241;0.556642427381251;0.910006961850798;22.9587805106547;0.102918047210054;0.701077093405832;66.566071537011
700638;Parkin-Ubiquitin Proteasomal System pathway;68;0.339934371981695;0.794973197678808;10.4791429384631;0.103657748899745;0.701077093405832;23.9832968371259
119541;G beta:gamma signalling through PLC beta;22;0.203337294999262;0.665625504142884;6.16359417462899;0.103717783360194;0.701077093405832;10.4887953816157
138022;Class I PI3K signaling events;39;0.130965695238218;0.586273565736066;11.0322587090066;0.103895715846902;0.701077093405832;15.792865606155
106572;Transmembrane transport of small molecules;506;0.00419123855629422;0.371698254293154;111.741953564132;0.104283539291896;0.701077093405832;125.895302862596
187229;DSCAM interactions;11;0.977132373389012;0.999999999998916;-5.43569351175696;0.104427809409677;0.701077093405832;6.54187064033022
198862;TCR Signaling Pathway;85;0.861130136484754;0.999999999998916;-1.07079041131051;0.104560487699944;0.701077093405832;28.4602960300528
705377;Parkinsons Disease Pathway;36;0.793737099140566;0.999999999998916;-1.12768127357173;0.104629233670742;0.701077093405832;14.8695048686866
106474;PI3K/AKT activation;97;0.157163144574901;0.616883870506227;19.9719122679565;0.104740720793563;0.701077093405832;31.5635208609278
545309;gamma-linolenate biosynthesis II (animals);12;0.537974733219043;0.899599096544532;0.924454758712489;0.105561601304945;0.701077093405832;6.90615311017229
83065;Axon guidance;119;0.0553777608609138;0.516600245477712;29.7082261413895;0.105580903466891;0.701077093405832;37.0906525514027
835392;tryptophan utilization I;33;0.83927482140089;0.999999999998916;-2.21476521872711;0.105855741415894;0.701077093405832;13.9177973936893
477135;Metabolism;1464;0.688747663410966;0.981785669367354;134.099958888778;0.105863868781234;0.701077093405832;327.776331494187
413442;Cytochrome bc1 complex;10;0.401155501649856;0.82271784274107;1.83049509116986;0.106168332682868;0.701077093405832;6.11286112612605
142358;isoleucine degradation I;12;0.73925355733762;0.999999999998916;-0.953928319497654;0.10742905814094;0.70635758399966;6.86844142490826
105924;Regulation of Insulin Secretion by Acetylcholine;10;0.283686785717599;0.733330551010153;2.84091042197766;0.108374373676539;0.709527950736997;6.072405749114
137958;Endothelins;52;0.374239027380514;0.804368305408293;7.72543129462085;0.109414547915303;0.709774543734076;19.3205256503845
106096;Integration of energy metabolism;103;0.244706824778595;0.698120773856254;17.722176950917;0.109779864976915;0.709774543734076;32.8037556899598
906029;Laminin interactions;23;0.318520697727854;0.774561442728686;4.6492816386426;0.109801936595937;0.709774543734076;10.6502248887059
105682;Apoptosis induced DNA fragmentation;13;0.161947018719149;0.627400939119755;4.89118970614432;0.111989330494714;0.714845612660609;7.15143101246506
522535;F-type ATPase, eukaryotes;15;0.129005617651805;0.586273565736066;5.91863303544086;0.112051566470637;0.714845612660609;7.87620907343362
137933;IL4-mediated signaling events;55;0.0356496617445843;0.48128488332423;19.031608051628;0.114255032074465;0.714845612660609;19.9553575226653
645313;Glycerophospholipid biosynthesis;87;0.787846338603164;0.999999999998916;1.67641817614069;0.114346741906191;0.714845612660609;28.4612581098179
169306;Pancreatic secretion;91;0.681715937190521;0.977892149602882;5.02013817772965;0.114551949740525;0.714845612660609;29.4794736283992
137910;CXCR4-mediated signaling events;75;0.221414027791825;0.683017024898981;14.4325693587222;0.114828875676189;0.714845612660609;25.3109329142199
149807;Bacterial invasion of epithelial cells;73;0.740622976310246;0.999999999998916;2.14186120067145;0.115173850436375;0.714845612660609;24.7672501846903
106266;Purine ribonucleoside monophosphate biosynthesis;11;0.990013755388383;0.999999999998916;-6.52004129871883;0.115253259284157;0.714845612660609;6.33706508307277
833814;Scavenging by Class A Receptors;19;0.14534994152628;0.598591694672743;6.55954599140524;0.115686671419137;0.714845612660609;9.17652138240657
82966;beta-Alanine metabolism;29;0.0977633834140391;0.56094945090003;9.95334298416507;0.115979651491207;0.714845612660609;12.372584776583
199556;Vitamin digestion and absorption;23;0.0810805663111248;0.543497084084032;9.0619805607089;0.116518248104997;0.714845612660609;10.4704262523003
138012;Signaling mediated by p38-alpha and p38-beta;34;0.960426758114396;0.999999999998916;-6.62303821358527;0.116984927372642;0.714845612660609;13.8558669042023
105985;Early Phase of HIV Life Cycle;13;0.691649933393037;0.982962812408142;-0.43623843834383;0.118033915082707;0.714845612660609;7.03117967229215
138063;S1P3 pathway;28;0.631766899364479;0.950753329888391;1.15326662514407;0.118161213422545;0.714845612660609;12.0008643299224
193147;Osteoclast differentiation;122;0.427086658632776;0.837144092004672;14.7519187902006;0.118830373785942;0.714845612660609;37.0180955926002
413420;Proteasome, 20S core particle;14;0.404786152499403;0.824123630777568;2.35728502403338;0.1195054148375;0.714845612660609;7.36312895911347
82998;Pyruvate metabolism;38;0.970237493250224;0.999999999998916;-7.57514830703055;0.120215783058745;0.714845612660609;14.9291310286929
160954;Processing of Intronless Pre-mRNAs;13;0.100545540154963;0.561922078674089;5.93717844824093;0.120490221217253;0.714845612660609;6.98356048032209
160977;Fatty acid, triacylglycerol, and ketone body metabolism;181;0.93913012534647;0.999999999998916;-1.79390531466997;0.120530505205831;0.714845612660609;51.0881957462082
131226;Peroxisome;77;0.486709204248992;0.874634811756993;8.32802935461873;0.120683596229516;0.714845612660609;25.5576135948477
477121;Regulation of KIT signaling;16;0.0441128533643536;0.482720652529926;8.44608862841605;0.120748787496169;0.714845612660609;8.04015407872145
790012;Biosynthesis of amino acids;64;0.738398565610179;0.999999999998916;1.6056692832213;0.120851836605155;0.714845612660609;22.1219455796005
672451;TSLP Signaling Pathway;37;0.223921484696804;0.683017024898981;8.44972503753329;0.122608357132062;0.717489637161542;14.5602731711629
106065;Basigin interactions;24;0.895825776535125;0.999999999998916;-3.61911062247282;0.122831327467396;0.717489637161542;10.6251862444434
530751;Glycosphingolipid metabolism;32;0.61194674972894;0.943169802814092;1.74169988001884;0.123115607717015;0.717489637161542;13.0704606396527
194384;African trypanosomiasis;34;0.356840821694308;0.801238233486612;5.67488745755025;0.124017390234912;0.717489637161542;13.6369480913083
905994;DNA Damage/Telomere Stress Induced Senescence;67;0.325834369919241;0.78414627165586;10.6654023821102;0.124052319389456;0.717489637161542;22.7828771092644
106464;Prolonged ERK activation events;20;0.605721915615905;0.942097436267581;0.895924909848162;0.124108847159144;0.717489637161542;9.30877984428498
106465;Frs2-mediated activation;18;0.572977425774329;0.921094810238266;1.10338438387396;0.12552145481024;0.722928078080028;8.61591076745031
106176;Regulation of ornithine decarboxylase (ODC);48;0.187799281373293;0.647992115008751;11.109978583792;0.126250814464217;0.723767206515613;17.5589769501178
530747;O-linked glycosylation of mucins;57;0.867745743241006;0.999999999998916;-2.42068146784845;0.12661201784999;0.723767206515613;20.0071054886609
82949;Glycine, serine and threonine metabolism;34;0.565214183866361;0.915585645400138;2.59765588867832;0.128351814347285;0.729552575077076;13.506322356772
187223;N-glycan antennae elongation in the medial/trans-Golgi;18;0.840197283700532;0.999999999998916;-2.31681898942142;0.128605275689153;0.729552575077076;8.54861778880798
106063;Tie2 Signaling;17;0.215405413352392;0.681820440611292;5.00205706224751;0.129052707471206;0.729552575077076;8.2052461853379
154409;Gastric acid secretion;72;0.0091841958176081;0.403484722293397;27.3975285769088;0.130117222595894;0.7328661213857;23.8338520111485
137914;Presenilin action in Notch and Wnt signaling;46;0.0431999541523818;0.481809974165106;16.3573322132907;0.13066457702422;0.733253230773279;16.8495344782161
187189;Regulation of Water Balance by Renal Aquaporins;43;0.101985915641158;0.561922078674089;12.7655183903809;0.132568743584577;0.740170070783861;15.9495279619738
106146;Synthesis of bile acids and bile salts via 7alpha-hydroxycholesterol;20;0.1569371850815;0.616883870506227;6.56301982108183;0.1328634265441;0.740170070783861;9.10891711426887
137976;IL2-mediated signaling events;51;0.366808946155725;0.804368305408293;7.73842863211212;0.134292972021364;0.740654160503588;18.0967031630463
835394;tryptophan utilization II;23;0.867646226265121;0.999999999998916;-2.91412258610239;0.134522303066528;0.740654160503588;10.0220281822734
143700;Vasopressin-regulated water reabsorption;42;0.152531388927816;0.612735770129187;10.9887025452785;0.134986908879148;0.740654160503588;15.5912817842224
106165;trans-Golgi Network Vesicle Budding;57;0.948589316379877;0.999999999998916;-6.28808399756049;0.135820919997746;0.740654160503588;19.6573131520227
106238;Synthesis of glycosylphosphatidylinositol (GPI);15;0.949804733071381;0.999999999998916;-4.75695483895002;0.135888559858743;0.740654160503588;7.39214658759312
576270;Activated NOTCH1 Transmits Signal to the Nucleus;30;0.349301070995954;0.796323274949109;5.23883015485882;0.136745007368297;0.740654160503588;12.0912537054778
198837;metapathway biotransformation;169;0.726097606798156;0.999444324900966;9.87674477032801;0.137189876042227;0.740654160503588;47.1473531284765
82958;Histidine metabolism;25;0.581817435669832;0.927042947714631;1.58341903422198;0.138456396100563;0.740654160503588;10.5452644395794
137984;Lissencephaly gene (LIS1) in neuronal migration and development;30;0.825567958602078;0.999999999998916;-1.96691243640157;0.138784323116653;0.740654160503588;12.0369191144509
160999;Netrin-1 signaling;40;0.914520388117276;0.999999999998916;-4.42873361685746;0.139167041147164;0.740654160503588;14.8998507594131
137999;Integrins in angiogenesis;44;0.818397671755995;0.999999999998916;-1.40023831872241;0.13943870427442;0.740654160503588;16.0052748062885
105698;Biological oxidations;151;0.927705661406459;0.999999999998916;-2.05158180430476;0.139648479086835;0.740654160503588;42.7668023573683
537443;Retrograde endocannabinoid signaling;94;0.691388819515045;0.982962812408142;4.99717370389791;0.139693614267438;0.740654160503588;28.9911346913718
545326;D-myo-inositol (1,4,5)-trisphosphate biosynthesis;24;0.710272642229467;0.989897378665092;-0.192463255925384;0.139718702601525;0.740654160503588;10.2088155395825
138057;ErbB1 downstream signaling;100;0.118474159164337;0.575887066514485;22.1895816304521;0.141837121019786;0.748671706723671;30.3749032437114
198849;G Protein Signaling Pathways;92;0.4305936974541;0.837144092004672;11.269800930113;0.142424184676907;0.748671706723671;28.3677654557997
695200;HIF-1 signaling pathway;98;0.10992035249844;0.566919625589408;22.2984962365039;0.143676120278976;0.748671706723671;29.7951938314053
106248;Post-chaperonin tubulin folding pathway;19;0.528696890607361;0.899599096544532;1.67145697211161;0.144151980907314;0.748671706723671;8.54645103752532
198878;Serotonin Receptor 2 and ELK-SRF/GATA4 signaling;14;0.664233192241181;0.974309345112866;-0.115174344082914;0.144727621673317;0.748671706723671;6.88973066214069
645319;Synthesis of PC;18;0.838894411760881;0.999999999998916;-2.29428692584501;0.144821308230652;0.748671706723671;8.21193791817642
106495;G-protein mediated events;45;0.0812407521248325;0.543497084084032;14.007493304683;0.144853641529719;0.748671706723671;16.108141584073
106355;FGFR4 ligand binding and activation;12;0.0557112592616853;0.516600245477712;6.73179399803079;0.145140663770842;0.748671706723671;6.19026557869301
908257;Adrenergic signaling in cardiomyocytes;142;0.151557959670174;0.612735770129187;27.0155314030485;0.147223665577308;0.750921530179743;40.2082498151729
198807;Alpha6-Beta4 Integrin Signaling Pathway;66;0.0851739485723205;0.546144710749694;17.9572039091554;0.147358849481758;0.750921530179743;21.5860139894426
545314;3-phosphoinositide biosynthesis;27;0.843131344281793;0.999999999998916;-2.38302683109508;0.147677387492512;0.750921530179743;10.9243128664438
672456;Leptin signaling pathway;57;0.722688123727735;0.998309604793045;1.51741667680549;0.147957879464273;0.750921530179743;19.2202554796704
198782;EGFR1 Signaling Pathway;168;0.232574304281896;0.687274038080493;26.9431516006603;0.148347447612671;0.750921530179743;46.2264625894306
106466;ARMS-mediated activation;16;0.424522647906619;0.837144092004672;2.42663385447234;0.148627397612025;0.750921530179743;7.4879446506418
941401;Condensation of Prophase Chromosomes;59;0.800287961938009;0.999999999998916;-0.272754511368195;0.149098178587695;0.750921530179743;19.7046183229322
730311;Molecules associated with elastic fibres;29;0.766089718978179;0.999999999998916;-0.857815161714482;0.149498085316463;0.750921530179743;11.4686843731548
105979;Nuclear Receptor transcription pathway;49;0.125423544275211;0.586273565736066;13.1017099102848;0.150544785238761;0.753707879038505;17.0098505120741
198874;Regulation of Actin Cytoskeleton;136;0.276940285186997;0.73045650327063;21.0555181685467;0.15149067109627;0.754529802541855;38.5596949235831
576248;Signaling by the B Cell Receptor (BCR);186;0.0221269227229965;0.48128488332423;46.6764010659356;0.152121125906586;0.754529802541855;50.1474404783334
413432;Bile acid biosynthesis, cholesterol => cholate;12;0.0864328299104329;0.548740705153295;5.94432307258983;0.152369534381094;0.754529802541855;6.07459386322042
138052;Ephrin B reverse signaling;26;0.387074962837495;0.811215927588292;4.16782244222104;0.153077912039994;0.754529802541855;10.5002486312967
645295;Gastrin-CREB signalling pathway via PKC and MAPK;198;0.0683578088534211;0.539682012538347;41.4745718505127;0.153288105424922;0.754529802541855;52.8166359065501
137940;Signaling events mediated by VEGFR1 and VEGFR2;63;0.0811784302321836;0.543497084084032;17.5954447641403;0.15388357599116;0.754529802541855;20.5723728065283
105909;Regulation of Insulin Secretion;77;0.0785636236674243;0.539682012538347;20.3733568336678;0.154156545819583;0.754529802541855;24.1216675908708
137970;EGF receptor (ErbB1) signaling pathway;25;0.629130081602638;0.950644122000451;0.972304914238531;0.156074294159451;0.759571979373083;10.1353442076912
672462;Prolactin Signaling Pathway;71;0.535769294829249;0.899599096544532;6.65950255141125;0.156178311685719;0.759571979373083;22.5309767693056
106059;Intrinsic Pathway;14;0.10043042947252;0.561922078674089;6.21688955355907;0.15724475083119;0.761608049163421;6.67547662250063
83112;Thyroid cancer;28;0.0735951272594302;0.539682012538347;10.5441249349384;0.1575912216611;0.761608049163421;10.9818799443042
547492;superpathway of inositol phosphate compounds;66;0.977107873012581;0.999999999998916;-9.23428523877067;0.158621973066252;0.764178813639933;21.1711053977182
106204;Gluconeogenesis;28;0.984295089801774;0.999999999998916;-8.39133460371729;0.162530357322964;0.774839236659496;10.866872199736
83048;MAPK signaling pathway;245;0.70364605127794;0.988242377947412;17.2543396686988;0.162959361303945;0.774839236659496;62.756482253027
137977;Neurotrophic factor-mediated Trk receptor signaling;55;0.756022083938919;0.999999999998916;0.630174561076098;0.163506580490556;0.774839236659496;18.1759003172002
782396;glycolysis;15;0.680111899724657;0.977892149602882;-0.235327843715365;0.164160854877323;0.774839236659496;6.8883052363133
198832;Adipogenesis;129;0.00152588665052356;0.313081674775116;46.8986652049279;0.164195761145291;0.774839236659496;36.2606751282592
730321;Synthesis of IP3 and IP4 in the cytosol;26;0.843657982462448;0.999999999998916;-2.40130129287009;0.164205315568922;0.774839236659496;10.2490582950435
645321;Acyl chain remodelling of PC;26;0.45241101474899;0.851466430706944;3.31978322131963;0.16439574155245;0.774839236659496;10.2448578557541
366238;Amyloids;70;0.781898985905691;0.999999999998916;0.833820617943525;0.164880934171668;0.774839236659496;21.9577860638905
105906;Activation of Chaperones by IRE1alpha;48;0.556444374902541;0.910006961850798;4.03311146116826;0.165989843819931;0.776352962903021;16.2668194958573
142419;phospholipases;30;0.461448298046887;0.860346550885666;3.65823756313943;0.166640883560704;0.776352962903021;11.3431887698662
198845;Insulin Signaling;157;0.531533635529484;0.899599096544532;15.4030060394639;0.16672331905685;0.776352962903021;42.6413919127263
645317;Acyl chain remodelling of PE;24;0.336201888402222;0.791333334604893;4.56355871624456;0.167343845137108;0.776881123484998;9.59568671220709
545280;dermatan sulfate biosynthesis;16;0.852669215949408;0.999999999998916;-2.4950125496569;0.169720377300951;0.78281895477106;7.1149844461342
525336;Serotonergic synapse;105;0.679887258991535;0.977892149602882;6.20142441501392;0.16990734229118;0.78281895477106;30.3129752672749
161070;Na+/Cl- dependent neurotransmitter transporters;18;0.325187271606693;0.78414627165586;3.7896083076428;0.170155817192404;0.78281895477106;7.733261024946
198864;IL-6 Signaling Pathway;93;0.180130026514252;0.643772205486088;18.4741982564279;0.17116814119908;0.785118539871228;27.3776700292184
83113;Basal cell carcinoma;55;0.0256020059928068;0.48128488332423;20.1089587012558;0.172424811708819;0.7885218254863;17.8937913157139
193146;Bile secretion;70;0.200223417385569;0.664070801657145;14.2969083855238;0.173053108598263;0.789039768965891;21.6672683848254
119526;Other semaphorin interactions;18;0.381794113862031;0.807923354283406;3.14684792043913;0.173664766179723;0.789152471646738;7.67070752640626
685550;DAP12 signaling;152;0.0420857619390251;0.481809974165106;37.0224365134158;0.17410805183851;0.789152471646738;41.1036427551831
198825;Selenium Pathway;82;0.0485584866735795;0.499706175483014;23.4867000435542;0.174736664405077;0.789665397842411;24.5658970926345
138062;Signaling events mediated by HDAC Class II;31;0.12848844876072;0.586273565736066;9.50716061002201;0.17587455396732;0.790375824704659;11.4093618728964
730306;Assembly of collagen fibrils and other multimeric structures;51;0.256251316003729;0.713776392941297;9.97103877003151;0.175925689441442;0.790375824704659;16.7559033412867
106145;Synthesis of bile acids and bile salts;23;0.13857188110531;0.586273565736066;7.57957220590739;0.18030763046318;0.807693830028044;9.04071651633458
105922;Formation of ATP by chemiosmotic coupling;13;0.16749716932692;0.63231885445834;4.8109948438425;0.182856619960694;0.815216705781591;5.94874144636105
138029;Sumoylation by RanBP2 regulates transcriptional repression;11;0.143314852540693;0.5948352717525;4.65974863853322;0.18329161314392;0.815216705781591;5.28516813424334
161001;Netrin mediated repulsion signals;10;0.37645696800114;0.804368305408293;2.03298282693069;0.183885977655178;0.815216705781591;4.93941486248961
213306;Measles;127;0.596719479820173;0.935577181103092;10.5147120032014;0.185726793659488;0.815216705781591;34.7813124943016
106034;Platelet activation, signaling and aggregation;195;0.115971677208839;0.571281702520714;36.9409406778367;0.186071857534135;0.815216705781591;50.1890965229822
137969;Signaling events mediated by PRL;23;0.866302432479904;0.999999999998916;-2.88432866035525;0.186145820100644;0.815216705781591;8.92770613861313
413468;HRD1/SEL1 ERAD complex;11;0.76220722470528;0.999999999998916;-1.20288635553189;0.186588069978727;0.815216705781591;5.24129607371826
160137;activated TAK1 mediates p38 MAPK activation;14;0.720520795551364;0.996243554859828;-0.711315435431112;0.186654624341838;0.815216705781591;6.21245954995249
672457;Synaptic Vesicle Pathway;48;0.869887981740371;0.999999999998916;-2.7402041402328;0.186776151259359;0.815216705781591;15.6710822346982
144182;Proximal tubule bicarbonate reclamation;20;0.152935236607518;0.612735770129187;6.63767289211173;0.188482590419026;0.818463552625005;8.0100153667408
161049;Nucleosome assembly;53;0.99549645437522;0.999999999998916;-13.3608524563561;0.188911774619087;0.818463552625005;16.8893250807297
198799;Wnt Signaling Pathway NetPath;113;0.0259938337110076;0.48128488332423;32.3207932940181;0.189122779131365;0.818463552625005;31.3806414706509
161060;ADP signalling through P2Y purinoceptor 12;21;0.149613509426869;0.61122105717857;6.91892713213714;0.189998059850533;0.819935289270471;8.27597087047744
119572;Facilitative Na+-independent glucose transporters;12;0.571830877374316;0.921094810238266;0.629453399398412;0.190811009794244;0.821130525294333;5.51290358948494
138017;Signaling events mediated by PTP1B;50;0.475263405758079;0.870937245958584;5.65508916591045;0.192170606292067;0.821246415166089;16.0343040021998
161061;ADP signalling through P2Y purinoceptor 1;26;0.275172634406134;0.729989326078376;5.7399447157583;0.192417108853708;0.821246415166089;9.65770430853695
169349;Validated transcriptional targets of AP1 family members Fra1 and Fra2;31;0.0693686123649497;0.539682012538347;11.4265805306667;0.192446124702758;0.821246415166089;11.0379923382313
105911;Glycolysis;25;0.795601579081277;0.999999999998916;-1.49422082740869;0.193661732263445;0.823109435534573;9.35229445215735
771593;Constitutive Signaling by NOTCH1 PEST Domain Mutants;53;0.335567715357586;0.791333334604893;8.60370736091776;0.194423548735884;0.823109435534573;16.7318140596573
198885;IL-2 Signaling pathway;41;0.0937753482151967;0.553757331359141;12.6644569269755;0.194494527195506;0.823109435534573;13.6535031958483
835389;adenosine ribonucleotides de novo biosynthesis;17;0.616060618219147;0.945111010713522;0.565314124497813;0.19503205355405;0.823110484971912;7.00699711255944
755439;Regulation of Microtubule Cytoskeleton;44;0.628928014687529;0.950644122000451;2.4242929018913;0.197040207737968;0.828519802970222;14.3671819499027
83114;Melanoma;66;0.217610668977168;0.683017024898981;13.1880572001679;0.197605321028686;0.828519802970222;19.8667039790566
106170;Amino acid transport across the plasma membrane;28;0.292809654856029;0.740247844226718;5.78927999636431;0.198108612365354;0.828519802970222;10.0978253655089
814926;Carbon metabolism;95;0.777211034218841;0.999999999998916;2.52874373307262;0.198614703513687;0.828519802970222;26.7855554881477
138011;CXCR3-mediated signaling events;31;0.104498010324927;0.561922078674089;10.1863429633903;0.199017811679531;0.828519802970222;10.8961879952703
137964;Regulation of p38-alpha and p38-beta;25;0.193115321133443;0.65920392992004;6.91439033596263;0.199694410580782;0.829083569132134;9.23573755911238
576250;Downstream Signaling Events Of B Cell Receptor (BCR);161;0.0873973446849896;0.548740705153295;33.9140329536384;0.201113187196874;0.831033891843211;41.8011852432058
198865;Fatty Acid Beta Oxidation;32;0.0342752717467842;0.48128488332423;13.5779595290778;0.201619352842498;0.831033891843211;11.1095176674804
119549;G alpha (s) signalling events;126;0.00519093038997642;0.371698254293154;41.737163829624;0.201791519429291;0.831033891843211;33.8464354082197
833829;Role of LAT2/NTAL/LAB on calcium mobilization;100;0.100912868743237;0.561922078674089;23.1208044071817;0.204417579982398;0.833662758309439;27.7388294433239
106122;Mitochondrial Fatty Acid Beta-Oxidation;15;0.272052886466274;0.729989326078376;3.90021788804714;0.205378077270154;0.833662758309439;6.24569960376229
83063;Hedgehog signaling pathway;50;0.113106835353645;0.566919625589408;13.7219253056186;0.205619725203729;0.833662758309439;15.6692339642537
161036;CREB phosphorylation through the activation of Ras;27;0.460589534755036;0.860346550885666;3.32922497666654;0.205665949164614;0.833662758309439;9.67288107380649
106493;Opioid Signalling;83;0.0780965910565837;0.539682012538347;21.500154636967;0.205761458971849;0.833662758309439;23.6939215576471
161044;Ionotropic activity of Kainate Receptors;11;0.275529069174619;0.729989326078376;3.11292826455392;0.207466182676198;0.833662758309439;4.97386634698731
83068;ECM-receptor interaction;81;0.0894886457826232;0.549820898918144;20.4733008765569;0.208016078146094;0.833662758309439;23.1428594432284
187172;Synthesis, Secretion, and Inactivation of Glucose-dependent Insulinotropic Polypeptide (GIP);12;0.825915956917485;0.999999999998916;-1.97657666293182;0.208058382652125;0.833662758309439;5.28388687039882
137919;N-cadherin signaling events;33;0.530375831238676;0.899599096544532;3.00960589139748;0.208173722346115;0.833662758309439;11.2350010472429
138078;p38 signaling mediated by MAPKAP kinases;20;0.39457513365279;0.81909092785376;3.27596822068255;0.209261366069542;0.833662758309439;7.6531496546141
698755;Drug Induction of Bile Acid Pathway;17;0.236846314928431;0.687274038080493;4.70986301897248;0.209759366311899;0.833662758309439;6.77631601330964
106500;Adenylate cyclase inhibitory pathway;13;0.0398587332885978;0.481809974165106;7.63490548887429;0.2106150992886;0.833662758309439;5.56168569914519
645288;Collagen formation;84;0.272020726218537;0.729989326078376;14.2934288442647;0.210861523687338;0.833662758309439;23.7564616977885
771578;FCGR activation;11;0.607450250451303;0.942871108096653;0.249589389936072;0.211509722705633;0.833662758309439;4.92396185186155
106439;Signalling by NGF;266;0.180380444803094;0.643772205486088;42.5766213746631;0.212467292311695;0.833662758309439;64.1933469718959
198821;Glucuronidation;26;0.999954663855732;0.999999999998916;-17.1181230803771;0.212689026148722;0.833662758309439;9.26510546590229
730334;Synthesis of Leukotrienes (LT) and Eoxins (EX);20;0.921685654254775;0.999999999998916;-4.20683844548835;0.213213282011761;0.833662758309439;7.58770361652458
106380;Glucagon-type ligand receptors;31;0.0299146163091558;0.48128488332423;13.6480425558023;0.213213940367083;0.833662758309439;10.5991637471779
749777;Hippo signaling pathway;151;0.000327116941880146;0.121358246219237;57.3746023166581;0.213449537883965;0.833662758309439;38.9849263990175
920975;Amyotrophic lateral sclerosis (ALS);34;0.75648745481493;0.999999999998916;-0.477993421414521;0.213456111305315;0.833662758309439;11.3849373918086
106343;Signaling by FGFR;152;0.0287383885845107;0.48128488332423;39.1379482016861;0.214172327437291;0.833662758309439;39.1756623050006
576259;Circadian Repression of Expression by REV-ERBA;23;0.7550485891174;0.999999999998916;-0.889476060313937;0.215556412143597;0.833662758309439;8.38895763351891
645314;Synthesis of PA;29;0.986893842941201;0.999999999998916;-8.86825441250883;0.215841958202889;0.833662758309439;10.0138309533553
106157;Chylomicron-mediated lipid transport;16;0.218017609302415;0.683017024898981;4.76593742909376;0.21600370486867;0.833662758309439;6.38887803118492
137932;IL6-mediated signaling events;41;0.386330661183378;0.810765168401281;6.11777513763459;0.216496214414097;0.833662758309439;13.1229664451459
106121;Hormone-sensitive lipase (HSL)-mediated triacylglycerol hydrolysis;12;0.518092385898882;0.896855971974109;1.09644230182349;0.21657818394723;0.833662758309439;5.17491575285944
161072;Organic cation/anion/zwitterion transport;13;0.502531393648663;0.882778023148108;1.33424704496384;0.217720522503483;0.835038024106189;5.46757367888462
477126;Cross-presentation of soluble exogenous antigens (endosomes);46;0.358950676748405;0.801238233486612;7.23625661233418;0.218025593761407;0.835038024106189;14.3482779292763
138048;Nongenotropic Androgen signaling;16;0.368930627106641;0.804368305408293;3.00036265091999;0.218996161811488;0.836663640636407;6.34530021882333
106555;RNA Polymerase I Chain Elongation;68;0.96826547777629;0.999999999998916;-8.10869275451007;0.220440443018907;0.840086464440211;19.6537737286175
814182;Prolactin signaling pathway;71;0.399518878967297;0.82271784274107;9.54279002209108;0.221572550959147;0.841512434241446;20.3346891092106
82994;Sphingolipid metabolism;46;0.642226742350175;0.95616265236197;2.34574244800364;0.222088689022959;0.841512434241446;14.248623741408
477133;Meiosis;101;0.822860581296003;0.999999999998916;1.29247826322704;0.222576520976932;0.841512434241446;27.3000468211947
106043;G alpha (q) signalling events;178;0.0704764783700706;0.539682012538347;38.0975505708854;0.223928803374103;0.841512434241446;44.4751249784577
413455;ECS complex;12;0.794591341693637;0.999999999998916;-1.57835543447522;0.224124980358908;0.841512434241446;5.08044484263736
138059;S1P2 pathway;23;0.564717842718624;0.915585645400138;1.62433926670567;0.224292111852441;0.841512434241446;8.23739265606036
119551;G alpha (z) signalling events;46;0.0141966290031411;0.453109075683587;19.5726548154955;0.224731610973771;0.841512434241446;14.184359949893
137975;RXR and RAR heterodimerization with other nuclear receptor;14;0.442578448268316;0.843495066941843;1.99835260783886;0.225402374093637;0.841512434241446;5.66664716949711
187204;Platelet sensitization by LDL;16;0.334731370160819;0.791333334604893;3.36681135970887;0.225758231379396;0.841512434241446;6.24806883582938
105736;Proteolytic cleavage of SNARE complex proteins;16;0.482529646607901;0.873235821343811;1.84423743614466;0.22673090499852;0.843086763246924;6.23421968200089
83057;SNARE interactions in vesicular transport;33;0.858716038071707;0.999999999998916;-2.68902672308534;0.229219539162676;0.847442153648624;10.7960401176264
771573;Nuclear Envelope Reassembly;12;0.852922669966622;0.999999999998916;-2.35831070121682;0.229667124527705;0.847442153648624;5.01221534173992
160957;Downstream signaling of activated FGFR;139;0.058708443598929;0.524127815127622;32.8512782507687;0.230050330359297;0.847442153648624;35.5887621125734
105700;Cytochrome P450 - arranged by substrate type;52;0.774163273086784;0.999999999998916;0.0351578197660403;0.230125215841597;0.847442153648624;15.5272234026015
138032;Canonical Wnt signaling pathway;29;0.184643338668093;0.645817349427289;7.83121676665185;0.230668001352138;0.847442153648624;9.72741818298177
106522;Glutamate Neurotransmitter Release Cycle;16;0.973361980835115;0.999999999998916;-6.01141189718401;0.233005830514416;0.853983091741831;6.14566750532305
138051;EPO signaling pathway;32;0.168423751820177;0.63231885445834;8.73862101723982;0.234866724872517;0.858748979724813;10.4253511184665
106050;Platelet degranulation;74;0.45780839945581;0.858460793104408;8.6300231484268;0.236633701525508;0.863149596993045;20.5881602364363
161040;CREB phosphorylation through the activation of CaMKII;17;0.607058371177546;0.942871108096653;0.661551690871402;0.238446529666411;0.867696160211264;6.35266722565678
941400;Detoxification of Reactive Oxygen Species;25;0.696665270872565;0.98731840423383;0.0517809770238336;0.239232433860018;0.868380866282944;8.51856360149817
82975;N-Glycan biosynthesis;45;0.979829860523502;0.999999999998916;-8.96877128288465;0.239826312811753;0.868380866282944;13.5801559749564
137925;Aurora A signaling;31;0.219937223869336;0.683017024898981;7.50909467526773;0.24126798437907;0.868380866282944;10.0441196799685
477132;Cell-Cell communication;124;0.842104985808462;0.999999999998916;1.84397273434305;0.242461970266447;0.868380866282944;31.7568142935774
413362;O-glycan biosynthesis, mucin type core;25;0.968425059969929;0.999999999998916;-6.6220102319986;0.242913589004318;0.868380866282944;8.45531268090469
685549;DAP12 interactions;166;0.175778795501578;0.64117408263909;29.2537254978461;0.243162442462814;0.868380866282944;40.9691205181252
138021;Paxillin-dependent events mediated by a4b1;19;0.794066966657189;0.999999999998916;-1.57094716045781;0.243297689672694;0.868380866282944;6.83745589648637
187173;Circadian Clock;54;0.214700909000822;0.680997500184802;11.4066306348318;0.243633273638073;0.868380866282944;15.669270665337
101142;Alanine, aspartate and glutamate metabolism;30;0.683117585440187;0.978986099994731;0.538548695871729;0.243753162955967;0.868380866282944;9.7404690747576
83104;Shigellosis;58;0.523198281445736;0.899599096544532;5.61393289371614;0.24444650723372;0.868380866282944;16.6027315834542
530760;Antiviral mechanism by IFN-stimulated genes;68;0.356817434253748;0.801238233486612;10.1049868921942;0.245868935089816;0.868380866282944;18.9194110015432
106337;Signaling by EGFR;170;0.138492234623278;0.586273565736066;31.8292659019223;0.245915900823959;0.868380866282944;41.7174907915585
198852;Statin Pathway;27;0.337318601716109;0.79259524206914;4.98577481002672;0.246003456897387;0.868380866282944;8.92483300907636
105697;NCAM1 interactions;36;0.07254348328869;0.539682012538347;12.444828294855;0.248074047276392;0.871852767289671;11.1746421566031
138005;E-cadherin signaling in the nascent adherens junction;33;0.102479629345068;0.561922078674089;10.679843554066;0.248354473357652;0.871852767289671;10.4162121243551
645274;Signaling by FGFR in disease;167;0.0830793976727306;0.546144710749694;35.2118238288634;0.248809014559039;0.871852767289671;40.9389027181948
106008;Assembly Of The HIV Virion;13;0.185061237858081;0.645817349427289;4.56788204303021;0.250849870715817;0.871852767289671;5.05019395277211
645304;Heparan sulfate/heparin (HS-GAG) metabolism;49;0.11427561044312;0.56840985454175;13.4898601317414;0.250982811108933;0.871852767289671;14.2909655096401
760635;Gastric cancer network 1;39;0.535667030236976;0.899599096544532;3.515421605519;0.251120952227733;0.871852767289671;11.8558358463849
730309;Collagen degradation;36;0.767220280292793;0.999999999998916;-0.592702993965095;0.25186942615957;0.871852767289671;11.097895163914
161037;Ras activation uopn Ca2+ infux through NMDA receptor;19;0.797096713846517;0.999999999998916;-1.6172109421686;0.251916486682708;0.871852767289671;6.71019434361472
83083;Leukocyte transendothelial migration;109;0.630553880513166;0.950644122000451;7.91991625890397;0.252108861559611;0.871852767289671;28.0613542651881
645312;Phospholipid metabolism;134;0.908757643626591;0.999999999998916;-1.34677477745353;0.252708008991567;0.871956463457388;33.5737091333841
413352;Lysine degradation, lysine => saccharopine => acetoacetyl-CoA;11;0.692025318256133;0.982962812408142;-0.50482288571439;0.254913026843257;0.875063325651525;4.41931074822003
83015;Pantothenate and CoA biosynthesis;17;0.806630261264702;0.999999999998916;-1.77152674218812;0.255331944028256;0.875063325651525;6.11642446441794
142207;mevalonate pathway I;11;0.747686676260212;0.999999999998916;-1.05065657317016;0.255921721248434;0.875063325651525;4.40816325586814
205242;Meiotic Recombination;72;0.845044915885379;0.999999999998916;-1.04566701064396;0.256600831914038;0.875063325651525;19.5450833018755
106385;Downstream signal transduction;151;0.0934361943325714;0.553757331359141;31.8777492530987;0.256954220477093;0.875063325651525;37.1196524639651
576249;Antigen Activates B Cell Receptor Leading to Generation of Second Messengers;30;0.00549953233811495;0.371698254293154;16.9700161087021;0.257035572156127;0.875063325651525;9.49547328336741
137981;Insulin-mediated glucose transport;29;0.238064164341877;0.687274038080493;6.83986911136784;0.257811365102479;0.875758339993343;9.22834133345169
833811;Syndecan interactions;18;0.750700637246484;0.999999999998916;-0.97382477623899;0.259243311780003;0.878674233732224;6.33448214007649
198766;Inflammatory Response Pathway;27;0.0279395511959601;0.48128488332423;12.6900842105499;0.260321171328306;0.879281956483215;8.67573865200742
83082;Fc epsilon RI signaling pathway;68;0.367065196893557;0.804368305408293;9.88094970599803;0.260570501464347;0.879281956483215;18.5135491135626
782382;gluconeogenesis;14;0.940621609387692;0.999999999998916;-4.33854926148237;0.262196361766271;0.882823793903137;5.19589394658157
187191;Iron uptake and transport;37;0.0852014268075567;0.546144710749694;12.1480626335099;0.264521551462634;0.888699598334989;11.0910633012843
545315;D-myo-inositol-5-phosphate metabolism;18;0.498938481673614;0.88061492387555;1.8901123722897;0.265702819292333;0.889948885446359;6.24443962683412
137962;Wnt signaling network;27;0.309376797098875;0.763823946262973;5.38759518251156;0.266055215100804;0.889948885446359;8.57798167668182
212237;Mineral absorption;46;0.049356214916046;0.499706175483014;15.928896117255;0.268229171649945;0.892304642246872;13.1810817742458
187199;Prostacyclin signalling through prostacyclin receptor;20;0.23498081982762;0.687274038080493;5.29841454716607;0.268315711104264;0.892304642246872;6.73807259770691
530741;Signaling by ERBB4;142;0.133407839366925;0.586273565736066;27.9704889253439;0.268506814670893;0.892304642246872;34.7071702425795
106516;Transmission across Chemical Synapses;187;0.529553081444571;0.899599096544532;18.5121441616011;0.269456787754394;0.893316096127066;44.3297363796645
83047;Non-homologous end-joining;12;0.132118465127523;0.586273565736066;5.0954372352941;0.26997738414284;0.893316096127066;4.54085535477434
160138;MAPK targets/ Nuclear events mediated by MAP kinases;28;0.583940237953407;0.927042947714631;1.80814590902905;0.270917364296933;0.894494401083838;8.74715250454457
161034;Unblocking of NMDA receptor, glutamate binding and activation;16;0.879555299493371;0.999999999998916;-2.99110320055722;0.272355066452606;0.895440026768994;5.61759818851033
771599;Binding and Uptake of Ligands by Scavenger Receptors;41;0.0474495590578371;0.499706175483014;14.9055675186336;0.273001525965153;0.895440026768994;11.8864948571064
198756;One Carbon Metabolism;29;0.929043125914971;0.999999999998916;-4.83179015429181;0.273745062043335;0.895440026768994;8.94817093873398
105824;CDT1 association with the CDC6:ORC:origin complex;56;0.179258376358649;0.643772205486088;12.6728952809672;0.274418563802224;0.895440026768994;15.3848697079978
106357;Class A/1 (Rhodopsin-like receptors);284;0.0549979705239358;0.516600245477712;56.4070358475993;0.274887182336207;0.895440026768994;64.4523970928334
83090;Insulin signaling pathway;131;0.224680223557;0.683017024898981;22.277445119572;0.275421825476609;0.895440026768994;32.0621472772324
106352;FGFR3 ligand binding and activation;11;0.0571189252167249;0.52398918222768;6.35326976133078;0.276089944310456;0.895440026768994;4.18982595714762
413381;beta-Oxidation;12;0.247611596570556;0.701390884658146;3.60017472747089;0.276096520715814;0.895440026768994;4.47258138700503
137971;Paxillin-independent events mediated by a4b1 and a4b7;22;0.771038062211745;0.999999999998916;-1.16298456669743;0.276471217545827;0.895440026768994;7.13703562483175
106423;SHC-mediated signalling;15;0.0960257500836799;0.554899082056156;6.58605276916308;0.277048676689624;0.895440026768994;5.28789722950953
106540;Telomere Maintenance;66;0.540050953472256;0.899599096544532;6.07750790773228;0.27774249013052;0.895792620799909;17.5991013714984
82969;Selenocompound metabolism;17;0.744225920641077;0.999999999998916;-0.914800843492171;0.279918354258745;0.896086723086705;5.78650452067787
106053;Platelet Aggregation (Plug Formation);36;0.260626790118962;0.718101352545889;7.58180024966821;0.283930820823713;0.896086723086705;10.4719696664881
83071;Tight junction;130;0.942179331144071;0.999999999998916;-4.25488982696127;0.284546947780033;0.896086723086705;31.5142362008394
138066;JNK signaling in the CD4+ TCR pathway;13;0.378976669234367;0.806769125625907;2.4610343850862;0.284762307190717;0.896086723086705;4.65224000268365
672453;Endothelin;34;0.327216016554319;0.784499119501123;6.14243888453332;0.284845835016458;0.896086723086705;9.97383962386612
138081;FAS (CD95) signaling pathway;33;0.604743381732552;0.941531362616128;1.92833654335081;0.28531099838871;0.896086723086705;9.72387894379534
198812;Endochondral Ossification;62;0.186385283835338;0.647992115008751;13.4451857475546;0.285633635322954;0.896086723086705;16.4883867945608
106048;Response to elevated platelet cytosolic Ca2+;79;0.435821471809045;0.839735802591593;9.67321201186857;0.287624352353122;0.896086723086705;20.2596052042147
545279;chondroitin sulfate biosynthesis;19;0.759882083776569;0.999999999998916;-1.07420065741789;0.288076806786406;0.896086723086705;6.1992486819949
82987;Inositol phosphate metabolism;59;0.979892807082861;0.999999999998916;-9.49935805093567;0.288096009619059;0.896086723086705;15.7451586113642
790011;Ovarian steroidogenesis;48;0.237442295111966;0.687274038080493;9.92947880397359;0.290065231774906;0.896086723086705;13.173392199553
187102;Negative regulators of RIG-I/MDA5 signaling;32;0.00813578386530933;0.403484722293397;16.8459156258735;0.290595367440516;0.896086723086705;9.38783842659378
711361;Oncostatin M Signaling Pathway;61;0.273888858236331;0.729989326078376;11.0322000149822;0.291924630019447;0.896086723086705;16.1067660638318
82986;Glycerolipid metabolism;53;0.823754898558545;0.999999999998916;-1.19347651187637;0.292365667234137;0.896086723086705;14.2742661772413
106475;AKT phosphorylates targets in the cytosol;13;0.498289236132446;0.880483402254795;1.37234308436113;0.292548548263202;0.896086723086705;4.5642168349319
83080;T cell receptor signaling pathway;97;0.729201793121421;0.999999999998916;4.15164147747182;0.293299461319074;0.896086723086705;24.0622205295147
106340;SHC1 events in EGFR signaling;15;0.140727256035978;0.590668921224982;5.71064287139219;0.29330872028437;0.896086723086705;5.08928261112689
530734;Signaling by ERBB2;153;0.0250894558053552;0.48128488332423;40.0410574978412;0.293332817356645;0.896086723086705;36.1092042242448
105821;Assembly of the pre-replicative complex;65;0.104535112547073;0.561922078674089;16.847705260562;0.293482604453376;0.896086723086705;16.971222206001
106351;FGFR2c ligand binding and activation;12;0.0492119008558377;0.499706175483014;6.9407682520532;0.293544253700789;0.896086723086705;4.28184022655226
138076;Cellular roles of Anthrax toxin;22;0.507310241333324;0.889244038584271;2.21102184881322;0.293964038122833;0.896086723086705;6.87827539597539
169345;Notch signaling pathway;56;0.197985705572263;0.662257862307219;12.1571758296587;0.294454593306829;0.896086723086705;14.9113637015254
83098;Parkinson's disease;121;0.406144478614272;0.824123630777568;15.225953732217;0.294502520781737;0.896086723086705;29.2259323178745
82974;Starch and sucrose metabolism;54;0.978980228042074;0.999999999998916;-9.20867855951606;0.295385678875122;0.896086723086705;14.4342092834854
105925;Regulation of Insulin Secretion by Glucagon-like Peptide-1;43;0.371961775839089;0.804368305408293;6.61691466467341;0.296406341666607;0.896086723086705;11.8796362076774
106156;Lipoprotein metabolism;28;0.0294999358242436;0.48128488332423;12.8505676467605;0.296685622900981;0.896086723086705;8.3160136029099
137946;Atypical NF-kappaB pathway;14;0.613183501046237;0.943169802814092;0.392009191095676;0.297001759079087;0.896086723086705;4.78099668255954
833810;Non-integrin membrane-ECM interactions;39;0.360439613297469;0.801441926809466;6.2879870616025;0.297416621922314;0.896086723086705;10.9254314191094
413445;Spliceosome, U4/U6.U5 tri-snRNP;30;0.914213361904129;0.999999999998916;-4.30916065026254;0.297532365995761;0.896086723086705;8.78574135193131
160976;Metabolism of lipids and lipoproteins;547;0.910315676855244;0.999999999998916;25.894110768586;0.297790271360982;0.896086723086705;116.642942061153
920993;Interferon type I;48;0.428321468093293;0.837144092004672;6.25400179388308;0.297827490101066;0.896086723086705;13.0061970066271
187103;Interferon Signaling;161;0.999719687670022;0.999999999998916;-26.6912831141102;0.298393419990257;0.896086723086705;37.6075595541461
198828;Hypertrophy Model;20;0.623827203225815;0.949059856347515;0.685462459137097;0.298433147660366;0.896086723086705;6.31182326542742
119540;G beta:gamma signalling through PI3Kgamma;26;0.338159854454742;0.793355125612045;4.82921297591965;0.299866196439907;0.896086723086705;7.77799091395194
83119;Non-small cell lung cancer;54;0.0559041767943915;0.516600245477712;17.2473002073852;0.301283604062742;0.896086723086705;14.3003797650179
119555;CD28 dependent Vav1 pathway;11;0.589014731319505;0.928333184047068;0.406682090450278;0.301899764942745;0.896086723086705;3.9214827861594
160958;FRS2-mediated cascade;36;0.0943411641545273;0.553757331359141;11.5945538439192;0.302607583824368;0.896086723086705;10.1231492008081
645306;HS-GAG biosynthesis;28;0.37244347089415;0.804368305408293;4.6335704997661;0.302764741768574;0.896086723086705;8.21689416539008
198898;Estrogen metabolism;13;0.859992625313402;0.999999999998916;-2.51327582791704;0.303755171122906;0.896086723086705;4.43940816200577
82938;Primary bile acid biosynthesis;17;0.0848490031932857;0.546144710749694;7.40024934725907;0.303876817872324;0.896086723086705;5.4783030366637
137967;Trk receptor signaling mediated by PI3K and PLC-gamma;32;0.00225467391416212;0.345416043649637;19.3043482234972;0.304036240072165;0.896086723086705;9.15267469413386
142269;superpathway of cholesterol biosynthesis;24;0.891358131748639;0.999999999998916;-3.50064408156182;0.305102650370689;0.896086723086705;7.20897357265026
137924;VEGFR1 specific signals;29;0.405793240697006;0.824123630777568;4.302659626114;0.305742871752863;0.896086723086705;8.40855005204066
413353;Methionine degradation;10;0.46218355834132;0.860346550885666;1.3421296008584;0.305854342148926;0.896086723086705;3.60847287437283
161062;Thromboxane signalling through TP receptor;24;0.225011296537361;0.683017024898981;6.18223683434933;0.307128776910631;0.896086723086705;7.1786763829011
82977;Mucin type O-Glycan biosynthesis;29;0.941785737794129;0.999999999998916;-5.37352100700399;0.307187858470927;0.896086723086705;8.38481044939775
106232;Gamma-carboxylation, transport, and amino-terminal cleavage of proteins;10;0.326394265047843;0.78414627165586;2.45746516535736;0.307311892871577;0.896086723086705;3.59441367450616
106261;Muscle contraction;50;0.310865361162311;0.7644393792948;8.68582232978931;0.308007105980824;0.896086723086705;13.2445117504205
106444;NRAGE signals death through JNK;39;0.464872862234075;0.863254818112246;4.61802672355796;0.309112848281315;0.896086723086705;10.7015359378398
106144;Bile acid and bile salt metabolism;32;0.206167771685412;0.671416756737215;7.9482003593228;0.309408759224297;0.896086723086705;9.05998985692274
138080;Aurora B signaling;36;0.949458104819304;0.999999999998916;-6.01737539723148;0.309435038473838;0.896086723086705;9.99809192738633
198770;IL-5 Signaling Pathway;67;0.373031918252032;0.804368305408293;9.62750177113008;0.309572916794798;0.896086723086705;17.0159321988591
161063;Thrombin signalling through proteinase activated receptors (PARs);32;0.246230554404018;0.699861241831086;7.19842680163589;0.311028995696368;0.896086723086705;9.03217699176085
106099;PKA activation in glucagon signalling;17;0.426643087461932;0.837144092004672;2.53213712234671;0.312796297884548;0.896086723086705;5.36640354662026
477136;Tetrahydrobiopterin (BH4) synthesis, recycling, salvage and regulation;12;0.025169142471551;0.48128488332423;7.9889978426147;0.312943825377475;0.896086723086705;4.07581629749445
106384;Signaling by PDGF;173;0.0464137544756436;0.499046944020868;40.0234125083685;0.313263757459473;0.896086723086705;39.5405860243049
373900;Synaptic vesicle cycle;60;0.597215585803379;0.935577181103092;4.36846729192187;0.313735786574873;0.896086723086705;15.3618234688031
161020;GPCR ligand binding;398;0.00472573583093328;0.371698254293154;92.990790953119;0.313783594613911;0.896086723086705;85.5624423812535
530764;Disease;959;0.138034409888441;0.586273565736066;133.618672829132;0.314155700668963;0.896086723086705;197.246386626175
106242;Chaperonin-mediated protein folding;47;0.725188488271259;0.999090615136303;0.830181182233717;0.315470191938786;0.896086723086705;12.4070714303219
137955;ErbB2/ErbB3 signaling events;35;0.0152385402646958;0.459550345034091;16.3734082527616;0.315783235530148;0.896086723086705;9.65085759789097
187217;N-glycan trimming in the ER and Calnexin/Calreticulin cycle;13;0.723318316788695;0.998309604793045;-0.766538822228095;0.315965420288605;0.896086723086705;4.30573655857291
920968;IL17 signaling pathway;30;0.0578154449891384;0.524127815127622;11.6944410902947;0.316054755834475;0.896086723086705;8.47632829955202
83004;Propanoate metabolism;31;0.991819970684557;0.999999999998916;-10.0461045344765;0.316490516878077;0.896086723086705;8.7043845307173
106009;Budding and maturation of HIV virion;24;0.151004927620585;0.612735770129187;7.52943387677643;0.317331212679673;0.896086723086705;7.0274224804737
477118;Negative regulation of FGFR signaling;38;0.0264897041166919;0.48128488332423;15.8193804524381;0.318034065079761;0.896086723086705;10.3034767708391
82997;Glycosphingolipid biosynthesis - ganglio series;15;0.275364166124763;0.729989326078376;3.86193864678338;0.319330564003827;0.896086723086705;4.78164765493055
106378;Class B/2 (Secretin family receptors);87;0.0181395340859486;0.48128488332423;28.4866563011274;0.321745249239543;0.896086723086705;21.0606178238583
105813;Mitotic Prophase;116;0.905232777779414;0.999999999998916;-1.93191450395353;0.321936046091457;0.896086723086705;27.2488700994526
782398;superpathway of pyrimidine ribonucleosides degradation;10;0.539481427573322;0.899599096544532;0.73235601248096;0.322095324579106;0.896086723086705;3.45341236717712
106019;The role of Nef in HIV-1 replication and disease pathogenesis;26;0.997002790530437;0.999999999998916;-11.2094699495598;0.322228775137515;0.896086723086705;7.43228676394254
187198;Platelet homeostasis;75;0.479230900908806;0.872986611405815;8.27692158538892;0.32299814874548;0.896086723086705;18.4303135054446
138018;Downstream signaling in naive CD8+ T cells;45;0.235827676210265;0.687274038080493;9.49501643670817;0.323654495206503;0.896086723086705;11.7888294887794
198859;Triacylglyceride Synthesis;23;0.972303729829874;0.999999999998916;-6.72853632850972;0.324311625285669;0.896086723086705;6.68585209566564
645294;TGF-beta receptor signaling in EMT (epithelial to mesenchymal transition);16;0.390368772243491;0.813666610989153;2.77647992044652;0.324821169747785;0.896086723086705;4.96886572947667
198872;Serotonin Receptor 4/6/7 and NR3C Signaling;18;0.810661503668412;0.999999999998916;-1.8323030914136;0.325374041497218;0.896086723086705;5.45779988118032
105796;Ubiquitin-dependent degradation of Cyclin D;48;0.146297298443005;0.600877912103711;12.255579721312;0.325397298775988;0.896086723086705;12.4274825660977
106198;Hexose transport;46;0.383009148690462;0.808223162250397;6.80711897979417;0.325590952638598;0.896086723086705;11.9749882765571
712094;Cardiac Progenitor Differentiation;52;0.171072848038251;0.636125250472331;12.2344271476909;0.325932090647743;0.896086723086705;13.3089065116732
618580;Adenine ribonucleotide biosynthesis, IMP => ADP,ATP;18;0.994633156920501;0.999999999998916;-8.87630907601094;0.326205443125415;0.896086723086705;5.4473150231861
83096;Maturity onset diabetes of the young;24;0.385834080724275;0.810765168401281;3.91780447325853;0.328204733143067;0.896086723086705;6.86846604750059
105754;Activation of ATR in response to replication stress;37;0.279232965919996;0.732508396899714;7.39869388818676;0.328513903909563;0.896086723086705;9.88306461540149
105724;Cytosolic sulfonation of small molecules;14;0.877703771607995;0.999999999998916;-2.86468250381658;0.328828406033997;0.896086723086705;4.42080393689778
576276;YAP1- and WWTR1 (TAZ)-stimulated gene expression;24;0.592356053006879;0.930758434057988;1.36802230540161;0.329574384158901;0.896086723086705;6.84859763907704
142421;fatty acid beta-oxidation I;14;0.274982673528736;0.729989326078376;3.68394515467965;0.329619750545785;0.896086723086705;4.41204000124897
477138;BMAL1:CLOCK/NPAS2 Activates Circadian Expression;36;0.824202012691327;0.999999999998916;-1.79565322310732;0.329859091478552;0.896086723086705;9.63088232230345
645349;Abacavir transport and metabolism;10;0.686054902744943;0.980495401009893;-0.479172729956252;0.329990197295829;0.896086723086705;3.37922413194852
106413;Immunoregulatory interactions between a Lymphoid and a non-Lymphoid cell;59;0.987598713347573;0.999999999998916;-10.9718094966444;0.330541686193424;0.896086723086705;14.7536538842308
771580;Role of phospholipids in phagocytosis;23;0.502756511942261;0.882778023148108;2.36788397655431;0.330897228765028;0.896086723086705;6.59218177614941
905995;Formation of Senescence-Associated Heterochromatin Foci (SAHF);15;0.116977629839894;0.572555044455967;6.14617720766863;0.330981847740581;0.896086723086705;4.64739987039922
106028;Hemostasis;457;0.127201689831091;0.586273565736066;71.912518431352;0.331838932778229;0.896086723086705;96.2997104921782
105786;Switching of origins to a post-replicative state;70;0.0361721008661263;0.48128488332423;22.2455276665683;0.332706315835345;0.896086723086705;17.1003473918321
205110;Interleukin-2 signaling;40;0.0552943325405032;0.516600245477712;14.2023069965184;0.333139603253783;0.896086723086705;10.4784277176373
576266;Pre-NOTCH Transcription and Translation;28;0.497064671553763;0.880483402254795;2.96141230448231;0.334103986610547;0.896086723086705;7.71904372074187
137938;IL2 signaling events mediated by PI3K;36;0.180472955895307;0.643772205486088;9.20431474776852;0.334260943431222;0.896086723086705;9.55297633066712
106573;ABC-family proteins mediated transport;34;0.0956226827131943;0.554899082056156;11.1210529354329;0.336491737885961;0.896086723086705;9.05936647834866
198879;Delta-Notch Signaling Pathway;83;0.674307214061856;0.977892149602882;4.57353270277883;0.336908765993837;0.896086723086705;19.7884563101269
833825;Fc epsilon receptor (FCERI) signaling;165;0.0834627609231251;0.546144710749694;34.8643372476504;0.336990909621375;0.896086723086705;36.9617899926193
469199;Dopaminergic synapse;123;0.603262092901198;0.940180596464532;9.95408296760698;0.338038219167653;0.896086723086705;28.2018182952656
105981;Cytosolic tRNA aminoacylation;24;0.948532077165532;0.999999999998916;-5.43317549831173;0.338098334061889;0.896086723086705;6.72567720976411
106199;Glucose metabolism;64;0.840246523134005;0.999999999998916;-1.23260841778342;0.338421049030598;0.896086723086705;15.6626403482487
142435;glutathione-mediated detoxification I;18;0.540458977567344;0.899599096544532;1.45062608883199;0.339148161716242;0.896086723086705;5.28544955988677
106222;Metabolism of nitric oxide;19;0.134476544260789;0.586273565736066;6.7712936997016;0.339237228244245;0.896086723086705;5.52489357307754
205243;Transcriptional Regulation of White Adipocyte Differentiation;74;0.750762522638269;0.999999999998916;1.93854034350739;0.339367517172411;0.896086723086705;17.7970305270076
920974;Vitamin B12 Metabolism;19;0.0746967833231348;0.539682012538347;8.22743601192722;0.339382600070398;0.896086723086705;5.52304015463597
161069;Zinc influx into cells by the SLC39 gene family;10;0.0120280157547258;0.431194502264013;8.13329027842473;0.34034575734869;0.896086723086705;3.28297907587153
771602;NOTCH2 Activation and Transmission of Signal to the Nucleus;21;0.0187768236501897;0.48128488332423;11.6617864521788;0.340419368692208;0.896086723086705;5.9862323156838
477112;ABCA transporters in lipid homeostasis;16;0.0178738073153432;0.48128488332423;10.0158586521719;0.343373747828066;0.902313176110801;4.75046259663408
137926;Visual signal transduction: Cones;21;0.0517361291209194;0.508075319315696;9.60616109670557;0.345201650113428;0.905563232831801;5.92238128767437
645326;Acyl chain remodelling of PI;16;0.664590904466674;0.974309345112866;-0.019160038258666;0.347198814591708;0.906762684350225;4.70600480493073
106485;Signaling by NOTCH;107;0.100875294782892;0.561922078674089;24.2900521283914;0.347403309344289;0.906762684350225;24.5625253474831
477119;Spry regulation of FGF signaling;16;0.126854667359227;0.586273565736066;6.20663702727587;0.347981880544687;0.906762684350225;4.69692589427214
119556;CTLA4 inhibitory signaling;22;0.3883363683894;0.811638903646058;3.61843832913378;0.348128937665499;0.906762684350225;6.11748185265876
106241;Protein folding;52;0.855818530884281;0.999999999998916;-2.17955864684003;0.348618290523683;0.906762684350225;12.8291926689269
920957;Corticotropin-releasing hormone;88;0.164221786283957;0.627400939119755;18.2948588864634;0.349409243620392;0.907279595299052;20.5134862377217
105771;SCF(Skp2)-mediated degradation of p27/p21;54;0.137378080052962;0.586273565736066;13.6114578323144;0.35324367229735;0.912286812236719;13.1661252862333
106550;RNA Polymerase I Transcription;87;0.895057244380235;0.999999999998916;-2.53970958383912;0.353338713420004;0.912286812236719;20.1965831422088
692234;PI3K-Akt signaling pathway;325;0.0226580603000023;0.48128488332423;69.7813030797185;0.353658582835318;0.912286812236719;68.6535763764746
187187;Aquaporin-mediated transport;51;0.0367560909588348;0.48128488332423;18.0228236386491;0.354235709055917;0.912286812236719;12.4954112643544
105828;SCF-beta-TrCP mediated degradation of Emi1;52;0.187702498844608;0.647992115008751;11.7791497695966;0.354851495080461;0.912286812236719;12.6994695601977
160136;JNK (c-Jun kinases) phosphorylation and activation mediated by activated human TAK1;13;0.417209726346871;0.835510197076349;2.10587969444381;0.355941369475194;0.912286812236719;3.88223608267194
138039;Retinoic acid receptors-mediated signaling;25;0.336042086957964;0.791333334604893;4.71256315596815;0.356081881646962;0.912286812236719;6.69899875490745
106236;Post-translational modification: synthesis of GPI-anchored proteins;24;0.43000162381781;0.837144092004672;3.36373167986001;0.356532392971024;0.912286812236719;6.4638060488776
106097;Glucagon signaling in metabolic regulation;34;0.310116510819562;0.763823946262973;6.42000253192033;0.356732976713398;0.912286812236719;8.71685474571792
105734;Botulinum neurotoxicity;18;0.294670632877749;0.742492449948538;4.1544690597244;0.357580035244961;0.912286812236719;5.058941118636
142385;tryptophan degradation;10;0.794777692529101;0.999999999998916;-1.54252231566912;0.357887972685554;0.912286812236719;3.12242778247264
137961;EPHA2 forward signaling;17;0.478109844954225;0.872503215816529;1.99942302494608;0.35997599726671;0.914221060179852;4.79497673979109
138007;PLK1 signaling events;42;0.368716546326694;0.804368305408293;6.54296852560925;0.360120668738711;0.914221060179852;10.4209434174551
142437;nicotine degradation IV;10;0.50304517898714;0.882778023148108;1.01984586590814;0.360457469681701;0.914221060179852;3.09915050005018
213307;Endocrine and other factor-regulated calcium reabsorption;46;0.625447780603759;0.950287860422941;2.64628842657058;0.361033773765542;0.914221060179852;11.2746470307066
147809;Chagas disease (American trypanosomiasis);101;0.655119993438817;0.966780744150094;6.55648641786446;0.36284544700363;0.917292450180795;22.8588914631148
82929;Pentose and glucuronate interconversions;34;0.999930588538946;0.999999999998916;-18.5270971351218;0.363826986685721;0.917748195984491;8.5984795547188
545293;retinol biosynthesis;16;0.281383968632126;0.733330551010153;3.97034684209457;0.364350883842986;0.917748195984491;4.50878406918992
852705;MicroRNAs in cancer;149;0.0164700018946182;0.48128488332423;41.4218140263295;0.365467828119723;0.917748195984491;32.6470108154991
83084;Circadian rhythm;30;0.436311813879183;0.839735802591593;4.00405335614665;0.365710194347574;0.917748195984491;7.68141490123575
645302;Keratan sulfate biosynthesis;26;0.041638697250694;0.481809974165106;11.489185844864;0.367136685664486;0.917748195984491;6.76594779095092
685552;Activation of Gene Expression by SREBP (SREBF);38;0.834074445075634;0.999999999998916;-1.97729808966291;0.367645687355771;0.917748195984491;9.41157134924071
835393;conversion of glucose to acetyl CoA and entry into the TCA cycle;33;0.804297465151587;0.999999999998916;-1.44755031857805;0.368181100642394;0.917748195984491;8.30612644635318
119519;Semaphorin interactions;64;0.325805260294727;0.78414627165586;10.2697509937588;0.368462142899605;0.917748195984491;14.9700122978322
755437;Type III interferon signaling;10;0.025271577032787;0.48128488332423;7.18782853840202;0.368591261282846;0.917748195984491;3.02583527384902
545316;bile acid biosynthesis, neutral pathway;13;0.303248790801974;0.755514501137883;3.20231374302314;0.369016245904991;0.917748195984491;3.74760243582047
83008;One carbon pool by folate;20;0.641332071028002;0.955759467718773;0.478947924005366;0.369765234574788;0.918120485200284;5.37105127547615
198908;IL-1 Signaling Pathway;11;0.629481251411069;0.950644122000451;0.0591072689037028;0.370601157535965;0.918676584262185;3.25132895843729
105788;CDK-mediated phosphorylation and removal of Cdc6;48;0.137688958522392;0.586273565736066;12.5193421983201;0.37118851544275;0.918676584262185;11.5078422510911
198809;Cholesterol biosynthesis;15;0.535300301594534;0.899599096544532;1.2247800292647;0.372986251739066;0.920572372346807;4.1776935684449
576269;Signaling by NOTCH1;68;0.345510996030465;0.795974204388981;10.3548130024981;0.373156294534835;0.920572372346807;15.7046264371387
83109;Endometrial cancer;50;0.13632129582835;0.586273565736066;12.926762671893;0.374982992637735;0.92359155099841;11.8601115114246
128760;Intestinal immune network for IgA production;41;0.999777275935153;0.999999999998916;-18.0623887956905;0.37584967688384;0.9239582058174;9.91604513786867
530744;Nuclear signaling by ERBB4;38;0.725136446623854;0.999090615136303;0.302645464992313;0.376941286127551;0.9239582058174;9.24936593863383
205244;Endosomal Sorting Complex Required For Transport (ESCRT);27;0.0812033750269702;0.543497084084032;10.0313188578221;0.377370459523557;0.9239582058174;6.83966212455142
576251;Activation of NF-kappaB in B Cells;63;0.173170335234014;0.637733061486802;14.0031947861172;0.377839222976666;0.9239582058174;14.5479708929249
835410;Thyroid hormone synthesis;69;0.270207352400892;0.729989326078376;12.2552895392842;0.378147385801247;0.9239582058174;15.7974716167603
105835;APC/C:Cdh1 mediated degradation of Cdc20 and other APC/C:Cdh1 targeted proteins in late mitosis/early G1;66;0.218911966840885;0.683017024898981;13.1524177592394;0.380211366738761;0.926199613726438;15.1227821068997
83036;Ribosome;120;0.0199994872208261;0.48128488332423;34.8806944315559;0.380273862293688;0.926199613726438;26.2477832660883
106559;RNA Polymerase II Transcription Termination;40;0.141254500686364;0.590872994122763;10.9290955445886;0.381179952560572;0.926932837020312;9.6055549494824
530762;Interleukin-7 signaling;11;0.748647266213814;0.999999999998916;-1.06058002449774;0.383559777171923;0.930848613406297;3.13015446637693
106254;Vitamin B5 (pantothenate) metabolism;11;0.787799266879616;0.999999999998916;-1.48428496925596;0.384005433206775;0.930848613406297;3.12600968934461
198868;AMPK signaling;67;0.371992137922832;0.804368305408293;9.64985106051396;0.385546481657915;0.93159096239958;15.2091973531132
523016;Transcriptional misregulation in cancer;164;0.0152983469952602;0.459550345034091;44.6333949665702;0.385916474143988;0.93159096239958;34.9626980882892
106276;Purine catabolism;11;0.662744500377506;0.974309345112866;-0.235794339481474;0.386135940681288;0.93159096239958;3.1062147211505
137911;FOXA2 and FOXA3 transcription factor networks;44;0.00582194694056659;0.371698254293154;21.2205041270135;0.387199042831837;0.932687002544613;10.3493440790954
138023;Ceramide signaling pathway;42;0.0931398672913013;0.553757331359141;12.8949827521729;0.38853809462322;0.934232192011252;9.9003956874361
198857;IL-7 Signaling Pathway;43;0.355353396126555;0.801238233486612;6.90520347799769;0.389566472142675;0.934232192011252;10.0937541597589
83067;Focal adhesion;197;0.112845862222742;0.566919625589408;37.4599744075123;0.391095481958267;0.934232192011252;41.3763326039562
198762;TOR signaling;33;0.83231701108213;0.999999999998916;-2.05425538636792;0.391170173502859;0.934232192011252;7.93453158914737
106263;Metabolism of nucleotides;78;0.760623447379475;0.999999999998916;1.9260439882332;0.391532528012529;0.934232192011252;17.34120390428
138013;Internalization of ErbB1;33;0.812815425369377;0.999999999998916;-1.62590917394992;0.392944166027647;0.934232192011252;7.90612997994483
106339;GRB2 events in EGFR signaling;14;0.289911303926445;0.740240196025523;3.51973391706526;0.3931711893603;0.934232192011252;3.73126500034942
685535;Constitutive PI3K/AKT Signaling in Cancer;82;0.0873406094184557;0.548740705153295;20.7722509613232;0.393289856345611;0.934232192011252;18.1185534239241
198806;Androgen receptor signaling pathway;82;0.440598346948115;0.843495066941843;9.90415316592875;0.395204254934176;0.934232192011252;18.0703138974249
198848;Nuclear Receptors;36;0.0398478994719134;0.481809974165106;14.2056418919591;0.396548979397025;0.934232192011252;8.48708945913338
83040;Proteasome;43;0.32808352633539;0.785349941165339;7.38935056736755;0.397410366770882;0.934232192011252;9.95054578701646
106467;PLC-gamma1 signalling;35;0.167962230712591;0.63231885445834;9.30994538121855;0.397480854722109;0.934232192011252;8.25926724388278
105686;Regulation of activated PAK-2p34 by proteasome mediated degradation;47;0.274513602852383;0.729989326078376;8.98791270938691;0.397503370809753;0.934232192011252;10.7875799333065
530763;Prolactin receptor signaling;14;0.629958830563452;0.950644122000451;0.227983644972242;0.398420001478094;0.934232192011252;3.67667324408891
138047;EPHB forward signaling;32;0.738219025365534;0.999999999998916;-0.245099715310124;0.399098468527888;0.934232192011252;7.59491740452169
82995;Glycosphingolipid biosynthesis - lacto and neolacto series;24;0.207536411992748;0.67218981643317;6.4724649139855;0.39923457860226;0.934232192011252;5.87404902749359
645301;Keratan sulfate/keratin metabolism;31;0.00945871378302121;0.403484722293397;16.2211636734366;0.399920719020658;0.934232192011252;7.36889151428943
105722;Glucuronidation;20;0.999986730388561;0.999999999998916;-16.5816092234053;0.400238684798812;0.934232192011252;4.98913431858523
198836;Signaling of Hepatocyte Growth Factor Receptor;32;0.700317709360892;0.988242377947412;0.387529567708983;0.401077616903898;0.934232192011252;7.56388594781636
93344;Cardiac muscle contraction;69;0.128177489216998;0.586273565736066;16.5708900086191;0.401659990312122;0.934232192011252;15.2522013591674
138067;p53 pathway;57;0.52312022508634;0.899599096544532;5.51483216095032;0.40226534242053;0.934232192011252;12.7704455433107
138071;PDGFR-beta signaling pathway;53;0.230006621778305;0.684018692833984;10.876822364563;0.402354958280334;0.934232192011252;11.9414002018598
105899;Regulation of DNA replication;73;0.0354824048685632;0.48128488332423;22.9497748141821;0.402762725523679;0.934232192011252;16.045187822824
106026;Vpu mediated degradation of CD4;49;0.274677011802463;0.729989326078376;9.27921440704147;0.40287966267253;0.934232192011252;11.1013138951401
82940;Steroid hormone biosynthesis;55;0.943222711381566;0.999999999998916;-5.91980874374591;0.403177400907666;0.934232192011252;12.3384347033412
160974;Regulation of Rheb GTPase activity by AMPK;10;0.260635194282027;0.718101352545889;3.05917950884352;0.403695633884757;0.934232192011252;2.71497894372704
198793;Biogenic Amine Synthesis;13;0.371281445315918;0.804368305408293;2.53373215676632;0.406046123737838;0.937216295172924;3.37410412901504
106192;Creatine metabolism;10;0.0432837853598134;0.481809974165106;6.42883903570826;0.407323011664497;0.937216295172924;2.68329453079748
83051;Cytokine-cytokine receptor interaction;245;0.0346289483263321;0.48128488332423;53.829382056484;0.407497760928334;0.937216295172924;50.2120260506001
413361;N-glycan precursor biosynthesis;12;0.645377784003781;0.956998855630169;-0.0308516196602251;0.40820323184494;0.937216295172924;3.12853545665215
413388;Acylglycerol degradation;11;0.934288455960014;0.999999999998916;-3.82314117397656;0.408651656838661;0.937216295172924;2.89882928313772
187170;Incretin Synthesis, Secretion, and Inactivation;21;0.462758029016039;0.860370510257976;2.61773459023769;0.408655669174617;0.937216295172924;5.10134912228666
106021;Nef-mediates down modulation of cell surface receptors by recruiting them to clathrin adapters;19;0.995831368958078;0.999999999998916;-9.44278920826368;0.410066665991183;0.938020807194241;4.65118983762537
106347;FGFR1c ligand binding and activation;11;0.0544044861233051;0.516600245477712;6.43282794024139;0.410231031866933;0.938020807194241;2.88439472814358
576275;Signaling by Hippo;19;0.706657488841196;0.988242377947412;-0.371349367349845;0.41204466309151;0.940763671916831;4.62745341488299
198803;Translation Factors;44;0.348499745980625;0.796323274949109;7.15924374867496;0.412723481927138;0.940911271298178;9.87993001661155
83058;Regulation of autophagy;38;0.951061328540328;0.999999999998916;-6.17208940008746;0.414296464460596;0.942954940149585;8.60891232976339
187095;Interleukin receptor SHC signaling;26;0.112577675205146;0.566919625589408;8.85939599047918;0.416228623710857;0.942954940149585;6.06757468889114
169350;Signaling events mediated by TCPTP;36;0.0554251291760103;0.516600245477712;13.263249112075;0.416359443437809;0.942954940149585;8.15892029169831
138027;Regulation of Androgen receptor activity;47;0.969450948818951;0.999999999998916;-7.85150724916747;0.417148611854497;0.942954940149585;10.4159357783286
169356;RhoA signaling pathway;39;0.315830335373201;0.770756761834219;7.04569394157987;0.417336340953377;0.942954940149585;8.76441022760313
119533;Adherens junctions interactions;29;0.079261392180893;0.539682012538347;10.5722070204215;0.417767551453876;0.942954940149585;6.67647576025319
82984;Glycosaminoglycan biosynthesis - heparan sulfate / heparin;23;0.20753597619902;0.67218981643317;6.28455824694368;0.417928462377003;0.942954940149585;5.40970459569731
106044;Effects of PIP2 hydrolysis;24;0.0250068377415776;0.48128488332423;12.0453817725593;0.418635418427727;0.943160972104821;5.61203322038213
413342;Gluconeogenesis, oxaloacetate => fructose-6P;14;0.945636388590452;0.999999999998916;-4.50186425276198;0.419754145512511;0.944292732636074;3.45662805069388
153376;Salivary secretion;84;0.107996446389962;0.566919625589408;20.0356777451653;0.420381183522327;0.94431667618212;17.8428215013577
138049;PDGFR-alpha signaling pathway;21;0.717583183015156;0.994875508035492;-0.429260588159921;0.422177714980764;0.946963776501509;4.93116384626559
138085;Coregulation of Androgen receptor activity;52;0.269824544612409;0.729989326078376;9.82267526082546;0.424383444349126;0.950098363950793;11.2973828706357
198804;Tamoxifen metabolism;18;0.863269246517046;0.999999999998916;-2.73778117481485;0.425997793296731;0.950098363950793;4.24856907609317
198781;GPCRs, Class B Secretin-like;22;0.0911462670825774;0.551921269448651;8.51238784351451;0.425999877880124;0.950098363950793;5.09376133073372
739007;Spinal Cord Injury;108;0.305288594886646;0.759256700270036;16.5319917692272;0.42625132259918;0.950098363950793;22.4745317635997
198858;Nicotine Activity on Dopaminergic Neurons;21;0.113694986541968;0.567363906782721;7.68853474541583;0.42667602767503;0.950098363950793;4.87481504311031
106421;SHC-related events;18;0.0221612872329068;0.48128488332423;10.3566991058965;0.427306648629388;0.950121604789872;4.23340597396022
106471;PKA activation;16;0.524246232151831;0.899599096544532;1.42842110257926;0.42870567588319;0.950690195786152;3.79264566488774
83103;Pathogenic Escherichia coli infection;54;0.183252692750732;0.643772205486088;12.2304339236083;0.430273091135838;0.950690195786152;11.5851672193232
83088;Taste transduction;37;0.0679436939515244;0.539682012538347;12.8755991617731;0.430348193244664;0.950690195786152;8.13384688362876
137950;Signaling events mediated by the Hedgehog family;22;0.729030724633703;0.999999999998916;-0.545989846996363;0.430819579606833;0.950690195786152;5.03208209370265
102279;Endocytosis;197;0.61228631560383;0.943169802814092;16.5847925687527;0.431640524450848;0.950690195786152;39.8091436189268
161028;Presynaptic nicotinic acetylcholine receptors;12;0.379160424576144;0.806769125625907;2.31167565511858;0.432585423617291;0.950690195786152;2.8971488798297
645336;Synthesis of PIPs at the plasma membrane;31;0.890989925706401;0.999999999998916;-3.57893326775186;0.433408007008687;0.950690195786152;6.85702392103591
82939;Ubiquinone and other terpenoid-quinone biosynthesis;10;0.404312646909948;0.824123630777568;1.80486291698067;0.433579869240151;0.950690195786152;2.45582829403327
106535;Acetylcholine Binding And Downstream Events;15;0.433390000958218;0.839735802591593;2.21130682669316;0.433704143243801;0.950690195786152;3.52651569143849
119543;Sphingolipid metabolism;64;0.757662080965964;0.999999999998916;1.12565499296328;0.433767915701384;0.950690195786152;13.5209675222264
82983;Glycosaminoglycan biosynthesis - keratan sulfate;14;0.459961301725927;0.860346550885666;1.83512402973803;0.435651011428876;0.951483677973199;3.29427752730991
198763;ACE Inhibitor Pathway;14;0.744104744056739;0.999999999998916;-0.977748218143996;0.436199976257085;0.951483677973199;3.28869160882211
83106;Colorectal cancer;61;0.393942872077694;0.818888032595696;8.45540566637831;0.436430844675222;0.951483677973199;12.8636807166031
105659;Activation of BAD and translocation to mitochondria;16;0.330547843522027;0.786465367611391;3.41258012696424;0.436614246485091;0.951483677973199;3.70649710171842
106288;Pyrimidine catabolism;12;0.582740890481745;0.927042947714631;0.533512604005278;0.438108404251127;0.953383629705578;2.84510647896064
161033;Activation of NMDA receptor upon glutamate binding and postsynaptic events;38;0.757066817177668;0.999999999998916;-0.302092312243451;0.441121270409268;0.953937719559927;8.15750996715465
160975;Signal attenuation;15;0.00464978715836661;0.371698254293154;11.5746946405107;0.441282071189665;0.953937719559927;3.44675043037386
552665;Morphine addiction;86;0.277282993002135;0.73045650327063;14.4221693997641;0.441752669160796;0.953937719559927;17.7038730853958
833800;Interaction With The Zona Pellucida;10;0.229953517225591;0.684018692833984;3.36589128675438;0.442371499945703;0.953937719559927;2.38028321143853
137998;TCR signaling in naive CD4+ T cells;58;0.33060293521001;0.786465367611391;9.37059547437719;0.442945520247375;0.953937719559927;12.1288128952382
198814;Glycolysis and Gluconeogenesis;46;0.770199223847091;0.999999999998916;-0.182035088072089;0.442987964528588;0.953937719559927;9.73268828561976
106158;HDL-mediated lipid transport;14;0.0086083146152679;0.403484722293397;10.3174886001625;0.443433536628431;0.953937719559927;3.21519996483239
160967;Cell-extracellular matrix interactions;14;0.899974956361495;0.999999999998916;-3.30273737721188;0.443474149030487;0.953937719559927;3.21478791426188
530735;SHC1 events in ERBB2 signaling;25;0.0791851922368133;0.539682012538347;9.61758972501316;0.44473435629205;0.953937719559927;5.46760550061745
106499;Adenylate cyclase activating pathway;10;0.0824119677140467;0.546144710749694;5.4083905848059;0.445429494098197;0.953937719559927;2.35406542435179
106344;FGFR ligand binding and activation;21;0.0650256283321604;0.53759337117187;9.0854832548631;0.445887503994957;0.953937719559927;4.63540713703924
169348;Signaling events mediated by focal adhesion kinase;52;0.980092180709686;0.999999999998916;-9.30135538178318;0.44693302656593;0.953937719559927;10.8550631325587
105790;Unwinding of DNA;11;0.0179799068557385;0.48128488332423;8.06020108883989;0.448185017213065;0.953937719559927;2.54093182126219
106169;Metabolism of amino acids and derivatives;183;0.502906734129583;0.882778023148108;19.0041626362532;0.448934974223313;0.953937719559927;36.4351484124745
583255;Nicotine addiction;35;0.9627399097085;0.999999999998916;-6.83026602373275;0.450226574048775;0.953937719559927;7.40534449272387
83014;Nicotinate and nicotinamide metabolism;28;0.288188992182578;0.740240196025523;5.86019786897826;0.450415645463993;0.953937719559927;5.99640244695786
161000;DCC mediated attractive signaling;14;0.939196045187413;0.999999999998916;-4.29410832895842;0.450623358951042;0.953937719559927;3.1423422967755
137915;Signaling events regulated by Ret tyrosine kinase;38;0.214345511923368;0.680997500184802;8.81425300595667;0.450862668258209;0.953937719559927;7.99481860684129
198873;Fatty Acid Biosynthesis;21;0.482310370888091;0.873235821343811;2.39401578893886;0.451154314226648;0.953937719559927;4.57007417027508
82979;Amino sugar and nucleotide sugar metabolism;45;0.316242594400623;0.770756761834219;7.88491209686468;0.452174380241012;0.953937719559927;9.3655003551518
730347;SHC-related events triggered by IGF1R;18;0.0730115000825764;0.539682012538347;8.00729645491605;0.452922732005687;0.953937719559927;3.93828865003451
83116;Chronic myeloid leukemia;70;0.104475564603483;0.561922078674089;17.7522137037537;0.453412046127657;0.953937719559927;14.2743857596873
530766;Membrane binding and targetting of GAG proteins;11;0.121380092694939;0.581147796866848;4.9977753384642;0.453764081004912;0.953937719559927;2.49088309108182
137935;FOXM1 transcription factor network;39;0.15321328109895;0.612735770129187;10.4173842294964;0.454163328178071;0.953937719559927;8.13868669372545
106455;Regulated proteolysis of p75NTR;10;0.410294294630782;0.830344596267317;1.75643627634551;0.45452800626921;0.953937719559927;2.27621734500515
82988;Glycosylphosphatidylinositol(GPI)-anchor biosynthesis;22;0.487269002124639;0.874634811756993;2.44518076595502;0.454848913681287;0.953937719559927;4.72634498127736
161032;Highly calcium permeable postsynaptic nicotinic acetylcholine receptors;12;0.200673359493392;0.664070801657145;4.14124605646998;0.45517524347148;0.953937719559927;2.68495818582857
106349;FGFR2 ligand binding and activation;15;0.100418326512478;0.561922078674089;6.48844828202162;0.456102112093067;0.954574365746691;3.29137986645127
83050;Calcium signaling pathway;165;0.0151012063942096;0.459550345034091;44.8872287265858;0.4577577609101;0.955443611216706;32.6341228361322
760636;Sphingolipid Metabolism;21;0.473295452096719;0.869319280479981;2.49707167820359;0.457999060298562;0.955443611216706;4.48532496200081
83002;Glyoxylate and dicarboxylate metabolism;23;0.861545538935039;0.999999999998916;-2.78048341136943;0.458975735108696;0.955443611216706;4.87464800436933
105691;RAF/MAP kinase cascade;10;0.565520198939623;0.915585645400138;0.525435603312963;0.460065021024292;0.955443611216706;2.22894439533222
160966;Cell junction organization;79;0.514973386209533;0.894490842774896;7.91470797468926;0.460121821739323;0.955443611216706;15.8791739609678
160948;RNA Polymerase I, RNA Polymerase III, and Mitochondrial Transcription;124;0.911334460445396;0.999999999998916;-1.98299485187655;0.460979454867339;0.955443611216706;24.596612395751
413482;Fatty acid biosynthesis, elongation, endoplasmic reticulum;11;0.54772961280311;0.903987821261106;0.752989665669227;0.462134734466457;0.955443611216706;2.4159417804168
698754;AGE/RAGE pathway;64;0.6637661575407;0.974309345112866;3.31991634526443;0.462839046670316;0.955443611216706;12.8912356411307
105689;NCAM signaling for neurite out-growth;62;0.0662394045264448;0.539682012538347;18.2420591861063;0.462858283031154;0.955443611216706;12.5003641734352
106017;Vif-mediated degradation of APOBEC3G;52;0.344247084872737;0.795294457666614;8.30046063494748;0.463296511613577;0.955443611216706;10.5362726475654
137991;ErbB4 signaling events;32;0.116633581804653;0.572555044455967;10.0402595748917;0.463944066886728;0.955443611216706;6.59428189706415
105961;Transport of Mature mRNAs Derived from Intronless Transcripts;36;0.625874968124509;0.950287860422941;1.84435149790771;0.464693359934797;0.955443611216706;7.37117611413547
82928;Pentose phosphate pathway;23;0.569624987714086;0.920533207993649;1.56487859160015;0.464922904823696;0.955443611216706;4.79773573638538
833827;FCERI mediated Ca+2 mobilization;28;0.0463512583335945;0.499046944020868;11.7628065416105;0.465248651414923;0.955443611216706;5.78451512503901
83122;Systemic lupus erythematosus;111;0.999987677865626;0.999999999998916;-32.5705873540563;0.466693112019688;0.957012499757993;21.915221439122
576265;Pre-NOTCH Expression and Processing;45;0.234678352596575;0.687274038080493;9.51993113981125;0.467773729733737;0.957012499757993;9.08316174940307
645310;Dermatan sulfate biosynthesis;10;0.364682688028536;0.804368305408293;2.13092542007006;0.468123308229137;0.957012499757993;2.16026129834209
105825;APC/C-mediated degradation of cell cycle proteins;79;0.0848535137864909;0.546144710749694;20.3734289565473;0.468706536161992;0.957012499757993;15.6735299053289
730345;Signaling by Type 1 Insulin-like Growth Factor 1 Receptor (IGF1R);84;0.0412180292412393;0.481809974165106;24.5842765908232;0.46913602305369;0.957012499757993;16.630912410952
138055;TCR signaling in naive CD8+ T cells;44;0.032078464423962;0.48128488332423;16.7934917072813;0.469896661284568;0.957289474851008;8.84981589757995
106390;MyD88:Mal cascade initiated on plasma membrane;83;0.109826925243716;0.566919625589408;19.7752686905379;0.471749787494098;0.959788412272188;16.3733393374832
106443;Cell death signalling via NRAGE, NRIF and NADE;54;0.199391180988013;0.664070801657145;11.797873577313;0.473159886093788;0.960006704205128;10.7325161772203
83105;Pathways in cancer;312;0.0559762668076372;0.516600245477712;60.464738203842;0.473303628454304;0.960006704205128;60.2155403448705
83022;Terpenoid backbone biosynthesis;20;0.982123017718416;0.999999999998916;-7.24282740064665;0.474185481185817;0.960006704205128;4.08888057484058
138036;FoxO family signaling;46;0.0632209778916558;0.53759337117187;15.1010283002476;0.474363626033474;0.960006704205128;9.15822597404249
106328;Regulation of beta-cell development;32;0.434650627280567;0.839735802591593;4.26515167755318;0.47693959125432;0.963331826227633;6.3963944051575
375172;Salmonella infection;80;0.70289006197904;0.988242377947412;3.61605913225417;0.477713746946787;0.963331826227633;15.6504327834463
137921;Ras signaling in the CD4+ TCR pathway;10;0.340406277857244;0.794973197678808;2.33637510959143;0.477893073063317;0.963331826227633;2.07713729276882
105766;G1 Phase;35;0.0777364181176232;0.539682012538347;12.0035366318873;0.480041438074463;0.966241602468018;6.92993381822292
106212;Glycogen breakdown (glycogenolysis);12;0.377428479741098;0.805320934489363;2.32735424906802;0.480597977206677;0.966241602468018;2.44774779540792
105781;E2F-enabled inhibition of pre-replication complex formation;10;0.138497886830617;0.586273565736066;4.45965708823359;0.481663966964018;0.967094947938314;2.045086400172
106407;Creation of C4 and C2 activators;12;0.0677746193153539;0.539682012538347;6.39013524345751;0.482284947927462;0.967094947938314;2.43204400269716
167324;Amoebiasis;105;0.196364982863026;0.65971744242578;19.6623574101176;0.483500548949053;0.967868465326878;20.2925027591415
672464;SRF and miRs in Smooth Muscle Differentiation and Proliferation;12;0.238735715659354;0.687274038080493;3.69775876073983;0.483981130859619;0.967868465326878;2.41625743076045
187197;Kinesins;25;0.64522113777358;0.956998855630169;0.759169496206757;0.484566000591198;0.967868465326878;4.93066240263247
106470;PKA-mediated phosphorylation of CREB;17;0.539924153764906;0.899599096544532;1.3638297082085;0.486022084178896;0.969512803336026;3.36668956172575
198891;Notch Signaling Pathway;46;0.253396968954055;0.709696812500204;9.27535591965966;0.487063200262556;0.970326167493155;8.92673703013507
576263;Degradation of the extracellular matrix;83;0.501757743634774;0.882778023148108;8.62390903589099;0.488183335419411;0.970503868166346;15.9709141407657
83026;Sulfur metabolism;10;0.753068365199098;0.999999999998916;-1.10596783609485;0.48841937490617;0.970503868166346;1.98770144869431
161035;Post NMDA receptor activation events;35;0.621949256784124;0.948292120978856;1.8275342617678;0.489310655447293;0.971015445784005;6.78262007999198
101144;Prion diseases;34;0.954536861531124;0.999999999998916;-6.24569359534786;0.492295781355302;0.975675468352292;6.54450240870482
105685;Regulation of Apoptosis;57;0.168810973546646;0.63231885445834;13.1431380731774;0.493447944340895;0.976073843946369;10.9022826254102
142387;valine degradation I;13;0.788821847318293;0.999999999998916;-1.51750002781481;0.493985223334722;0.976073843946369;2.51441587082715
198827;DNA damage response (only ATM dependent);87;0.0293034180654994;0.48128488332423;26.6084415791195;0.494408161163435;0.976073843946369;16.5776560120778
106054;Integrin alphaIIb beta3 signaling;27;0.289651459351885;0.740240196025523;5.68078536861489;0.495947382111051;0.977168737772071;5.1578655276368
106281;Pyrimidine metabolism;24;0.358300685312434;0.801238233486612;4.2722362195284;0.496238432106182;0.977168737772071;4.58398970738803
83012;Riboflavin metabolism;12;0.244459833584039;0.698120773856254;3.63460646146675;0.496945825301319;0.977305525496304;2.29566169151752
160960;SHC-mediated cascade;27;0.0311875607845653;0.48128488332423;12.440408946012;0.498052080556901;0.977585530380897;5.12850794098526
413412;Immunoproteasome;16;0.414956034897207;0.835364842920526;2.52392172924645;0.498544172060925;0.977585530380897;3.03864676925056
366171;Cytokine Signaling in Immune system;272;0.985890915489178;0.999999999998916;-7.56598622284083;0.499448512277333;0.977585530380897;51.4156707847326
187212;Destabilization of mRNA by AUF1 (hnRNP D0);52;0.224768969654161;0.683017024898981;10.8461716181421;0.499640646402247;0.977585530380897;9.83175490457475
83093;Adipocytokine signaling pathway;66;0.0393486058689332;0.481809974165106;21.0828976519952;0.503409723654395;0.983012617128923;12.3955782945266
160134;TAK1 activates NFkB by phosphorylation and activation of IKKs complex;23;0.134137329047594;0.586273565736066;7.67624430978827;0.504122217390153;0.983012617128923;4.29251544438675
83094;Type II diabetes mellitus;47;0.0268374180327478;0.48128488332423;18.0495318451284;0.505205826711679;0.983012617128923;8.78430201378564
413437;Spliceosome, Prp19/CDC5L complex;13;0.925457363107056;0.999999999998916;-3.81191773899507;0.506446328533822;0.983012617128923;2.39380630290806
105820;M/G1 Transition;77;0.193173947976785;0.65920392992004;15.5905485891865;0.506455072975178;0.983012617128923;14.3962047183814
645276;Signaling by FGFR1 mutants;30;0.54254194998693;0.899599096544532;2.55002817467681;0.507518258991284;0.983012617128923;5.55760813354945
672448;Alzheimers Disease;75;0.395698802210182;0.820311995921513;10.1047663560093;0.509968115801789;0.983012617128923;13.9386303874332
106338;EGFR interacts with phospholipase C-gamma;36;0.162603215173669;0.627400939119755;9.62313979824197;0.510007430132697;0.983012617128923;6.64058751815859
106200;Glucose transport;40;0.274750315557857;0.729989326078376;7.93654955612649;0.510546622092864;0.983012617128923;7.37846475514797
198850;Tryptophan metabolism;43;0.675187512833864;0.977892149602882;1.52848286843493;0.51135611162779;0.983012617128923;7.92443197224101
545313;stearate biosynthesis I (animals);11;0.497619287046706;0.880483402254795;1.16788014181616;0.511906319454474;0.983012617128923;1.97230617417658
142277;purine nucleotides de novo biosynthesis;36;0.990178162979143;0.999999999998916;-10.15169297787;0.511914330465286;0.983012617128923;6.60986340037718
160140;Signaling by Interleukins;109;0.221563339352334;0.683017024898981;19.3337538589744;0.51205038026732;0.983012617128923;20.2565240667835
198761;Osteopontin Signaling;10;0.0578755652897195;0.524127815127622;5.986019644057;0.513274667855898;0.983012617128923;1.77668032632915
106427;PI3K Cascade;67;0.0757390097398215;0.539682012538347;18.6594978912259;0.513649524157357;0.983012617128923;12.3589071345092
547607;Amphetamine addiction;63;0.511173494209818;0.892950733328895;6.3552131405993;0.514812959711694;0.983012617128923;11.5874412557448
105649;Extrinsic Pathway for Apoptosis;14;0.228007559088229;0.684018692833984;4.23274785613959;0.515582446610304;0.983012617128923;2.48859073653732
530742;SHC1 events in ERBB4 signaling;21;0.202733911796543;0.665625504142884;5.98002436776473;0.517248881755267;0.983012617128923;3.75546014541933
137929;IL27-mediated signaling events;25;0.245785158463916;0.699861241831086;6.02677170712941;0.518441156364321;0.983012617128923;4.47586211254106
198840;Blood Clotting Cascade;18;0.0412033948501923;0.481809974165106;9.20102517259489;0.518592241946004;0.983012617128923;3.18907477982512
187200;Nitric oxide stimulates guanylate cyclase;23;0.497368444347042;0.880483402254795;2.43224446694403;0.51889232272693;0.983012617128923;4.10228111170521
377262;Fanconi anemia pathway;49;0.716227468764231;0.993895364263408;1.13852511309243;0.519167233521009;0.983012617128923;8.897686735426
530736;GRB2 events in ERBB2 signaling;23;0.358991621480617;0.801238233486612;4.12183578588381;0.519879399485318;0.983012617128923;4.08955886211095
413407;NADH dehydrogenase (ubiquinone) Fe-S protein/flavoprotein complex, mitochondria;11;0.886042586508753;0.999999999998916;-2.8253656879859;0.519971077657466;0.983012617128923;1.90044774469415
105908;Regulation of Insulin-like Growth Factor (IGF) Transport and Uptake by Insulin-like Growth Factor Binding Proteins (IGFBPs);21;0.405774748668989;0.824123630777568;3.27770791939391;0.520119937017218;0.983012617128923;3.72010402469242
161075;Transport of vitamins, nucleosides, and related molecules;31;0.348171200080502;0.796323274949109;5.39494592212067;0.520130792431886;0.983012617128923;5.55609480519899
545276;chondroitin sulfate biosynthesis (late stages);12;0.858548296285347;0.999999999998916;-2.44356711820048;0.52036202798225;0.983012617128923;2.07783678570892
83078;Hematopoietic cell lineage;77;0.83274781088037;0.999999999998916;-0.377194559210136;0.520506431167492;0.983012617128923;14.0650201887299
119524;Sema3A PAK dependent Axon repulsion;14;0.280740778371418;0.733330551010153;3.62011039696967;0.521022353204103;0.983012617128923;2.43389518491697
106358;Peptide ligand-binding receptors;175;0.0297104583103316;0.48128488332423;43.0455219598317;0.523355867356042;0.984283912278425;32.2343779560843
771577;Fcgamma receptor (FCGR) dependent phagocytosis;79;0.237304177503439;0.687274038080493;14.5609141712578;0.523512135696151;0.984283912278425;14.3648393341687
187094;Interleukin-3, 5 and GM-CSF signaling;45;0.239060787608246;0.687274038080493;9.42528626071177;0.523915082641196;0.984283912278425;8.07133199317769
106420;Insulin receptor signalling cascade;86;0.0227227949065368;0.48128488332423;27.4108918679475;0.524266104712268;0.984283912278425;15.6442659296756
106406;Initial triggering of complement;17;0.250129442190737;0.705705903197439;4.53614946007173;0.527175068476616;0.987742357105448;2.91095301087508
198778;Fluoropyrimidine Activity;33;0.83200914997163;0.999999999998916;-2.0472537211609;0.527397681535415;0.987742357105448;5.81215547099348
105744;Stabilization of p53;50;0.216572338361558;0.683017024898981;10.7263615249065;0.528256253668313;0.988142345079189;8.91013873620984
83081;B cell receptor signaling pathway;68;0.139370451525045;0.586581131143871;15.9731446624877;0.530029498309699;0.989586012978711;12.1824656160703
413447;Proteasome, 19S regulatory particle (PA700);18;0.493551364028133;0.880483402254795;1.94704147477189;0.531132169764313;0.989586012978711;3.04597807381505
160959;Phospholipase C-mediated cascade;54;0.0405199697322159;0.481809974165106;18.3759026806591;0.531337797457989;0.989586012978711;9.58387832772874
161066;Metal ion SLC transporters;24;0.0335165773184986;0.48128488332423;11.4203760397493;0.53203319114305;0.989586012978711;4.11281722482255
198906;Calcium Regulation in the Cardiac Cell;143;0.0789331433668097;0.539682012538347;31.7078342966673;0.532257751106043;0.989586012978711;25.9815951489694
198801;Ovarian Infertility Genes;29;0.797122898697489;0.999999999998916;-1.4215811723854;0.535326738823968;0.993204679058619;4.96787790133591
941395;PCP/CE pathway;89;0.33626501359516;0.791333334604893;13.2522715915047;0.535500695106018;0.993204679058619;15.9153148956602
946598;Thyroid hormone signaling pathway;113;0.292813442298558;0.740247844226718;17.5538158083572;0.536174729789809;0.99325234103747;20.316385999101
198772;Angiogenesis;22;0.25128485476613;0.706364032113231;5.42112631709499;0.537515268547584;0.994533081418959;3.68360686237597
114228;Fc gamma R-mediated phagocytosis;88;0.679442883503174;0.977892149602882;4.84072529916052;0.539986310789037;0.99694477860436;15.617985926161
106363;Amine ligand-binding receptors;39;0.138139102383101;0.586273565736066;10.8267415428341;0.540557426229399;0.99694477860436;6.68753403600665
105848;Base-free sugar-phosphate removal via the single-nucleotide replacement pathway;10;0.42671466083484;0.837144092004672;1.62432906604429;0.540770960195968;0.99694477860436;1.54269158695947
160971;Heme degradation;13;0.967321161359222;0.999999999998916;-5.245086731499;0.544321212056421;0.999999999997597;2.02635119970951
672460;Neural Crest Differentiation;98;0.0273111336676463;0.48128488332423;29.1340723965432;0.545764714760405;0.999999999997597;17.2971586477264
187099;NF-kB activation through FADD/RIP-1 pathway mediated by caspase-8 and -10;11;0.00191918610038067;0.326688122864798;10.6760838607757;0.546810838960321;0.999999999997597;1.66060905389549
672452;TWEAK Signaling Pathway;43;0.874722478340758;0.999999999998916;-2.99812186386258;0.546884212749848;0.999999999997597;7.29717288884927
782404;fatty acid beta-oxidation VI (peroxisome);13;0.0900678819126584;0.549820898918144;6.15889938624738;0.54725693334123;0.999999999997597;1.99774918939351
833796;Reproduction;26;0.376256517028502;0.804368305408293;4.31159494642448;0.547931283712279;0.999999999997597;4.25475611415389
137997;Signaling events mediated by HDAC Class I;62;0.0882726077423059;0.548954569392138;17.045550636815;0.549642641419844;0.999999999997597;10.6621924385587
138046;Syndecan-1-mediated signaling events;16;0.809388112420728;0.999999999998916;-1.81016992869969;0.551765912089561;0.999999999997597;2.4656190019881
83053;Neuroactive ligand-receptor interaction;249;0.707260813673064;0.988242377947412;17.4398494271506;0.551855027877991;0.999999999997597;44.8429744536259
106389;Toll Like Receptor 10 (TLR10) Cascade;75;0.181738464201801;0.643772205486088;15.648768513992;0.551936691619652;0.999999999997597;12.9595812232302
138072;Nephrin/Neph1 signaling in the kidney podocyte;25;0.908075027096957;0.999999999998916;-3.9931326618463;0.553271408347163;0.999999999997597;4.00633282373351
187192;Transferrin endocytosis and recycling;26;0.24768437898176;0.701390884658146;6.16833459073586;0.553610700010541;0.999999999997597;4.1763831819801
137992;IGF1 pathway;28;0.11878610510351;0.575887066514485;9.13265022203647;0.553958933467548;0.999999999997597;4.52148436285264
169354;Noncanonical Wnt signaling pathway;29;0.492364145043552;0.880165542831647;3.12953306288417;0.554093795239947;0.999999999997597;4.69484723744703
161048;Chromosome Maintenance;108;0.849486694140338;0.999999999998916;0.59364809264982;0.554856252242529;0.999999999997597;18.8702068301665
83052;Phosphatidylinositol signaling system;79;0.616296279179379;0.945111010713522;5.63413979298849;0.555137968477169;0.999999999997597;13.6063922950017
160973;Regulation of AMPK activity via LKB1;14;0.617180033303681;0.945519811021239;0.353132294311755;0.555593486791903;0.999999999997597;2.08494647310189
198903;Striated Muscle Contraction;37;0.491565000348333;0.879763528660802;3.98997538885883;0.556569616190864;0.999999999997597;6.06392842957058
105982;Mitochondrial tRNA aminoacylation;21;0.891092890648974;0.999999999998916;-3.41942740681121;0.55789900968823;0.999999999997597;3.25296440446712
771579;Regulation of actin dynamics for phagocytic cup formation;55;0.427308390639633;0.837144092004672;7.09130384661152;0.558133789004539;0.999999999997597;9.23018823817931
198916;Oxidative Stress;29;0.548649085424356;0.903987821261106;2.37296483529796;0.558200703652227;0.999999999997597;4.63488446359296
83035;ABC transporters;42;0.0765324604967504;0.539682012538347;13.5848097532822;0.55872135879722;0.999999999997597;6.91015478202717
198843;mRNA processing;120;0.70970957964807;0.989897378665092;6.51172823049282;0.560072854470957;0.999999999997597;20.8994201529403
106517;Depolarization of the Presynaptic Terminal Triggers the Opening of Calcium Channels;12;0.225322972203193;0.683017024898981;3.84908343444794;0.560347960347533;0.999999999997597;1.70394083832659
82944;Purine metabolism;158;0.940290262426018;0.999999999998916;-2.95687692415174;0.560433859285818;0.999999999997597;27.8052825377788
470351;Nuclear pore complex;39;0.671308314584962;0.977892149602882;1.3187194296422;0.560787911303789;0.999999999997597;6.34559746697794
169353;Validated targets of C-MYC transcriptional repression;60;0.103948435554028;0.561922078674089;15.9559787030569;0.561094545701072;0.999999999997597;10.0609777903618
83018;Folate biosynthesis;14;0.676256458539436;0.977892149602882;-0.238651230239896;0.564314130008166;0.999999999997597;1.9963535423485
142373;superpathway of methionine degradation;14;0.300293113247992;0.752944434526879;3.40787768340765;0.566927531097245;0.999999999997597;1.96974411809131
83115;Bladder cancer;36;0.0942508646929637;0.553757331359141;11.5977565157223;0.567140835629393;0.999999999997597;5.71525915499016
105833;APC/C:Cdc20 mediated degradation of Securin;61;0.427417666344887;0.837144092004672;7.78718378443182;0.567307194106834;0.999999999997597;10.1073685658355
198798;Ganglio Sphingolipid Metabolism;11;0.675795477962743;0.977892149602882;-0.35446134440049;0.567849527275521;0.999999999997597;1.4713224631359
137959;BARD1 signaling events;29;0.102135069472672;0.561922078674089;9.81998673632514;0.568524994334764;0.999999999997597;4.48372601409232
213780;Tuberculosis;167;0.964591150757209;0.999999999998916;-5.76654002936111;0.568586684093839;0.999999999997597;29.161660495853
413439;Aminoacyl-tRNA biosynthesis, eukaryotes;38;0.957960533156699;0.999999999998916;-6.61470780576927;0.569666390805271;0.999999999997597;6.02094643962037
198863;Estrogen signaling pathway;18;0.526152489119845;0.899599096544532;1.60234130526118;0.570226008770723;0.999999999997597;2.59693701587972
83110;Glioma;63;0.0900816224728813;0.549820898918144;17.146403061279;0.570490736941058;0.999999999997597;10.3933301390963
545278;heparan sulfate biosynthesis;25;0.344505850066599;0.795294457666614;4.59783392835463;0.570808855467304;0.999999999997597;3.7680438185151
198880;Complement and Coagulation Cascades;47;0.557570055717255;0.910006961850798;3.91954199127145;0.571625881242687;0.999999999997597;7.55482493706092
167325;Protein processing in endoplasmic reticulum;159;0.955745749665234;0.999999999998916;-4.74452397194011;0.57246637153794;0.999999999997597;27.5747158454209
161067;Zinc transporters;17;0.026944015698469;0.48128488332423;9.67221992981472;0.573042775145321;0.999999999997597;2.39896212717875
106345;FGFR1 ligand binding and activation;14;0.112083378238928;0.566919625589408;5.98050797020981;0.574356654245889;0.999999999997597;1.89393436804259
105836;Autodegradation of Cdh1 by Cdh1:APC/C;57;0.274248094809722;0.729989326078376;10.4510392537314;0.574778583844796;0.999999999997597;9.24502510544683
83107;Renal cell carcinoma;63;0.843892416533578;0.999999999998916;-1.39412170342343;0.57490623423377;0.999999999997597;10.2976592178967
137943;p38 MAPK signaling pathway;29;0.764336456251586;0.999999999998916;-0.827270897669785;0.576682310978526;0.999999999997597;4.36381390161774
645278;Signaling by FGFR1 fusion mutants;19;0.912193085111108;0.999999999998916;-3.88279976556458;0.577837957063124;0.999999999997597;2.67321340540587
105957;mRNA 3'-end processing;31;0.0779797626504242;0.539682012538347;11.0851379790497;0.578494224559644;0.999999999997597;4.67626581547856
83108;Pancreatic cancer;62;0.195487427352975;0.65971744242578;13.1835153519104;0.58052673690131;0.999999999997597;10.0004098018755
198856;Glycogen Metabolism;31;0.557060357799301;0.910006961850798;2.44186992699465;0.580955477944434;0.999999999997597;4.63872849405432
106511;Degradation of beta-catenin by the destruction complex;65;0.127312635575618;0.586273565736066;15.9109054160262;0.582039209342399;0.999999999997597;10.4928237785951
106036;GPVI-mediated activation cascade;30;0.35283333538588;0.801238233486612;5.18698654800665;0.582812410409707;0.999999999997597;4.44171065129652
477115;DAG and IP3 signaling;33;0.152886310934934;0.612735770129187;9.29041942579597;0.582824689539177;0.999999999997597;4.94847119068949
907942;purine nucleotide salvage;35;0.972057542848678;0.999999999998916;-7.5857983439528;0.582928723300302;0.999999999997597;5.28624803192934
105980;tRNA Aminoacylation;42;0.984475585145798;0.999999999998916;-9.50240009525566;0.583599687230454;0.999999999997597;6.47026662363
169346;Regulation of RAC1 activity;37;0.0500705505639837;0.501360022640673;13.7996638345851;0.583756010880708;0.999999999997597;5.61293811902365
645289;Collagen biosynthesis and modifying enzymes;62;0.481410144464179;0.873235821343811;6.83646058437505;0.584154576215091;0.999999999997597;9.92205499041555
413343;Pentose phosphate pathway (Pentose phosphate cycle);10;0.525436237611026;0.899599096544532;0.843352755914308;0.584770127181436;0.999999999997597;1.16430293592164
106432;mTORC1-mediated signalling;11;0.0596905618892384;0.528589253261926;6.28059733392463;0.584797555366549;0.999999999997597;1.31760113046576
105823;CDC6 association with the ORC:origin complex;11;0.11957532039056;0.576067266787225;5.02742500746774;0.584873859036747;0.999999999997597;1.31690602915897
138054;Nectin adhesion pathway;25;0.964366997763267;0.999999999998916;-6.35195846989758;0.585938560718094;0.999999999997597;3.56095544950505
105904;Unfolded Protein Response;78;0.582601468110711;0.927042947714631;6.31170146769355;0.58634139568527;0.999999999997597;12.6740251257796
198779;MAPK signaling pathway;157;0.923913236993784;0.999999999998916;-1.43936149850681;0.586609487661312;0.999999999997597;26.7269957419413
530770;Activation of Chaperone Genes by ATF6-alpha;10;0.916043274375079;0.999999999998916;-3.2890259626541;0.588317246537093;0.999999999997597;1.13346425351184
137979;FOXA1 transcription factor network;41;0.477786465781243;0.872503215816529;4.63415434245262;0.590144166132924;0.999999999997597;6.18364401265893
645309;Chondroitin sulfate biosynthesis;18;0.896588382749889;0.999999999998916;-3.44273682618732;0.590793982985396;0.999999999997597;2.35777964599607
105658;Activation of BH3-only proteins;26;0.482787689737734;0.873235821343811;2.93262496436537;0.591054702032463;0.999999999997597;3.65507034998861
137952;Syndecan-3-mediated signaling events;16;0.0333872662473181;0.48128488332423;8.95624846466953;0.591797636282524;0.999999999997597;2.0284917230233
755438;SREBF and miR33 in cholesterol and lipid homeostasis;15;0.0932532817504452;0.553757331359141;6.64935888158102;0.593594929216613;0.999999999997597;1.8519273885494
920958;Trans-sulfuration and one carbon metabolism;31;0.828960948038032;0.999999999998916;-2.02023348732221;0.59484611647124;0.999999999997597;4.42592420484444
198776;Hypothetical Network for Drug Addiction;31;0.80580222473093;0.999999999998916;-1.53595045693224;0.596045285708151;0.999999999997597;4.40747108394162
833812;ECM proteoglycans;52;0.58504980230027;0.927767355913193;3.88861557325654;0.596235369196423;0.999999999997597;7.94352952377209
106262;Striated Muscle Contraction;30;0.622648027744423;0.948292120978856;1.43105537479729;0.59727654337324;0.999999999997597;4.22345225042066
782379;pyrimidine deoxyribonucleotide phosphorylation;10;0.912791561790805;0.999999999998916;-3.22369457255041;0.597371067889642;0.999999999997597;1.05445879774788
142203;colanic acid building blocks biosynthesis;10;0.479845126440828;0.873067379699939;1.20264293015098;0.597495100859756;0.999999999997597;1.05337339820688
941396;Asymmetric localization of PCP proteins;61;0.111816692587044;0.566919625589408;15.8113955532618;0.597513995896621;0.999999999997597;9.46004159925529
105847;Resolution of AP sites via the single-nucleotide replacement pathway;12;0.428130816348547;0.837144092004672;1.87607617203929;0.598580883567822;0.999999999997597;1.34104463116882
105747;p53-Independent G1/S DNA damage checkpoint;50;0.40858158069791;0.82797219792222;6.843553258132;0.598610439438094;0.999999999997597;7.55571142603692
106057;Formation of Fibrin Clot (Clotting Cascade);29;0.020289285594369;0.48128488332423;13.9847713111643;0.599122366942556;0.999999999997597;4.03127579713679
187215;Destabilization of mRNA by KSRP;17;0.609541124494587;0.943169802814092;0.635073601118664;0.601479619542228;0.999999999997597;2.07640556037567
105962;Transport of the SLBP Dependant Mature mRNA;33;0.666244557379165;0.974757562762341;0.992662465643571;0.602653263716268;0.999999999997597;4.63413998574833
187171;Synthesis, Secretion, and Inactivation of Glucagon-like Peptide-1 (GLP-1);18;0.613105480677295;0.943169802814092;0.667221270075017;0.603591382189325;0.999999999997597;2.2075463592996
160972;Energy dependent regulation of mTOR by LKB1-AMPK;17;0.404623569433709;0.824123630777568;2.76348909334995;0.603660472601476;0.999999999997597;2.05143852106224
82978;Other types of O-glycan biosynthesis;28;0.442495148295285;0.843495066941843;3.68325332585476;0.603986034234254;0.999999999997597;3.7961097054038
83100;Huntington's disease;169;0.864296641687808;0.999999999998916;3.43389481244785;0.604096801598168;0.999999999997597;28.255771821737
198823;Complement Activation, Classical Pathway;15;0.420218568108869;0.837144092004672;2.34055147696763;0.60465739278497;0.999999999997597;1.73323036269305
187226;N-Glycan antennae elongation;14;0.634895330774659;0.95128823371433;0.179269373998965;0.606363849858669;0.999999999997597;1.56385528765924
106149;Recycling of bile acids and salts;12;0.684240569539737;0.979679021060632;-0.398186309483928;0.607030214549249;0.999999999997597;1.25976019963634
833826;FCERI mediated MAPK activation;33;0.176503563643238;0.642288502378719;8.74609953986764;0.610329146583346;0.999999999997597;4.51137312309887
187098;TRAF3-dependent IRF activation pathway;14;0.229648077532934;0.684018692833984;4.21260372370763;0.610973218639185;0.999999999997597;1.51576384912658
119554;CD28 dependent PI3K/Akt signaling;21;0.549228816605196;0.903987821261106;1.62872487168692;0.6113842821304;0.999999999997597;2.57924960358585
138040;IFN-gamma pathway;40;0.21935392601639;0.683017024898981;9.04176542465591;0.613173552403193;0.999999999997597;5.60964575102256
545294;the visual cycle I (vertebrates);14;0.360370097539852;0.801441926809466;2.79038570353805;0.613999296688655;0.999999999997597;1.48410327228734
82991;Arachidonic acid metabolism;61;0.958576278521203;0.999999999998916;-7.09256593517373;0.615004891644678;0.999999999997597;9.07973243343517
83077;Jak-STAT signaling pathway;148;0.435434512253495;0.839735802591593;17.4136807259183;0.616175811851832;0.999999999997597;24.1137455323178
645338;Synthesis of PIPs at the early endosome membrane;12;0.686730786738653;0.980495401009893;-0.422331249354123;0.616181948008464;0.999999999997597;1.17116803693883
106450;NF-kB is activated and signals survival;12;0.0588446372075399;0.524127815127622;6.63787641624233;0.617423001339133;0.999999999997597;1.15910703154199
83099;Amyotrophic lateral sclerosis (ALS);50;0.909060109438488;0.999999999998916;-4.16061267692587;0.618437237897022;0.999999999997597;7.16477392533065
685548;STING mediated induction of host immune responses;16;0.221590588641576;0.683017024898981;4.71795099582098;0.620006974156037;0.999999999997597;1.71438827092781
862188;Non-alcoholic fatty liver disease (NAFLD);143;0.765844461604416;0.999999999998916;6.30944708451825;0.621366943012441;0.999999999997597;23.0602065584876
198871;Id Signaling Pathway;50;0.0115150900270472;0.431194502264013;21.1890058962791;0.621706302675813;0.999999999997597;7.09975574831103
771570;Nuclear Envelope Breakdown;42;0.858572833430493;0.999999999998916;-2.53150570315267;0.622064916845181;0.999999999997597;5.77765449266569
137930;Signaling events mediated by Hepatocyte Growth Factor Receptor (c-Met);70;0.855897720915105;0.999999999998916;-1.52257586647701;0.622741199887344;0.999999999997597;10.4240896601719
169352;Regulation of Wnt-mediated beta catenin signaling and target gene transcription;73;0.000132522835887494;0.0676749948598803;38.5840309209299;0.624107058449641;0.999999999997597;10.8985865621896
576264;Activation of Matrix Metalloproteinases;28;0.963443375934453;0.999999999998916;-6.49998805587792;0.624815159584679;0.999999999997597;3.48742684644999
83030;Aminoacyl-tRNA biosynthesis;44;0.974947535880431;0.999999999998916;-8.31948056870431;0.624901710113523;0.999999999997597;6.05167878051831
576272;Signaling by NOTCH2;31;0.126927267168966;0.586273565736066;9.5484960934825;0.625856288533725;0.999999999997597;3.94374261529172
105750;G2/M Checkpoints;44;0.332753992937285;0.790355220433987;7.44231132934901;0.626289327987932;0.999999999997597;6.02567135135052
106332;Regulation of gene expression in beta cells;20;0.792239415000899;0.999999999998916;-1.53046584410263;0.626740961423311;0.999999999997597;2.2307443226134
83061;Wnt signaling pathway;133;0.000396077827086283;0.121358246219237;52.3345966663512;0.627972235982187;0.999999999997597;21.096647744872
106142;Cholesterol biosynthesis;20;0.822302746766893;0.999999999998916;-2.01909560273338;0.629255631167569;0.999999999997597;2.19890314553345
105741;p53-Dependent G1/S DNA damage checkpoint;55;0.25219233477053;0.707616587671159;10.660684524411;0.629545968201847;0.999999999997597;7.76559954442695
413387;C5 isoprenoid biosynthesis, mevalonate pathway;10;0.697527700898235;0.987390622344303;-0.581621606157902;0.631194465349881;0.999999999997597;0.754857590524068
105826;Regulation of APC/C activators between G1/S and early anaphase;74;0.128428007850498;0.586273565736066;17.4160912014505;0.631257642219057;0.999999999997597;10.8936548948718
137968;ALK1 signaling events;24;0.483722123059308;0.873737630583864;2.70386851206221;0.631795056405789;0.999999999997597;2.76856499698628
530740;Downregulation of ERBB2:ERBB3 signaling;13;0.00575722314086158;0.371698254293154;10.4091366494064;0.631795076481956;0.999999999997597;1.15648993738429
137953;Role of Calcineurin-dependent NFAT signaling in lymphocytes;50;0.319509099681235;0.7757336619836;8.51489853063241;0.632982337037166;0.999999999997597;6.87411967151241
105721;Phase II conjugation;84;0.976054923500361;0.999999999998916;-9.24831035083536;0.634354425146986;0.999999999997597;12.5003115507409
198842;Osteoblast Signaling;13;0.68125098098887;0.977892149602882;-0.33115039207785;0.634711602207129;0.999999999997597;1.12657775346239
187180;GABA B receptor activation;39;0.00596575277855993;0.371698254293154;19.6720315463177;0.635379832048335;0.999999999997597;5.05373649891025
187202;Platelet calcium homeostasis;17;0.824208641105261;0.999999999998916;-2.04183201928775;0.635723294002831;0.999999999997597;1.67958592153156
198788;DNA damage response;64;0.201438224670612;0.664070801657145;13.3299172520593;0.636159055076267;0.999999999997597;9.10888971207661
105829;Activation of APC/C and APC/C:Cdc20 mediated degradation of mitotic proteins;67;0.283667157494515;0.733330551010153;11.6457623546295;0.636870045858395;0.999999999997597;9.58998377614553
105933;Gap junction degradation;10;0.384155952085064;0.809528086099475;1.96946165462488;0.636920390768114;0.999999999997597;0.703313712378851
161006;Signal transduction by L1;21;0.870787433826169;0.999999999998916;-2.95388523153836;0.637910315906631;0.999999999997597;2.23597406036857
106247;Association of TriC/CCT with target proteins during biosynthesis;27;0.946386182823064;0.999999999998916;-5.49828603968524;0.637973272240707;0.999999999997597;3.1368024598216
119553;CD28 co-stimulation;31;0.583831707875314;0.927042947714631;2.06464369337815;0.640656113169121;0.999999999997597;3.70932929195047
106179;Branched-chain amino acid catabolism;17;0.868908759224764;0.999999999998916;-2.8191086426996;0.64097328772007;0.999999999997597;1.61772123875327
161012;Post-translational protein modification;189;0.995722284735182;0.999999999998916;-16.1889668960586;0.641108207393763;0.999999999997597;30.3883803098849
187201;cGMP effects;17;0.536725549721385;0.899599096544532;1.3968298192297;0.641160305607907;0.999999999997597;1.61551175322444
782391;superpathway of pyrimidine deoxyribonucleoside salvage;16;0.818696519225976;0.999999999998916;-1.94834601416748;0.642221900643683;0.999999999997597;1.46206417143817
645262;Oxygen-dependent Proline Hydroxylation of Hypoxia-inducible Factor Alpha;17;0.1873013759187;0.647992115008751;5.41207246689584;0.642586743834716;0.999999999997597;1.59864617760773
106056;p130Cas linkage to MAPK signaling for integrins;15;0.495475086143998;0.880483402254795;1.60939601041169;0.644176404153845;0.999999999997597;1.30095692372768
106534;Neurotransmitter Receptor Binding And Downstream Transmission In The Postsynaptic Cell;134;0.259963249330585;0.718101352545889;21.3885325361331;0.645645518312833;0.999999999997597;20.6865444384454
160995;mRNA Decay by 3' to 5' Exoribonuclease;11;0.582286731398026;0.927042947714631;0.463576993500348;0.64643250410122;0.999999999997597;0.743907287825638
198822;Apoptosis Modulation and Signaling;77;0.121388573758088;0.581147796866848;18.2221121092654;0.646657051422371;0.999999999997597;11.012051585865
645275;Signaling by FGFR mutants;43;0.495721732541274;0.880483402254795;4.55834811594632;0.646849622888125;0.999999999997597;5.47814290658792
83062;Notch signaling pathway;48;0.413066166252049;0.833251947814637;6.52258971338889;0.646857185399888;0.999999999997597;6.27306452190078
105777;Activation of the pre-replicative complex;27;0.2499027665821;0.705705903197439;6.30238478185591;0.647176163762207;0.999999999997597;2.99957507263655
105770;Cyclin E associated events during G1/S transition;65;0.0508735679141313;0.50282778093193;19.8944081566618;0.647185938519845;0.999999999997597;9.01971360881759
106010;Host Interactions of HIV factors;122;0.968172110854673;0.999999999998916;-7.61952840820488;0.647261048810178;0.999999999997597;18.5801100452718
545362;purine nucleotides degradation;10;0.866998901703828;0.999999999998916;-2.45125186224957;0.647368777428819;0.999999999997597;0.608536205344103
198786;Proteasome Degradation;61;0.995524084637581;0.999999999998916;-13.9179166758872;0.647503724810845;0.999999999997597;8.35874397978118
106147;Synthesis of bile acids and bile salts via 24-hydroxycholesterol;14;0.306442912073758;0.760892287353317;3.34244617862969;0.647609750669311;0.999999999997597;1.12701806337991
198759;Myometrial Relaxation and Contraction Pathways;153;0.00963353946767254;0.403484722293397;44.7346986166669;0.648648724133774;0.999999999997597;23.8518366797939
83085;Long-term potentiation;62;0.574852779268081;0.923138844694654;4.99503991385555;0.648786231335329;0.999999999997597;8.49269230819898
576271;NOTCH1 Intracellular Domain Regulates Transcription;43;0.271947458180352;0.729989326078376;8.44309066830191;0.649337589446155;0.999999999997597;5.43106673104329
138045;HIF-1-alpha transcription factor network;64;0.138914689531457;0.586273565736066;15.3069694879976;0.649635650980624;0.999999999997597;8.79939148100592
106419;Signaling by Insulin receptor;107;0.00882821484270691;0.403484722293397;35.5567631802949;0.650966097760018;0.999999999997597;15.9191576637623
105812;M Phase;270;0.961095866432041;0.999999999998916;-0.610312499961493;0.651745458354493;0.999999999997597;44.1500673533095
106148;Synthesis of bile acids and bile salts via 27-hydroxycholesterol;10;0.194060686941213;0.65920392992004;3.75561205822293;0.65252899162015;0.999999999997597;0.561359755870262
106231;PTM: gamma carboxylation, hypusine formation and arylsulfatase activation;21;0.313424382561182;0.769497041800851;4.40577249368628;0.653198157622394;0.999999999997597;2.03432410692788
905997;Signaling by Leptin;20;0.301764796035301;0.754165852407962;4.39541161377884;0.654382782912524;0.999999999997597;1.87660166299867
198783;Alanine and aspartate metabolism;11;0.344696814550021;0.795294457666614;2.46536556043701;0.654589124425716;0.999999999997597;0.665649905650752
413354;Leucine degradation, leucine => acetoacetate + acetyl-CoA;12;0.513959861745769;0.894490842774896;1.13212664193759;0.654640630715212;0.999999999997597;0.791254138868616
645346;O2/CO2 exchange in erythrocytes;10;0.0138655661870816;0.451958455289552;7.95995556730447;0.655622225577096;0.999999999997597;0.532956889204862
524497;Sphingosine biosynthesis;16;0.372701633818909;0.804368305408293;2.96069450770658;0.656470197597764;0.999999999997597;1.29738489502896
782388;UTP and CTP de novo biosynthesis;10;0.96046751403711;0.999999999998916;-4.47424449348098;0.65672420297142;0.999999999997597;0.522815258513887
187211;Regulation of mRNA Stability by Proteins that Bind AU-rich Elements;85;0.473051812405084;0.869319280479981;9.49184313899092;0.657179993064493;0.999999999997597;12.0633280048462
685553;Arachidonic acid metabolism;47;0.798461274578946;0.999999999998916;-0.789810884807329;0.658448522109326;0.999999999997597;5.88299848615162
106400;Activated TLR4 signalling;103;0.0831346286900954;0.546144710749694;24.7111297496683;0.658951840536067;0.999999999997597;15.0089287398162
138026;Insulin Pathway;42;0.565965800387684;0.915585645400138;3.31440315147353;0.661159992739238;0.999999999997597;5.05086177712267
138014;Glucocorticoid receptor regulatory network;78;0.850142005155594;0.999999999998916;-0.958784408111558;0.662425929271521;0.999999999997597;10.7734724730844
137956;HIF-2-alpha transcription factor network;31;0.0699657660194641;0.539682012538347;11.4018849802083;0.66275793249923;0.999999999997597;3.35284055564407
771600;Scavenging of Heme from Plasma;13;0.038746224278668;0.481809974165106;7.68182617193978;0.663267128562338;0.999999999997597;0.829122254848692
105861;Double-Strand Break Repair;22;0.0685427396032803;0.539682012538347;9.22547151533389;0.664565637346243;0.999999999997597;2.02212086533935
138008;a6b1 and a6b4 Integrin signaling;31;0.0756160796483096;0.539682012538347;11.1758704606335;0.664824896426751;0.999999999997597;3.3190594712648
413446;Methionine salvage pathway;11;0.189605496296117;0.652754202978992;4.04614282101489;0.664957817246227;0.999999999997597;0.565163512149099
530769;Signaling by constitutively active EGFR;19;0.157442293321106;0.616883870506227;6.33622164943023;0.666005889097638;0.999999999997597;1.58771297730963
106424;IRS-related events;84;0.036490022979668;0.48128488332423;25.096377001598;0.66609664148968;0.999999999997597;11.658669085984
137960;Osteopontin-mediated events;31;0.989924444681721;0.999999999998916;-9.61867393525749;0.666145208656993;0.999999999997597;3.29743851557815
477128;Growth hormone receptor signaling;23;0.527668581441347;0.899599096544532;2.07004632545248;0.666428469867969;0.999999999997597;2.1368103261368
198789;Wnt Signaling Pathway;59;0.0067101552455634;0.373507113961847;25.0288124885855;0.666565653667267;0.999999999997597;7.606627599703
198839;GPCRs, Class C Metabotropic glutamate, pheromone;15;0.13352181244302;0.586273565736066;5.8370183648482;0.667940040578714;0.999999999997597;1.03307788437252
105688;Axon guidance;245;0.466608994632916;0.864900678197458;26.8771370994739;0.6705222054798;0.999999999997597;38.8918631717082
83046;Homologous recombination;26;0.686168366396237;0.980495401009893;0.256569815061963;0.672243743347214;0.999999999997597;2.47637517031385
83055;p53 signaling pathway;65;0.587829988562139;0.928333184047068;5.00673002899757;0.673621226069119;0.999999999997597;8.39634763953615
138020;Class I PI3K signaling events mediated by Akt;33;0.214143567942599;0.680997500184802;7.9661195963495;0.67570934654751;0.999999999997597;3.43138035826853
658418;Viral carcinogenesis;188;0.633251182514829;0.95128823371433;14.985326476915;0.675980928063175;0.999999999997597;28.8176397604031
413435;Spliceosome, U1-snRNP;10;0.870490237237458;0.999999999998916;-2.50276867190389;0.676377387483104;0.999999999997597;0.339765959601173
105654;Caspase-8 activation;10;0.359037589701477;0.801238233486612;2.17825466471974;0.676850831346436;0.999999999997597;0.335302166592212
138019;p75(NTR)-mediated signaling;53;0.612128340828046;0.943169802814092;3.47160315233921;0.677342477621377;0.999999999997597;6.42529325048057
106391;Toll Like Receptor 3 (TLR3) Cascade;90;0.0655533306696611;0.53759337117187;23.6261531180419;0.678036058487694;0.999999999997597;12.3086531136185
105905;Activation of Chaperones by ATF6-alpha;11;0.932075402049296;0.999999999998916;-3.76683408213402;0.678284829614681;0.999999999997597;0.434190165461524
106163;Golgi to ER Retrograde Transport;10;0.831290925257304;0.999999999998916;-1.9703837572189;0.678640527492372;0.999999999997597;0.31840378717349
105926;Gap junction trafficking and regulation;27;0.344381231773306;0.795294457666614;4.88634774777502;0.679512083972565;0.999999999997597;2.50640799304624
106041;G alpha (12/13) signalling events;71;0.429099298823211;0.837144092004672;8.90710434476992;0.679706349123916;0.999999999997597;9.20175714895763
137941;Calcium signaling in the CD4+ TCR pathway;26;0.320281083336035;0.776377562770261;5.079616512773;0.681176964421425;0.999999999997597;2.34054397604349
137974;Caspase cascade in apoptosis;49;0.645911760262138;0.956998855630169;2.51129009730645;0.683628183283909;0.999999999997597;5.67576131721748
198893;p38 MAPK Signaling Pathway;33;0.732003446406061;0.999999999998916;-0.087963370700554;0.683911025309907;0.999999999997597;3.2903213858571
106501;DARPP-32 events;27;0.711407972526283;0.989897378665092;-0.0601023739940105;0.684386734560542;0.999999999997597;2.43036127799246
106428;PKB-mediated events;28;0.309079348187818;0.763823946262973;5.54356227546547;0.687577664481775;0.999999999997597;2.51931788790586
198794;Cytokines and Inflammatory Response;23;0.977453728132368;0.999999999998916;-7.1479127397712;0.687996709669256;0.999999999997597;1.82810827710718
771585;The canonical retinoid cycle in rods (twilight vision);21;0.0959968916404075;0.554899082056156;8.13292290011397;0.688591742047511;0.999999999997597;1.55391842871385
106060;Common Pathway;14;0.0373389583374653;0.481809974165106;8.08821806022419;0.689527495276644;0.999999999997597;0.663673855881606
137939;Direct p53 effectors;130;0.630496016926744;0.950644122000451;9.7952654287192;0.690859108656592;0.999999999997597;18.4778868666321
119304;Progesterone-mediated oocyte maturation;80;0.460129709385143;0.860346550885666;9.24033464021106;0.691539746010837;0.999999999997597;10.3237957332288
106468;CaM pathway;28;0.156470119780336;0.616883870506227;8.22827329709346;0.69198770462005;0.999999999997597;2.44850399162557
119557;PD-1 signaling;19;0.999999534482636;0.999999999998916;-19.2640977938566;0.692461881209843;0.999999999997597;1.24261392435463
160996;mRNA Decay by 5' to 3' Exoribonuclease;15;0.969768498728713;0.999999999998916;-5.65915801562245;0.692586865190044;0.999999999997597;0.747045447093465
771568;Stimuli-sensing channels;86;0.0361696586214318;0.48128488332423;25.5354373450282;0.692839521063215;0.999999999997597;11.2442995290256
82937;Steroid biosynthesis;18;0.914020564015415;0.999999999998916;-3.87942667126751;0.692965380594618;0.999999999997597;1.10976992371598
198861;Monoamine GPCRs;31;0.0894070487021618;0.549820898918144;10.673657588184;0.693577628316402;0.999999999997597;2.8399771714635
198894;FAS pathway and Stress induction of HSP regulation;38;0.81265301821002;0.999999999998916;-1.47088510558327;0.694067391232753;0.999999999997597;3.83001350062678
105886;Formation of incision complex in GG-NER;20;0.275890221801162;0.729989326078376;4.73207829245415;0.694437163127345;0.999999999997597;1.34362908318749
99052;Lysosome;113;0.401938792027489;0.823222231799617;14.4183026828437;0.694791509575823;0.999999999997597;15.5502732393478
730332;Synthesis of IP2, IP, and Ins in the cytosol;10;0.911155500921097;0.999999999998916;-3.19151027470138;0.695513529218625;0.999999999997597;0.157074760548873
366165;NOD1/2 Signaling Pathway;31;0.416423265745668;0.835510197076349;4.40349070080804;0.696225498989114;0.999999999997597;2.79491116981506
106504;Signaling by TGF-beta Receptor Complex;68;0.42997493600251;0.837144092004672;8.54374019362267;0.696839061173701;0.999999999997597;8.29702780007666
524496;Ceramide biosynthesis;12;0.677149314097946;0.977892149602882;-0.329867846236743;0.70108068229385;0.999999999997597;0.310363311950417
106228;Metabolism of non-coding RNA;50;0.729090735388724;0.999999999998916;0.932775008117769;0.702049275950797;0.999999999997597;5.43127574896525
576268;Pre-NOTCH Processing in Golgi;19;0.275463628171811;0.729989326078376;4.56626773157566;0.702437970566356;0.999999999997597;1.10918354746225
645334;Synthesis of PIPs at the Golgi membrane;17;0.770934902573846;0.999999999998916;-1.26508560006498;0.702557244670348;0.999999999997597;0.863976057619711
83076;Toll-like receptor signaling pathway;101;0.631073806837114;0.950644122000451;7.20040184494959;0.702763107845516;0.999999999997597;13.3533001100923
138070;Regulation of RhoA activity;41;0.532565065864668;0.899599096544532;3.75977423243113;0.702914148965325;0.999999999997597;4.09303248459034
160997;Myogenesis;29;0.3335086984359;0.790921557281422;5.32931412634617;0.703037266464796;0.999999999997597;2.40453902926863
105726;Methylation;10;0.873112742266083;0.999999999998916;-2.54210144158115;0.703041805627568;0.999999999997597;0.0838282231589945
83102;Epithelial cell signaling in Helicobacter pylori infection;64;0.230432821681078;0.684018692833984;12.5423749158936;0.703820038936462;0.999999999997597;7.50504785983991
137936;IL12 signaling mediated by STAT4;28;0.977402469674262;0.999999999998916;-7.60787662957341;0.703891587458428;0.999999999997597;2.25507988294226
106114;Triglyceride Biosynthesis;39;0.688916184445108;0.981785669367354;1.01309759768692;0.704396937618982;0.999999999997597;3.7766974454668
187101;TRAF6 mediated NF-kB activation;23;0.12920135748008;0.586273565736066;7.78646593136119;0.704409384336973;0.999999999997597;1.58700654742112
782380;pyrimidine deoxyribonucleotides de novo biosynthesis;14;0.968305926315497;0.999999999998916;-5.44069427162027;0.704480360696072;0.999999999997597;0.492101366646908
198913;miRNAs involved in DDR;17;0.0639612137527257;0.53759337117187;8.0113859757995;0.705937037695296;0.999999999997597;0.820775308744694
106030;Platelet Adhesion to exposed collagen;11;0.655559761166154;0.966780744150094;-0.171234130727845;0.706548087573915;0.999999999997597;0.148557561835173
193328;mRNA surveillance pathway;76;0.66744169930659;0.974757562762341;4.1835277908189;0.706623307390981;0.999999999997597;9.28486420912095
833803;Nuclear Pore Complex (NPC) Disassembly;33;0.842672746778887;0.999999999998916;-2.29480077954214;0.707219901170813;0.999999999997597;2.88050335938518
161004;Recycling pathway of L1;22;0.738855199696154;0.999999999998916;-0.685508625362955;0.707725753984937;0.999999999997597;1.41034351783028
198757;Mitochondrial Gene Expression;11;0.221216853165633;0.683017024898981;3.67947873814152;0.711124384319293;0.999999999997597;0.101162216028954
137920;TRAIL signaling pathway;23;0.177599239903124;0.643772205486088;6.8066114870464;0.712182221204599;0.999999999997597;1.47070040925606
413457;Exosome, eukaryotes;11;0.372720831914262;0.804368305408293;2.2181268945534;0.712432992508814;0.999999999997597;0.0875447367277343
105818;Mitotic Anaphase;165;0.808527494744765;0.999999999998916;6.08723656751696;0.712477537471394;0.999999999997597;23.4627949512712
169344;C-MYC pathway;22;0.128703989834539;0.586273565736066;7.57472153933139;0.713348425676051;0.999999999997597;1.32776376619872
477129;Developmental Biology;396;0.517245148147742;0.896402225070521;40.480688886864;0.714860152709067;0.999999999997597;62.7229431253906
106173;Amino acid synthesis and interconversion (transamination);16;0.837847415704078;0.999999999998916;-2.24739452880748;0.715803281955185;0.999999999997597;0.5795846822003
833819;IRF3-mediated induction of type I IFN;13;0.172497852420421;0.637733061486802;4.74019345809439;0.716452803512792;0.999999999997597;0.246320303109232
198771;DNA Replication;39;0.0766558826482885;0.539682012538347;12.9316517527138;0.716806293309757;0.999999999997597;3.53399332840974
106445;NRIF signals cell death from the nucleus;15;0.10876271102551;0.566919625589408;6.31128323253114;0.717506739201092;0.999999999997597;0.447366766920568
703093;superpathway of citrulline metabolism;12;0.583715617423474;0.927042947714631;0.52491487977738;0.718419734222507;0.999999999997597;0.122496824839269
106497;Ca-dependent events;30;0.195676030763883;0.65971744242578;7.79653565669975;0.718499566669317;0.999999999997597;2.27559548282572
187220;Transport to the Golgi and subsequent modification;34;0.98962083818585;0.999999999998916;-9.84843518180362;0.71974452591523;0.999999999997597;2.78919458135729
413409;NADH dehydrogenase (ubiquinone) 1 beta subcomplex;13;0.113154359255453;0.566919625589408;5.69167241918619;0.719823047027071;0.999999999997597;0.207786109442435
99051;Chemokine signaling pathway;176;0.00253546102862612;0.353120572350474;55.3142458801832;0.722322512811122;0.999999999997597;24.8745209017191
187178;GABA receptor activation;51;0.047733259787352;0.499706175483014;17.1542948102293;0.722513436512847;0.999999999997597;5.12123471569615
782390;superpathway of pyrimidine deoxyribonucleotides de novo biosynthesis;19;0.87782094449271;0.999999999998916;-3.05891636432206;0.722802698789069;0.999999999997597;0.830217725646686
106007;Rev-mediated nuclear export of HIV RNA;32;0.828837639953897;0.999999999998916;-1.99722584772914;0.722808309087008;0.999999999997597;2.46458235759887
83097;Alzheimer's disease;154;0.325636169600099;0.78414627165586;21.6484340566287;0.723836146674192;0.999999999997597;21.1989363407884
125136;Spliceosome;124;0.849953331536302;0.999999999998916;1.47788096222114;0.723974733193532;0.999999999997597;16.3367126350149
685551;Regulation of Cholesterol Biosynthesis by SREBP (SREBF);50;0.886913674070797;0.999999999998916;-3.28436990991699;0.724163416544126;0.999999999997597;4.93944237116031
105900;Association of licensing factors with the pre-replicative complex;15;0.0937240877165386;0.553757331359141;6.63851161391559;0.725591883672368;0.999999999997597;0.347476313608832
672447;RANKL/RANK Signaling Pathway;53;0.949770443004102;0.999999999998916;-6.35018428374224;0.72579163272813;0.999999999997597;5.33496134487452
119550;G alpha (i) signalling events;205;0.174618643933432;0.639989862454587;34.7157703777062;0.727110172767444;0.999999999997597;29.4698650177093
105740;G1/S DNA Damage Checkpoints;58;0.362019183733688;0.803481192307533;8.72599371833849;0.727894536905284;0.999999999997597;6.01235893220064
119530;Activation of Rac;13;0.883693255502114;0.999999999998916;-2.91942826999118;0.728842983878285;0.999999999997597;0.103528870227114
105895;Fanconi Anemia pathway;24;0.496088111118521;0.880483402254795;2.55292654053189;0.729000674356636;0.999999999997597;1.33537529264252
137978;Circadian rhythm pathway;12;0.487557525613885;0.874634811756993;1.35996777414468;0.730146960804339;0.999999999997597;-0.00772809169584754
106136;Peroxisomal lipid metabolism;21;0.148192736325088;0.607035486764797;6.94681025848277;0.731078091505614;0.999999999997597;0.944343591406978
198905;Irinotecan Pathway;13;0.2779739826415;0.73045650327063;3.46668046837993;0.731369424346226;0.999999999997597;0.0740200844562116
198900;Matrix Metalloproteinases;26;0.922650375885406;0.999999999998916;-4.49644398913122;0.732740702574759;0.999999999997597;1.52075543217642
198813;Diurnally regulated genes with circadian orthologs;46;0.168575120203986;0.63231885445834;11.2699766127784;0.734918600899425;0.999999999997597;4.13167362809473
198834;MAPK Cascade;27;0.754190087584891;0.999999999998916;-0.732504606374522;0.735283282079235;0.999999999997597;1.60197162819549
83059;mTOR signaling pathway;57;0.236593097455581;0.687274038080493;11.330923734932;0.736248111204965;0.999999999997597;5.66117893421388
105850;Resolution of AP sites via the multiple-nucleotide patch replacement pathway;17;0.230347100201949;0.684018692833984;4.79680040566673;0.738165040900283;0.999999999997597;0.396257439792574
906028;TRP channels;24;0.288026389262304;0.740240196025523;5.22708368996897;0.738294229253081;0.999999999997597;1.18689493167462
106398;Toll Like Receptor 4 (TLR4) Cascade;112;0.0399119151640446;0.481809974165106;30.1113504395276;0.738658926760638;0.999999999997597;13.9166988862527
198787;TCA Cycle;16;0.451029824242978;0.851466430706944;2.15923820205015;0.739248943195364;0.999999999997597;0.277111110383592
106405;Complement cascade;33;0.209938748128924;0.678536207032725;8.04892977365118;0.739468992590051;0.999999999997597;2.28729614193123
645264;Transcriptional activity of SMAD2/SMAD3:SMAD4 heterotrimer;39;0.527139233906019;0.899599096544532;3.64848080518259;0.740362546790405;0.999999999997597;3.0586067093923
83043;Base excision repair;30;0.162578432410072;0.627400939119755;8.48634751740032;0.742751033590509;0.999999999997597;1.84471411795895
137993;Calcineurin-regulated NFAT-dependent transcription in lymphocytes;45;0.183300493304276;0.643772205486088;10.7152785487511;0.744351119568481;0.999999999997597;3.78380146281527
137949;LPA4-mediated signaling events;14;0.118490393964198;0.575887066514485;5.85798295356566;0.74592707363225;0.999999999997597;-0.0063463503810642
198870;Oxidative phosphorylation;51;0.374893372773788;0.804368305408293;7.58660006109113;0.745937964225886;0.999999999997597;4.57490556962622
138000;IL23-mediated signaling events;37;0.649438890445701;0.961295053297405;1.54242014662682;0.746276513760762;0.999999999997597;2.67313447515182
83075;Renin-angiotensin system;15;0.903109839261926;0.999999999998916;-3.43509836187176;0.746416135788744;0.999999999997597;0.0831972524586721
920995;Dopamine metabolism;11;0.819736576255814;0.999999999998916;-1.86509405812388;0.748111296246031;0.999999999997597;-0.296227420466546
138010;Glypican 1 network;26;0.301754097141869;0.754165852407962;5.34535538463257;0.748651623928363;0.999999999997597;1.25248379990282
105703;Xenobiotics;19;0.765070113772978;0.999999999998916;-1.14689480314922;0.749535469277908;0.999999999997597;0.448191767614159
645332;PI Metabolism;48;0.911114942590728;0.999999999998916;-4.26704420871717;0.749801324483696;0.999999999997597;4.06940001203355
105969;Formation of the ternary complex, and subsequently, the 43S complex;43;0.131467769395076;0.586273565736066;11.7827044714023;0.750742648225029;0.999999999997597;3.37145153577625
105921;Respiratory electron transport, ATP synthesis by chemiosmotic coupling, and heat production by uncoupling proteins.;79;0.316453004695642;0.770756761834219;12.464625341557;0.751684374528312;0.999999999997597;8.45559823930199
645265;SMAD2/SMAD3:SMAD4 heterotrimer regulates transcription;28;0.227569326545207;0.684018692833984;6.84968553271909;0.752460959777699;0.999999999997597;1.42419264065123
160141;Interleukin-1 signaling;39;0.264506435425193;0.726207632744438;7.97724836822605;0.753929551668487;0.999999999997597;2.77475187859724
187108;Rap1 signalling;16;0.835892969642376;0.999999999998916;-2.21586858239295;0.754654464304821;0.999999999997597;0.070735457644974
187100;TRAF6 mediated IRF7 activation;32;0.989684924920971;0.999999999998916;-9.67030606263581;0.756730755359857;0.999999999997597;1.83080444404755
106205;Pyruvate metabolism;17;0.519146793283355;0.897666915699887;1.5778111999084;0.757255230486127;0.999999999997597;0.132207201004864
782397;TCA cycle;15;0.784708097608587;0.999999999998916;-1.46749816484114;0.757412951509547;0.999999999997597;-0.0609329559541072
730314;MASTL Facilitates Mitotic Progression;10;0.498281706254615;0.880483402254795;1.05736440755136;0.758029789833696;0.999999999997597;-0.481066031440418
106563;RNA Polymerase III Transcription Initiation From Type 1 Promoter;25;0.587724971655384;0.928333184047068;1.50814327568882;0.758186202894781;0.999999999997597;0.972767214436422
105983;HIV Infection;207;0.952211115936512;0.999999999998916;-2.21957100008268;0.758311339618527;0.999999999997597;28.3114623207861
137927;Arf1 pathway;18;0.866698946366009;0.999999999998916;-2.80437057756121;0.758506052915401;0.999999999997597;0.21366553170345
106396;Toll Like Receptor 7/8 (TLR7/8) Cascade;81;0.183414637967485;0.643772205486088;16.5252316587409;0.759271554732969;0.999999999997597;8.51921215877842
106561;RNA Polymerase III Transcription;38;0.713488590239162;0.991484957554482;0.514356349548637;0.759608961545505;0.999999999997597;2.52535767976777
672458;Signaling Pathways in Glioblastoma;76;0.0321294955117715;0.48128488332423;23.9617488500986;0.759682333007204;0.999999999997597;7.774941322674
645303;Keratan sulfate degradation;11;0.0138421850370604;0.451958455289552;8.40408549549467;0.760969025100767;0.999999999997597;-0.441369662462885
177876;RNA transport;141;0.910510622663854;0.999999999998916;-1.13849850428701;0.760985527291998;0.999999999997597;17.6185173874707
618581;Guanine ribonucleotide biosynthesis IMP => GDP,GTP;14;0.99521909697162;0.999999999998916;-8.17267772176318;0.762951504054668;0.999999999997597;-0.223125873158734
105959;Transport of Mature Transcript to Cytoplasm;53;0.536836135365045;0.899599096544532;4.8634204037165;0.763246184175729;0.999999999997597;4.42553832317605
105739;Cell Cycle Checkpoints;115;0.219643409454653;0.683017024898981;20.2450764497448;0.763528819339119;0.999999999997597;13.4858248378768
198791;Type II diabetes mellitus;20;0.102974758278558;0.561922078674089;7.70796518048403;0.764816453956179;0.999999999997597;0.321548799185802
105838;Base Excision Repair;19;0.239558966276099;0.687274038080493;5.04854751166173;0.766495131628948;0.999999999997597;0.194610484001915
198777;Keap1-Nrf2 Pathway;13;0.359302001570041;0.801238233486612;2.64788815155631;0.766869337741801;0.999999999997597;-0.356945497156729
106190;Tryptophan catabolism;11;0.707638308491064;0.988242377947412;-0.652789086482109;0.767957639485205;0.999999999997597;-0.522045029141686
105701;Endogenous sterols;16;0.150428774118235;0.612735770129187;5.78219438044529;0.768935159880297;0.999999999997597;-0.126884767857885
833823;Regulation of innate immune responses to cytosolic DNA;14;0.180910988581043;0.643772205486088;4.85167618742074;0.768995314208512;0.999999999997597;-0.302115113463515
169355;RAC1 signaling pathway;53;0.484205775695627;0.873737630583864;5.81876572407575;0.770408191322408;0.999999999997597;4.24304291037623
413360;Pyrimidine ribonucleotide biosynthesis, UMP => UDP/UTP,CDP/CTP;11;0.956269523630361;0.999999999998916;-4.48367197723093;0.77059346105156;0.999999999997597;-0.552822069811733
645266;Downregulation of SMAD2/3:SMAD4 transcriptional activity;22;0.515158755484812;0.894490842774896;2.11929485925025;0.770952691685301;0.999999999997597;0.429691273261127
105984;HIV Life Cycle;130;0.77071062456982;0.999999999998916;5.17268775392041;0.77100294789943;0.999999999997597;15.5002590528131
105814;Golgi Cisternae Pericentriolar Stack Reorganization;14;0.30329074295026;0.755514501137883;3.37590998756721;0.772209046221127;0.999999999997597;-0.34458596177866
105968;Formation of a pool of free 40S subunits;86;0.0508483388878449;0.50282778093193;24.0583904894575;0.772642385989815;0.999999999997597;8.82448069648459
105928;Gap junction assembly;16;0.309842404034442;0.763823946262973;3.64269207580965;0.773494035865266;0.999999999997597;-0.191389359274222
413413;V-type ATPase, eukaryotes;21;0.0955134516515561;0.554899082056156;8.14587131234737;0.774122488897317;0.999999999997597;0.274891734086723
138030;Canonical NF-kappaB pathway;22;0.539481048309832;0.899599096544532;1.8344403478059;0.774818672937957;0.999999999997597;0.365284330350623
106480;Retrograde neurotrophin signalling;13;0.942430587036662;0.999999999998916;-4.28747398253017;0.775323273872387;0.999999999997597;-0.464740471922545
812256;TNF signaling pathway;107;0.2406176570018;0.689021029021977;18.4081665116691;0.775764579316778;0.999999999997597;11.8201129377699
198897;Peptide GPCRs;63;0.0625531136914039;0.53759337117187;18.6719910714266;0.776025553546394;0.999999999997597;5.45303185209149
172845;Sulfur relay system;10;0.0910902512423174;0.551921269448651;5.23570428170845;0.77608145063195;0.999999999997597;-0.681025766245171
106373;Nucleotide-like (purinergic) receptors;11;0.135378308913492;0.586273565736066;4.77765470174839;0.776122123061774;0.999999999997597;-0.61802909717702
105927;Gap junction trafficking;25;0.343388873586524;0.795294457666614;4.61291302200992;0.776690339121543;0.999999999997597;0.648376741584285
137987;Regulation of Telomerase;64;0.115448112351529;0.571281702520714;16.2039884509744;0.776962856883504;0.999999999997597;5.56410463464508
105897;DNA Replication;99;0.0222187265801465;0.48128488332423;30.2053946195525;0.778305977653475;0.999999999997597;10.5378245007924
106115;Fatty Acyl-CoA Biosynthesis;19;0.341846312774504;0.795294457666614;3.74792726139236;0.778308779465109;0.999999999997597;0.0119039101055968
694606;Hepatitis B;142;0.123203561108344;0.582555109932046;28.5470639422259;0.779415889213463;0.999999999997597;17.0003350399591
106437;SOS-mediated signalling;14;0.254492181322743;0.71040108515157;3.91671268298648;0.780402141545567;0.999999999997597;-0.454417551003301
105939;Notch-HLH transcription pathway;12;0.473452416592653;0.869319280479981;1.48181843616804;0.782243668872573;0.999999999997597;-0.625521910736978
187179;GABA A receptor activation;10;0.87180655546956;0.999999999998916;-2.52244118247034;0.782459128092697;0.999999999997597;-0.753832797365043
106249;Metabolism of vitamins and cofactors;81;0.354917628244952;0.801238233486612;11.7824275339196;0.782772900280833;0.999999999997597;7.77100159347296
105966;Eukaryotic Translation Initiation;102;0.0437151347316904;0.481809974165106;27.7984766091853;0.783218180935639;0.999999999997597;10.8020279407843
82927;Citrate cycle (TCA cycle);27;0.515558364340883;0.894490842774896;2.61693558064709;0.78323341758461;0.999999999997597;0.74342800985109
198860;Electron Transport Chain;87;0.368523661164395;0.804368305408293;12.193225921005;0.783415626696318;0.999999999997597;8.60875575711503
119532;Cell-cell junction organization;56;0.55129169611862;0.905229237356619;4.88679759905558;0.783813967922572;0.999999999997597;4.28858555185436
83118;Small cell lung cancer;81;0.0620998245237901;0.537496786273709;22.2034745457137;0.784058364611953;0.999999999997597;7.72877992889329
187228;Nephrin interactions;22;0.955260032696705;0.999999999998916;-5.61793415334763;0.784320123736247;0.999999999997597;0.204267285062225
672455;FSH signaling pathway;27;0.219587619069115;0.683017024898981;6.81245286873448;0.784505846966383;0.999999999997597;0.719269182013121
218111;Pertussis;72;0.297842218009523;0.748023406541949;11.989378023174;0.785741546976574;0.999999999997597;6.4092375269237
730318;Separation of Sister Chromatids;154;0.790390077269291;0.999999999998916;6.11451440857743;0.785909617590754;0.999999999997597;18.5671933163548
413404;Ribosome, eukaryotes;78;0.0259310880547632;0.48128488332423;25.2040533147898;0.786064327358525;0.999999999997597;7.2386284576171
137916;Regulation of retinoblastoma protein;52;0.0198363347723585;0.48128488332423;20.1678308425788;0.786120753887118;0.999999999997597;3.70074649499387
413481;APC/C complex;13;0.615077350540889;0.945111010713522;0.308786536226985;0.786225557538556;0.999999999997597;-0.607215823863824
413434;Cytochrome c oxidase;19;0.651474304511019;0.963377060338688;0.297134326779178;0.786588947792607;0.999999999997597;-0.119486035256804
106448;p75NTR signals via NF-kB;15;0.225591784986217;0.683017024898981;4.46526098047278;0.786765684075457;0.999999999997597;-0.464257682108242
105784;Synthesis of DNA;92;0.00682650077737057;0.373507113961847;33.1083867806606;0.787303521025283;0.999999999997597;9.19481243981574
187213;Destabilization of mRNA by Butyrate Response Factor 1 (BRF1);17;0.719468811928132;0.99568764216251;-0.60685973284527;0.787984913984146;0.999999999997597;-0.317935383859961
105965;Translation;133;0.339712531962343;0.794973197678808;18.6184444903741;0.789549559222362;0.999999999997597;15.1886920159511
187088;Activation of IRF3/IRF7 mediated by TBK1/IKK epsilon;18;0.20428637046892;0.667306438290801;5.36274855406656;0.789830026137241;0.999999999997597;-0.260333097513997
413425;Holo-TFIIH complex;10;0.564558359420174;0.915585645400138;0.533113548438247;0.79206917425714;0.999999999997597;-0.865912725651394
106562;RNA Polymerase III Transcription Initiation;33;0.67981751874548;0.977892149602882;0.777915540476504;0.792437485617906;0.999999999997597;1.22181080636297
160962;Respiratory electron transport;63;0.55094133234165;0.905229237356619;5.566310764087;0.793908644152707;0.999999999997597;4.93266844698393
187106;Interferon gamma signaling;65;0.999910999139264;0.999999999998916;-23.2430703379945;0.794106652112562;0.999999999997597;5.19476795580319
106193;Metabolism of polyamines;13;0.12311018165851;0.582555109932046;5.5113106055586;0.794161564409887;0.999999999997597;-0.713603344200279
105951;mRNA Splicing;100;0.557765363693146;0.910006961850798;8.99448778967093;0.795033219394175;0.999999999997597;10.0695769847788
711360;Integrated Pancreatic Cancer Pathway;187;0.441362769402529;0.843495066941843;21.5240415624507;0.795273815876694;0.999999999997597;23.2520784409349
782395;purine deoxyribonucleosides salvage;11;0.977792816214137;0.999999999998916;-5.47632883377332;0.795546181421715;0.999999999997597;-0.854773189117091
137954;Arf6 trafficking events;43;0.743622700201252;0.999999999998916;0.223568265471145;0.796296617720138;0.999999999997597;2.30660804702945
106055;GRB2:SOS provides linkage to MAPK signaling for Intergrins;15;0.133586578885316;0.586273565736066;5.83586188102692;0.796765945403028;0.999999999997597;-0.608907326825695
730349;Signaling by Activin;13;0.50975850866447;0.892514326027391;1.26933680811428;0.797083545323448;0.999999999997597;-0.753384268041151
83025;Nitrogen metabolism;15;0.0848260166967163;0.546144710749694;6.85077524162581;0.800195443644639;0.999999999997597;-0.659484770818329
105755;Mitotic Spindle Checkpoint;18;0.419726655569593;0.837144092004672;2.73295726001063;0.8002918266475;0.999999999997597;-0.427678132734252
907943;superpathway of steroid hormone biosynthesis;13;0.397330706866288;0.822581949890748;2.28940113536007;0.800563621813236;0.999999999997597;-0.801212537468661
106441;p75 NTR receptor-mediated signalling;74;0.230336205368133;0.684018692833984;14.0302659644691;0.801322302486716;0.999999999997597;6.1846932265922
187096;Regulation of signaling by CBL;18;0.512843905472815;0.893830333543064;1.74314906273111;0.802113922777464;0.999999999997597;-0.457356064976933
105919;Citric acid cycle (TCA cycle);18;0.533142909089681;0.899599096544532;1.52826731585852;0.804513663698277;0.999999999997597;-0.496695650814241
198876;Nucleotide Metabolism;15;0.170568587881496;0.635793373806453;5.22907204412814;0.804518037990259;0.999999999997597;-0.723983492340034
106547;Removal of the Flap Intermediate from the C-strand;10;0.292541112973317;0.740247844226718;2.759378947253;0.805059525789294;0.999999999997597;-1.02240607897679
198847;Wnt Signaling Pathway and Pluripotency;97;0.00471649243403294;0.371698254293154;35.5296957467596;0.805087216381841;0.999999999997597;9.25724927431099
82942;Oxidative phosphorylation;113;0.358202968117094;0.801238233486612;15.6323018232614;0.805394103362791;0.999999999997597;11.5480982916566
137994;CDC42 signaling events;69;0.84743448995575;0.999999999998916;-1.26177085638606;0.805786489459295;0.999999999997597;5.36461866631858
198835;Hedgehog Signaling Pathway;22;0.58621331626891;0.927767355913193;1.28128267228186;0.805919184155193;0.999999999997597;-0.177922978216134
82973;Glutathione metabolism;47;0.0105042164009301;0.415588449423639;20.6270863256681;0.806438832614208;0.999999999997597;2.53068049640183
576261;Mitochondrial Protein Import;47;0.354093379610568;0.801238233486612;7.45570440620046;0.806578470148559;0.999999999997597;2.52694455285247
138061;CD40/CD40L signaling;29;0.739195468722348;0.999999999998916;-0.402116968146265;0.8080872511852;0.999999999997597;0.45697005674227
470353;Exon junction complex (EJC);15;0.680788481317151;0.977892149602882;-0.24261302505561;0.809602751730742;0.999999999997597;-0.800973419142654
106203;Regulation of Glucokinase by Glucokinase Regulatory Protein;29;0.758750784873442;0.999999999998916;-0.730785128472663;0.812140509494645;0.999999999997597;0.370798246025151
672446;TSH signaling pathway;64;0.291785025607953;0.740247844226718;11.0380456014969;0.812893052975697;0.999999999997597;4.47923284246119
106449;p75NTR recruits signalling complexes;12;0.122951382064;0.582555109932046;5.24663362200674;0.814292151073592;0.999999999997597;-1.04854261576024
105891;Formation of transcription-coupled NER (TC-NER) repair complex;28;0.850001633830999;0.999999999998916;-2.52672194999428;0.81432719465662;0.999999999997597;0.224559990837812
106150;Metabolism of steroid hormones and vitamin D;30;0.411379106014645;0.831441676008491;4.35058133698146;0.815104860999431;0.999999999997597;0.407566425676534
413436;Spliceosome, U2-snRNP;20;0.561326642702452;0.913870793432685;1.40185008689456;0.815413356862643;0.999999999997597;-0.522022090896552
187097;RIG-I/MDA5 mediated induction of IFN-alpha/beta pathways;77;0.224744045738644;0.683017024898981;14.6315221770747;0.815843530942319;0.999999999997597;6.09432278529807
147586;Collecting duct acid secretion;25;0.165145509112122;0.629360497412364;7.44625874744184;0.816262313828989;0.999999999997597;-0.102047172627664
198810;TGF Beta Signaling Pathway;53;0.66047952531789;0.972002529094148;2.53915318250007;0.816862307661451;0.999999999997597;2.97007459510662
106557;RNA Polymerase II Transcription;97;0.541799166801505;0.899599096544532;9.09792317322096;0.816956994929112;0.999999999997597;8.79428159086848
198769;Osteoclast Signaling;16;0.925758618455867;0.999999999998916;-4.07275925568436;0.81737885674276;0.999999999997597;-0.855419990290118
83070;Adherens junction;72;0.771660830170961;0.999999999998916;1.23991958091568;0.817827288971209;0.999999999997597;5.36076364038269
106381;Class C/3 (Metabotropic glutamate/pheromone receptors);27;0.153295969144106;0.612735770129187;8.09709880439229;0.818028878860823;0.999999999997597;0.0494274645618793
105679;Caspase-mediated cleavage of cytoskeletal proteins;12;0.622703572914314;0.948292120978856;0.176643022039643;0.819048195465241;0.999999999997597;-1.11501673778662
83033;Drug metabolism - other enzymes;45;0.993898283888087;0.999999999998916;-12.0079843722661;0.819576026559763;0.999999999997597;1.9380606183286
160994;Deadenylation of mRNA;22;0.808749756427479;0.999999999998916;-1.77365420246916;0.820120560485451;0.999999999997597;-0.443478243623515
905990;Glycogen synthesis;14;0.612767393036864;0.943169802814092;0.396050161743629;0.820369835262049;0.999999999997597;-1.02830100842462
187218;Calnexin/calreticulin cycle;11;0.692653680331337;0.982962812408142;-0.510712066919715;0.820421096928794;0.999999999997597;-1.1785277815309
105973;GTP hydrolysis and joining of the 60S ribosomal subunit;96;0.0431459783769913;0.481809974165106;26.7202364445708;0.821929972907876;0.999999999997597;8.45613136163177
530750;Sphingolipid de novo biosynthesis;32;0.759239575350298;0.999999999998916;-0.616044887055566;0.822172586215103;0.999999999997597;0.450506882573669
153910;Phagosome;140;0.948995201725756;0.999999999998916;-4.6111302980538;0.823333735721073;0.999999999997597;14.6908876820568
645259;Cellular response to hypoxia;24;0.256948692377497;0.714419957753768;5.68281659336813;0.823892490460129;0.999999999997597;-0.346099677013648
545349;3-phosphoinositide degradation;20;0.854540908996517;0.999999999998916;-2.60536623518121;0.823906718688029;0.999999999997597;-0.676872653921229
83021;Porphyrin and chlorophyll metabolism;41;0.99909336482482;0.999999999998916;-15.5660605653746;0.824128241172103;0.999999999997597;1.36109651342875
198780;Senescence and Autophagy;101;0.00146646587110566;0.313081674775116;40.2477383337034;0.824471530740938;0.999999999997597;9.04646124026889
755436;AhR pathway;29;0.261085152329021;0.718101352545889;6.45171419055832;0.824909245208774;0.999999999997597;0.091531443810306
106014;Interactions of Rev with host cellular proteins;34;0.908564229039964;0.999999999998916;-4.16820795559003;0.825317495409361;0.999999999997597;0.580334591180767
198912;Prostaglandin Synthesis and Regulation;31;0.265498974889486;0.727628675367964;6.70180306261049;0.825483268865893;0.999999999997597;0.273436437981758
855811;Citrate cycle (TCA cycle, Krebs cycle);21;0.453154677554275;0.851819590200184;2.72796035799982;0.825924295034173;0.999999999997597;-0.636365122638393
161005;Interaction between L1 and Ankyrins;25;0.541450227268941;0.899599096544532;2.09244676457645;0.826325007303329;0.999999999997597;-0.308351471436866
198910;BMP signalling and regulation;12;0.283260765246001;0.733330551010153;3.22552940634831;0.827514867690846;0.999999999997597;-1.23612466966848
545332;1D-myo-inositol hexakisphosphate biosynthesis II (mammalian);14;0.946467818024922;0.999999999998916;-4.5300799973766;0.827686868461327;0.999999999997597;-1.14165036382208
198851;Monoamine Transport;31;0.839503596130997;0.999999999998916;-2.25454276949086;0.828081048654771;0.999999999997597;0.212955477989575
413365;Glycosaminoglycan biosynthesis, heparan sulfate backbone;10;0.741344831880837;0.999999999998916;-0.990712507962137;0.828092254288517;0.999999999997597;-1.31641841918611
366160;Adaptive Immune System;570;0.937789433458411;0.999999999998916;23.0487293172812;0.828877380216114;0.999999999997597;83.4127546320997
105960;Transport of Mature mRNA derived from an Intron-Containing Transcript;49;0.548897522604034;0.903987821261106;4.26010559151515;0.829575915519289;0.999999999997597;2.1178775161544
105763;Inhibition of the proteolytic activity of APC/C required for the onset of anaphase by mitotic spindle checkpoint components;17;0.473813054308606;0.869319280479981;2.04362882191624;0.829889716331468;0.999999999997597;-0.999146569949903
413415;RNA polymerase II, eukaryotes;13;0.987028729670154;0.999999999998916;-6.62177009892651;0.830006224184436;0.999999999997597;-1.22807780722024
187196;Factors involved in megakaryocyte development and platelet production;128;0.769304735306147;0.999999999998916;5.08081549360557;0.830531050946104;0.999999999997597;12.5982267495057
198853;Cytoplasmic Ribosomal Proteins;78;0.00974473546008858;0.403484722293397;28.6419616064175;0.831645009890823;0.999999999997597;5.6511568724326
82960;Phenylalanine metabolism;16;0.382297790386322;0.807923354283406;2.86031720989407;0.833233406001752;0.999999999997597;-1.11929000300873
105862;Homologous Recombination Repair;16;0.178654603519582;0.643772205486088;5.32872995893494;0.833737322384795;0.999999999997597;-1.12793449289296
160988;Peptide hormone biosynthesis;14;0.393440162370121;0.818888032595696;2.46653830784168;0.833871598090894;0.999999999997597;-1.23987693338994
198824;Glutathione metabolism;19;0.00314740100998534;0.371698254293154;13.8161250928803;0.834442278263993;0.999999999997597;-0.946771327547889
105834;Conversion from APC/C:Cdc20 to APC/C:Cdh1 in late anaphase;16;0.375686826177118;0.804368305408293;2.92938364196821;0.834628401244941;0.999999999997597;-1.14326212656363
119522;Sema4D induced cell migration and growth-cone collapse;24;0.287013618791268;0.740240196025523;5.24154441843423;0.834641044233609;0.999999999997597;-0.568370851470232
122191;NOD-like receptor signaling pathway;54;0.886313677181006;0.999999999998916;-3.17763598919371;0.835118707057556;0.999999999997597;2.5332000305233
106388;Toll-Like Receptors Cascades;130;0.0491699742533861;0.499706175483014;32.296528832406;0.836279779824142;0.999999999997597;12.6049067699351
83049;ErbB signaling pathway;84;0.267324964950885;0.729989326078376;14.4228431217566;0.836724795611549;0.999999999997597;6.24157764745317
130626;Aldosterone-regulated sodium reabsorption;38;0.0400836581128694;0.481809974165106;14.6839341794207;0.836826857488686;0.999999999997597;0.700363166888998
83056;Ubiquitin mediated proteolysis;126;0.108524282322363;0.566919625589408;26.9204093410048;0.837014174245815;0.999999999997597;11.9987500955808
161003;L1CAM interactions;86;0.748348216841409;0.999999999998916;2.80957703815611;0.838523538867654;0.999999999997597;6.43277931475426
105995;Late Phase of HIV Life Cycle;118;0.750125846262878;0.999999999998916;5.03268991850791;0.838886718659551;0.999999999997597;10.7794428085686
187183;Inhibition of voltage gated Ca2+ channels via Gbeta/gamma subunits;26;0.0328748563032644;0.48128488332423;12.0371260574434;0.839558907733962;0.999999999997597;-0.507949200234944
117292;RIG-I-like receptor signaling pathway;66;0.495400040274591;0.880483402254795;6.98236204645075;0.839659328067093;0.999999999997597;3.83035445015185
105782;S Phase;117;0.00655562427597711;0.373507113961847;38.8753964113056;0.839735329947897;0.999999999997597;10.599114729855
545274;heparan sulfate biosynthesis (late stages);19;0.461802498811847;0.860346550885666;2.39861087702718;0.840995464439709;0.999999999997597;-1.07134851925766
187195;Ligand-gated ion channel transport;20;0.621140097534599;0.948292120978856;0.716886301580546;0.841038451458711;0.999999999997597;-1.00434949030152
634527;NF-kappa B signaling pathway;81;0.374898931008212;0.804368305408293;11.306927982999;0.841689082879966;0.999999999997597;5.65225616218882
142242;triacylglycerol biosynthesis;25;0.933013645752004;0.999999999998916;-4.83585972151806;0.842673821618811;0.999999999997597;-0.660493131149019
187186;Transport of organic anions;11;0.356093300642039;0.801238233486612;2.36400462228665;0.842731721771701;0.999999999997597;-1.49384300425864
142283;superpathway of pyrimidine ribonucleotides de novo biosynthesis;12;0.898872901210651;0.999999999998916;-3.13657856061746;0.84318093125062;0.999999999997597;-1.47067747583142
105948;RNA Polymerase II Transcription Elongation;42;0.950691897881606;0.999999999998916;-6.25142710620292;0.843448051177234;0.999999999997597;0.934646768219356
83117;Acute myeloid leukemia;54;0.0121027177528411;0.431194502264013;22.093719439105;0.844295557778029;0.999999999997597;2.23669606802525
105976;Eukaryotic Translation Elongation;84;0.0345253693503811;0.48128488332423;25.3252523074375;0.844380824965397;0.999999999997597;5.93200448585901
106438;Insulin receptor recycling;24;0.0265950485051508;0.48128488332423;11.9165176490808;0.844453537790962;0.999999999997597;-0.779599521462583
106546;Processive synthesis on the C-strand of the telomere;11;0.251221211505336;0.706364032113231;3.35836775211658;0.844575029484038;0.999999999997597;-1.52116195249737
137912;Hedgehog signaling events mediated by Gli proteins;42;0.137629049549085;0.586273565736066;11.4098263219209;0.844975562822175;0.999999999997597;0.890306119694722
82930;Fructose and mannose metabolism;33;0.134960320207292;0.586273565736066;9.7419968166935;0.845253792370165;0.999999999997597;-0.0170390823454168
105656;Intrinsic Pathway for Apoptosis;38;0.42621425019559;0.837144092004672;5.10597251741336;0.845272322428173;0.999999999997597;0.470200339572752
645267;Latent infection of Homo sapiens with Mycobacterium tuberculosis;30;0.10390024433202;0.561922078674089;9.98692746152592;0.84568179695569;0.999999999997597;-0.303458675411634
105970;Activation of the mRNA upon binding of the cap-binding complex and eIFs, and subsequent binding to 43S;51;0.113235904327911;0.566919625589408;13.9061424548279;0.846206160604374;0.999999999997597;1.83293390684004
198877;Apoptosis Modulation by HSP70;18;0.467345213825934;0.864900678197458;2.22434743963587;0.846288671950969;0.999999999997597;-1.23631887145561
198901;SIDS Susceptibility Pathways;150;0.123612637977672;0.582690958097827;29.7390403862249;0.847869202752006;0.999999999997597;14.86651554254
106325;Metabolism of porphyrins;23;0.941812466180999;0.999999999998916;-5.08157941169613;0.848539716017891;0.999999999997597;-0.945288981482987
173973;Hepatitis C;126;0.792065804037052;0.999999999998916;4.07759903005284;0.849104493979859;0.999999999997597;11.393626166782
161057;Synthesis and interconversion of nucleotide di- and triphosphates;18;0.448859347242005;0.848953728363891;2.42079164098772;0.849342885960817;0.999999999997597;-1.29526587958457
187194;Ion transport by P-type ATPases;37;0.975221854744746;0.999999999998916;-8.00702929460991;0.850078253299386;0.999999999997597;0.237224482029317
366242;Nonsense Mediated Decay Independent of the Exon Junction Complex;81;0.0290766934317054;0.48128488332423;25.3974471125011;0.850969965281803;0.999999999997597;5.27465312268692
730315;Resolution of Sister Chromatid Cohesion;96;0.898214155663226;0.999999999998916;-2.35752805597015;0.851895404166353;0.999999999997597;7.17759126887286
83060;Apoptosis;79;0.372106724897039;0.804368305408293;11.127847782177;0.852099189889395;0.999999999997597;4.97495300108195
160978;Synthesis of very long-chain fatty acyl-CoAs;15;0.343856364082189;0.795294457666614;3.11263338954796;0.852208601739568;0.999999999997597;-1.50406387003664
161051;HIV elongation arrest and recovery;31;0.952297019360028;0.999999999998916;-5.98957837086529;0.853169932682917;0.999999999997597;-0.404261127826109
545327;D-myo-inositol (1,4,5)-trisphosphate degradation;12;0.993012357462796;0.999999999998916;-7.20766172700373;0.853290766893859;0.999999999997597;-1.63032167836627
119520;Sema4D in semaphorin signaling;27;0.385664418305382;0.810765168401281;4.31893323738726;0.854107543782802;0.999999999997597;-0.764858061610564
105953;mRNA Splicing - Minor Pathway;42;0.67846050197043;0.977892149602882;1.40002501419808;0.8543944760442;0.999999999997597;0.610275913994199
105832;APC/C:Cdc20 mediated degradation of Cyclin B;20;0.291416515138804;0.740247844226718;4.52836588627297;0.855800692703725;0.999999999997597;-1.30561843247889
576254;Regulation of Complement cascade;19;0.444983258948111;0.843705882064982;2.58248179750566;0.856167930518579;0.999999999997597;-1.3733730356884
142215;NAD de novo biosynthesis;10;0.535748854047164;0.899599096544532;0.761886137140468;0.856609731714456;0.999999999997597;-1.71790876934201
477137;The citric acid (TCA) cycle and respiratory electron transport;112;0.364453507585065;0.804368305408293;15.3354325795433;0.856856021187724;0.999999999997597;9.07644710170032
106512;Beta-catenin phosphorylation cascade;16;0.130213973253515;0.586273565736066;6.14302117137821;0.857958970871545;0.999999999997597;-1.56552078800508
142264;phosphatidylglycerol biosynthesis II (non-plastidic);18;0.511062361231746;0.892950733328895;1.76198326836641;0.858110300475587;0.999999999997597;-1.46904526775499
138073;C-MYB transcription factor network;76;0.172696818224771;0.637733061486802;16.1065794942641;0.858695631244437;0.999999999997597;4.32818870753203
160993;Deadenylation-dependent mRNA decay;48;0.959086006226949;0.999999999998916;-6.96923522459126;0.860188662335389;0.999999999997597;1.04747449129559
105837;DNA Repair;107;0.25457584578865;0.71040108515157;17.9542982198808;0.861484875878139;0.999999999997597;8.17511708718135
119538;Synthesis, Secretion, and Deacylation of Ghrelin;18;0.53682308550918;0.899599096544532;1.48922823508241;0.863098775646193;0.999999999997597;-1.57118121531384
645352;Reversible Hydration of Carbon Dioxide;11;0.0236136164808475;0.48128488332423;7.68739451543839;0.864803503738983;0.999999999997597;-1.83626519360417
672450;Integrated Cancer pathway;35;0.644512009246656;0.956998855630169;1.47517162750552;0.865542822815448;0.999999999997597;-0.391452641439671
106080;Export of Viral Ribonucleoproteins from Nucleus;30;0.824634698963994;0.999999999998916;-1.94720131785608;0.865927317125383;0.999999999997597;-0.82699294049763
126909;Oocyte meiosis;102;0.201561960033011;0.664070801657145;19.0371145996711;0.86663395271053;0.999999999997597;7.25983182573655
83073;Complement and coagulation cascades;63;0.193440748418836;0.65920392992004;13.4004536243159;0.867728957208489;0.999999999997597;2.41956405833016
198866;Steroid Biosynthesis;10;0.0942565289596512;0.553757331359141;5.17574970033659;0.868041453196796;0.999999999997597;-1.89390246385229
198844;ErbB signaling pathway;52;0.156556848662224;0.616883870506227;12.6555706107664;0.868165383595974;0.999999999997597;1.19309853080043
160950;Processing of Capped Intron-Containing Pre-mRNA;131;0.681616351089089;0.977892149602882;8.30371099389465;0.868623849033415;0.999999999997597;11.0242885277516
106005;Abortive elongation of HIV-1 transcript in the absence of Tat;23;0.962372245228655;0.999999999998916;-6.07625556287223;0.869985040742857;0.999999999997597;-1.43899470323668
138015;Regulation of cytoplasmic and nuclear SMAD2/3 signaling;19;0.400654421398358;0.82271784274107;3.07323449847785;0.870288996116122;0.999999999997597;-1.67444625913697
198896;TP53 network;18;0.381700793524366;0.807923354283406;3.14787971115315;0.870608592444972;0.999999999997597;-1.72985920388041
366164;Nucleotide-binding domain, leucine rich repeat containing receptor (NLR) signaling pathways;46;0.704075041094234;0.988242377947412;1.18835285492265;0.872207416950481;0.999999999997597;0.433785514164505
142266;cholesterol biosynthesis II (via 24,25-dihydrolanosterol);11;0.823055313803558;0.999999999998916;-1.90698003424458;0.872554816290774;0.999999999997597;-1.9655249398716
105996;Transcription of the HIV genome;59;0.865725513934387;0.999999999998916;-2.28584897694329;0.872648522883209;0.999999999997597;1.77831312897555
138053;TNF receptor signaling pathway;42;0.0495792027894374;0.499706175483014;15.0025260640428;0.872977389581555;0.999999999997597;0.0195959550940787
530746;SRP-dependent cotranslational protein targeting to membrane;99;0.283854449575079;0.733330551010153;15.9834104133181;0.873308755459664;0.999999999997597;6.53478126970541
105677;Apoptotic execution phase;49;0.65901797106153;0.970784165063716;2.26452201479116;0.873824639176573;0.999999999997597;0.677341635457612
545325;superpathway of D-myo-inositol (1,4,5)-trisphosphate metabolism;19;0.998327582944301;0.999999999998916;-10.7249613551314;0.873905472748928;0.999999999997597;-1.75515552573799
105680;Apoptotic cleavage of cell adhesion proteins;11;0.678098825743468;0.977892149602882;-0.375604045564603;0.874021182191345;0.999999999997597;-1.99058656237918
219801;Integrated Breast Cancer Pathway;148;0.435577425586809;0.839735802591593;17.4092929160924;0.875271569386735;0.999999999997597;12.9589727395362
685555;Metabolism of Angiotensinogen to Angiotensins;13;0.938964071529146;0.999999999998916;-4.18223697802112;0.875672236877962;0.999999999997597;-1.99811349125598
172847;Protein digestion and absorption;80;0.672616376628325;0.977892149602882;4.37665575662574;0.875994144370644;0.999999999997597;4.0502355508623
160139;Activation of the AP-1 family of transcription factors;10;0.849484648150961;0.999999999998916;-2.20587807693279;0.876186199234162;0.999999999997597;-2.02580605425551
198805;G1 to S cell cycle control;65;0.0696817104359488;0.539682012538347;18.6264604860273;0.87811536118991;0.999999999997597;2.21728037244941
119552;Costimulation by the CD28 family;63;0.996114161524144;0.999999999998916;-14.4171317724213;0.878335004362073;0.999999999997597;1.98620262535127
106073;Transport of Ribonucleoproteins into the Host Nucleus;29;0.817392795280492;0.999999999998916;-1.81800573716456;0.879086648682649;0.999999999997597;-1.27059418468651
106342;EGFR downregulation;25;0.938493957010922;0.999999999998916;-5.05264698270345;0.879558193609215;0.999999999997597;-1.55615111491477
83037;RNA polymerase;28;0.901276262423449;0.999999999998916;-3.85389550285296;0.880651375837499;0.999999999997597;-1.38642672425597
413479;RNA polymerase I, eukaryotes;12;0.789264397405828;0.999999999998916;-1.51438557083312;0.880839087571704;0.999999999997597;-2.10716325675511
119527;Signaling by Robo receptor;31;0.869931672953302;0.999999999998916;-2.99393334340619;0.881022961056246;0.999999999997597;-1.17932290103209
366162;Antigen processing: Ubiquitination & Proteasome degradation;200;0.428532095568231;0.837144092004672;23.4075902505278;0.883713158741013;0.999999999997597;19.7086134619566
106414;TCR signaling;55;0.996333372777137;0.999999999998916;-14.0176602209917;0.886139065678849;0.999999999997597;0.811651222257444
106327;Pyruvate metabolism and Citric Acid (TCA) cycle;37;0.559177172385761;0.911339817122325;2.96231080108906;0.887149388012043;0.999999999997597;-0.901014512785092
198886;GPCRs, Class A Rhodopsin-like;221;0.84906032049619;0.999999999998916;7.81836621003464;0.887865283914794;0.999999999997597;22.4086071909127
413469;COPII complex;11;0.916928877116572;0.999999999998916;-3.41513026752942;0.889312216707185;0.999999999997597;-2.2650343158022
106015;Nuclear import of Rev protein;31;0.8543353608445;0.999999999998916;-2.60192084081023;0.889342377336617;0.999999999997597;-1.43524583782408
106368;Serotonin receptors;10;0.798456130951307;0.999999999998916;-1.58339542440552;0.889998130417801;0.999999999997597;-2.26416956777131
138056;Hypoxic and oxygen homeostasis regulation of HIF-1-alpha;14;0.175114835479297;0.640276677695187;4.93438025555684;0.891795685096396;0.999999999997597;-2.3079443206933
477131;Regulation of Signaling by NODAL;10;0.54122258873054;0.899599096544532;0.718571620536009;0.892064995813334;0.999999999997597;-2.30164664602899
106567;RNA Polymerase III Transcription Termination;21;0.655669186143569;0.966780744150094;0.367611932054808;0.892475133836281;0.999999999997597;-2.11653942351252
835387;guanosine deoxyribonucleotides de novo biosynthesis;10;0.983144444837333;0.999999999998916;-5.62859170485003;0.894384351678136;0.999999999997597;-2.3443225908808
105945;mRNA Capping;28;0.897272051302013;0.999999999998916;-3.73455173687544;0.894614762013273;0.999999999997597;-1.80122620663141
125137;Cytosolic DNA-sensing pathway;58;0.831485962189804;0.999999999998916;-1.21083493249127;0.894852740367695;0.999999999997597;0.741359822381925
219802;SREBP signalling;60;0.212079214158889;0.680997500184802;12.4144024439143;0.894920810621676;0.999999999997597;0.941470435645495
161014;Biosynthesis of the N-glycan precursor (dolichol lipid-linked oligosaccharide, LLO) and transfer to a nascent protein;32;0.905523180409154;0.999999999998916;-4.04378113923852;0.895112530592901;0.999999999997597;-1.55167269168315
105809;Recruitment of NuMA to mitotic centrosomes;11;0.178479954151628;0.643772205486088;4.18396984316977;0.895732779619126;0.999999999997597;-2.38837588669077
198884;TNF-alpha/NF-kB Signaling Pathway;179;0.101464683009006;0.561922078674089;35.6111532640328;0.897701247179175;0.999999999997597;15.644583715254
545328;D-myo-inositol (1,3,4)-trisphosphate biosynthesis;14;0.980592751786108;0.999999999998916;-6.22028890588075;0.897948345521707;0.999999999997597;-2.44343093282488
142255;CDP-diacylglycerol biosynthesis I;17;0.546956132944573;0.903987821261106;1.29118368986272;0.898279381621724;0.999999999997597;-2.40359248684871
366240;Nonsense-Mediated Decay;96;0.19518353862652;0.65971744242578;18.3832254909612;0.899463012555322;0.999999999997597;4.72337509999987
83069;Cell adhesion molecules (CAMs);125;0.978598510784071;0.999999999998916;-9.45528798054366;0.899783706571093;0.999999999997597;8.28810705016145
645293;Downregulation of TGF-beta receptor signaling;26;0.113010582205957;0.566919625589408;8.84793892080063;0.900063386223986;0.999999999997597;-2.08748766673051
645292;TGF-beta receptor signaling activates SMADs;32;0.105247700425175;0.563774395284504;10.3787458674564;0.900237923768772;0.999999999997597;-1.7256787784496
160989;Glycoprotein hormones;12;0.436034339189903;0.839735802591593;1.80687821044308;0.900748834442585;0.999999999997597;-2.50275773637874
187092;Advanced glycosylation endproduct receptor signaling;13;0.633961780782206;0.95128823371433;0.130416960647042;0.901693232883846;0.999999999997597;-2.52955884878091
187193;Ion channel transport;143;0.390013277832956;0.813666610989153;18.2452943519988;0.901762672573155;0.999999999997597;10.4771745207534
576253;Trafficking and processing of endosomal TLR;12;0.143661260149103;0.5948352717525;4.91500686953892;0.901857788119294;0.999999999997597;-2.5264248502092
105648;Apoptosis;151;0.203156742072082;0.665625504142884;25.9010551617424;0.904258391073802;0.999999999997597;11.3409136372866
172846;Staphylococcus aureus infection;49;0.999360073961322;0.999999999998916;-17.2850767819569;0.904538117344882;0.999999999997597;-0.545992947346592
137963;Regulation of nuclear SMAD2/3 signaling;70;0.274408290325793;0.729989326078376;12.2909781019221;0.904885905948009;0.999999999997597;1.48930223717248
413384;Triacylglycerol biosynthesis;17;0.973684630175853;0.999999999998916;-6.16499562137981;0.907378818727551;0.999999999997597;-2.63750737372954
105937;Gene Expression;1057;0.999133822831313;0.999999999998916;9.13334127448228;0.907936745698589;0.999999999997597;153.466367137395
106538;Trafficking of GluR2-containing AMPA receptors;15;0.995390607196071;0.999999999998916;-8.4547169780532;0.908454651132677;0.999999999997597;-2.68755024997906
187091;TRAF6 mediated induction of TAK1 complex;16;0.163558003554368;0.627400939119755;5.56495797480796;0.91013734460757;0.999999999997597;-2.72382784668359
119535;Tight junction interactions;27;0.950223302119358;0.999999999998916;-5.68540942136592;0.910830873195253;0.999999999997597;-2.38789020839883
198890;Homologous recombination;13;0.294417406738289;0.742492449948538;3.29347700184369;0.910855039580124;0.999999999997597;-2.74106941257584
105815;Mitotic Prometaphase;105;0.966347620636452;0.999999999998916;-7.66870783562957;0.911304124010942;0.999999999997597;5.03731469691733
833822;DEx/H-box helicases activate type I IFN and inflammatory cytokines production;13;0.44449947188384;0.843705882064982;1.85700986727436;0.911526592029725;0.999999999997597;-2.7571959393775
907939;tryptophan degradation via kynurenine;10;0.639203968827857;0.95351556012101;-0.0758232119301082;0.911571765800171;0.999999999997597;-2.68402036528133
413416;RNA polymerase III, eukaryotes;15;0.534593206882906;0.899599096544532;1.23162722775505;0.91170125273526;0.999999999997597;-2.77053007050222
83101;Vibrio cholerae infection;50;0.15716094952738;0.616883870506227;12.2887754121153;0.911874354940123;0.999999999997597;-0.793836266055228
413348;Citrate cycle, second carbon oxidation, 2-oxoglutarate => oxaloacetate;14;0.945100691567868;0.999999999998916;-4.48386497665512;0.912023150998921;0.999999999997597;-2.77749355466443
106230;Metabolism of proteins;578;0.912935290570622;0.999999999998916;27.8673334658803;0.913237018204059;0.999999999997597;74.1671106467274
105884;Global Genomic NER (GG-NER);32;0.100806910296332;0.561922078674089;10.5179347669149;0.914484502991817;0.999999999997597;-2.24659662699817
469200;Legionellosis;54;0.538959375653844;0.899599096544532;4.92248532745558;0.914941880504462;0.999999999997597;-0.59283446336716
530753;Sulfur amino acid metabolism;25;0.440259502599003;0.843495066941843;3.35635349594815;0.914954292784559;0.999999999997597;-2.62238023626688
169642;Toxoplasmosis;112;0.946734223861114;0.999999999998916;-5.2812352957606;0.915419826054994;0.999999999997597;5.57892833326795
366167;The NLRP3 inflammasome;12;0.930725793013657;0.999999999998916;-3.84586112474696;0.915737866513067;0.999999999997597;-2.84082437657893
106417;Generation of second messenger molecules;27;0.999990767384208;0.999999999998916;-19.2936082659472;0.91602349135175;0.999999999997597;-2.57108456950247
105830;Phosphorylation of the APC/C;16;0.588465985441702;0.928333184047068;0.7814145484805;0.916233697583822;0.999999999997597;-2.88906336183107
105705;CYP2E1 reactions;10;0.951451951919286;0.999999999998916;-4.16933018877532;0.91688702115347;0.999999999997597;-2.7989411726781
137957;LKB1 signaling events;40;0.16874173331459;0.63231885445834;10.2029365480627;0.916960460917562;0.999999999997597;-1.82236543888533
576256;ZBP1(DAI) mediated induction of type I IFNs;25;0.0691827067115157;0.539682012538347;9.97198152899925;0.917447014501874;0.999999999997597;-2.709079253262
217173;Influenza A;163;0.999233551829642;0.999999999998916;-23.1794997024421;0.917544530673202;0.999999999997597;11.809739415478
105883;Nucleotide Excision Repair;48;0.451513693502148;0.851466430706944;5.84913660262658;0.918558154573665;0.999999999997597;-1.2842154373718
161013;Asparagine N-linked glycosylation;85;0.999426392765239;0.999999999998916;-20.9158700197201;0.919186353355161;0.999999999997597;2.24112706232853
833830;NOTCH2 intracellular domain regulates transcription;11;0.599964186699301;0.937903197982989;0.313605811636956;0.919263378297307;0.999999999997597;-2.89460048764993
106061;Dissolution of Fibrin Clot;10;0.155863100421889;0.616883870506227;4.22246664114922;0.91946733690099;0.999999999997597;-2.85673025619911
106502;Signaling by Rho GTPases;111;0.706840322621373;0.988242377947412;5.88971747209975;0.91948833600613;0.999999999997597;5.15811101591269
576258;RIP-mediated NFkB activation via ZBP1;20;0.0713448142053493;0.539682012538347;8.60144253281405;0.919665915840512;0.999999999997597;-2.93962192623246
198907;Energy Metabolism;47;0.283782876514602;0.733330551010153;8.80004804666985;0.920508200239323;0.999999999997597;-1.46062081808286
144181;Leishmaniasis;66;0.99586831475895;0.999999999998916;-14.4307766638445;0.921539793732798;0.999999999997597;0.155081607540098
730316;Condensation of Prometaphase Chromosomes;12;0.937582421422241;0.999999999998916;-4.03026241501785;0.921884219505024;0.999999999997597;-2.99254716421724
106257;Biotin transport and metabolism;10;0.532168874801967;0.899599096544532;0.790185607004722;0.921951037067981;0.999999999997597;-2.91369208212765
198792;NOD pathway;37;0.444522724511861;0.843705882064982;4.70539574277599;0.921967669163851;0.999999999997597;-2.24892236321867
105727;Glutathione conjugation;30;0.0196166749939917;0.48128488332423;14.3522394286799;0.922332009233177;0.999999999997597;-2.666362446536
198765;GPCRs, Other;80;0.119177252463779;0.575960727995297;18.8298506342818;0.92235770369791;0.999999999997597;1.50317496286463
138016;ErbB receptor signaling network;13;0.387825534844002;0.811638903646058;2.37799436154436;0.922768408291658;0.999999999997597;-3.041866016661
137995;HIV-1 Nef: Negative effector of Fas and TNF-alpha;35;0.481122834106993;0.873235821343811;3.93166815536273;0.923760709409281;0.999999999997597;-2.45216508795089
477122;Antigen processing-Cross presentation;75;0.910220106558083;0.999999999998916;-3.72037789233997;0.924256513459642;0.999999999997597;0.868406484160503
106326;Heme biosynthesis;10;0.610324340682607;0.943169802814092;0.163507319802867;0.924417665833546;0.999999999997597;-2.97164018119249
105949;Formation of the Early Elongation Complex;32;0.949598069018373;0.999999999998916;-5.88342769263418;0.925354321245006;0.999999999997597;-2.68967329478069
169347;Notch-mediated HES/HEY network;45;0.0199704590307203;0.48128488332423;18.390655022726;0.925393842700937;0.999999999997597;-1.85905338892251
755440;Prostate Cancer;107;0.428443546204289;0.837144092004672;13.0225568742214;0.927407850342671;0.999999999997597;4.07936940968868
106536;Glutamate Binding, Activation of AMPA Receptors and Synaptic Plasticity;28;0.634357462000094;0.95128823371433;1.11709302560462;0.929131607835516;0.999999999997597;-3.03600993688494
105889;Repair synthesis of patch ~27-30 bases long by DNA polymerase;14;0.164028993428352;0.627400939119755;5.09755396875212;0.929712935212077;0.999999999997597;-3.2596744383792
160941;Mitotic G1-G1/S phases;127;0.0434677832779984;0.481809974165106;32.4248451142061;0.930288139685705;0.999999999997597;6.15888628814317
105789;DNA strand elongation;30;0.0338188631912978;0.48128488332423;13.0769878494127;0.931045211487782;0.999999999997597;-3.03405315286305
477130;Signaling by NODAL;19;0.599227059162986;0.937707716688145;0.894650106000699;0.93131281019761;0.999999999997597;-3.34500637788595
187083;IRAK1 recruits IKK complex upon TLR7/8 or 9 stimulation;10;0.211600828610874;0.680997500184802;3.56032580414447;0.931761044894537;0.999999999997597;-3.15317523673877
106553;RNA Polymerase I Transcription Initiation;37;0.548675552430249;0.903987821261106;3.12288712937704;0.931837421822608;0.999999999997597;-2.71261535730155
198774;TGF-beta Receptor Signaling Pathway;148;0.259944463673936;0.718101352545889;23.2276224379212;0.931879656807358;0.999999999997597;8.55202996288753
106565;RNA Polymerase III Transcription Initiation From Type 3 Promoter;26;0.803568421968591;0.999999999998916;-1.61512053285518;0.933536677020784;0.999999999997597;-3.29288001098392
106566;RNA Polymerase III Chain Elongation;16;0.603108724071883;0.940180596464532;0.631171122982674;0.933727713590982;0.999999999997597;-3.42008629691732
137990;Regulation of CDC42 activity;25;0.239477491099933;0.687274038080493;6.12698515256463;0.934225128128906;0.999999999997597;-3.35116836577829
106076;Viral Messenger RNA Synthesis;14;0.95031300505498;0.999999999998916;-4.6652860593068;0.934777308781361;0.999999999997597;-3.41470791806644
106011;Interactions of Vpr with host cellular proteins;32;0.740487356499073;0.999999999998916;-0.284357157366137;0.935652957461968;0.999999999997597;-3.15754046658524
200309;Rheumatoid arthritis;82;0.977554312005626;0.999999999998916;-9.48720305905496;0.935885855768784;0.999999999997597;0.742072858504729
105795;Removal of the Flap Intermediate;13;0.468017403541575;0.864900678197458;1.64450146937034;0.937442492003603;0.999999999997597;-3.46547685104849
530772;Activation of Genes by ATF4;25;0.535927773992823;0.899599096544532;2.16154602288955;0.937701151514369;0.999999999997597;-3.49969848991088
105938;Generic Transcription Pathway;454;0.992133425442044;0.999999999998916;-3.74091153681882;0.938678177757888;0.999999999997597;50.5525754680138
105678;Apoptotic cleavage of cellular proteins;35;0.824343201914813;0.999999999998916;-1.82557322790599;0.938699462111197;0.999999999997597;-3.16881072686854
198811;Cell cycle;94;0.040058870244672;0.481809974165106;26.6710137056723;0.93943067664486;0.999999999997597;1.66692316720798
105903;Insulin Processing;26;0.426016845514928;0.837144092004672;3.65900159599122;0.939457759713244;0.999999999997597;-3.55267593240623
366224;Inwardly rectifying K+ channels;32;0.00606557203480995;0.371698254293154;17.4391415052007;0.940826157371231;0.999999999997597;-3.41484786427013
105769;G1/S Transition;103;0.0872171791394606;0.548740705153295;24.4469305798869;0.94098057410446;0.999999999997597;2.47275940187312
187188;Passive Transport by Aquaporins;12;0.0196194322003571;0.48128488332423;8.34902133892862;0.941212606083418;0.999999999997597;-3.5385169920476
83044;Nucleotide excision repair;41;0.197984084977323;0.662257862307219;9.68039139939275;0.942285926671032;0.999999999997597;-3.04829189272413
187214;Destabilization of mRNA by Tristetraprolin (TTP);17;0.556990447981053;0.910006961850798;1.18725156405414;0.943748658375117;0.999999999997597;-3.79548498181089
105888;Gap-filling DNA repair synthesis and ligation in GG-NER;15;0.141547251203038;0.590872994122763;5.6965427736157;0.944025629861906;0.999999999997597;-3.75843031189978
782381;pyrimidine deoxyribonucleotides biosynthesis from CTP;14;0.949666665945331;0.999999999998916;-4.64199018607815;0.944096744928307;0.999999999997597;-3.72635615073923
83111;Prostate cancer;85;0.238669878012405;0.687274038080493;15.3821907623139;0.944376234827623;0.999999999997597;0.335696765727111
117291;RNA degradation;70;0.996607300209942;0.999999999998916;-15.1991699557117;0.944848780686113;0.999999999997597;-1.0815206665495
125138;Viral myocarditis;53;0.999991702128185;0.999999999998916;-25.6191391734801;0.945418978791366;0.999999999997597;-2.47557219543594
739008;Trans-sulfuration pathway;10;0.435900087428384;0.839735802591593;1.55088928068307;0.946127018491506;0.999999999997597;-3.55742219764457
82946;Pyrimidine metabolism;97;0.899727765072964;0.999999999998916;-2.40122390389229;0.946190494041664;0.999999999997597;1.35692549296221
105802;Cyclin A/B1 associated events during G2/M transition;22;0.6672512691724;0.974757562762341;0.281490033900818;0.946980974720252;0.999999999997597;-3.96171812716695
137922;IL12-mediated signaling events;57;0.984850061891685;0.999999999998916;-10.3002156064115;0.947218350858504;0.999999999997597;-2.31586419399629
106154;Androgen biosynthesis;11;0.806465882791482;0.999999999998916;-1.70224438941948;0.947452068103785;0.999999999997597;-3.67776644913072
106074;Influenza Viral RNA Transcription and Replication;93;0.0845644952770015;0.546144710749694;22.8833896950533;0.949173758167592;0.999999999997597;0.666551405935318
842771;Inflammatory bowel disease (IBD);61;0.996357270356732;0.999999999998916;-14.4581932256467;0.949455716387576;0.999999999997597;-2.1882590982659
771569;Regulation of PLK1 Activity at G2/M Transition;77;0.38233970747746;0.807923354283406;10.647502657917;0.950152483779505;0.999999999997597;-0.922411220663953
105794;Processive synthesis on the lagging strand;14;0.416689359667666;0.835510197076349;2.24349027423392;0.950476568464849;0.999999999997597;-3.96423272456907
161015;Synthesis of substrates in N-glycan biosythesis;19;0.894091027110503;0.999999999998916;-3.42455224314983;0.950852881131074;0.999999999997597;-4.12706851276067
366166;Inflammasomes;17;0.892815986921064;0.999999999998916;-3.31235769043479;0.951429657944887;0.999999999997597;-4.11265440572534
105890;Transcription-coupled NER (TC-NER);43;0.580189970808362;0.927042947714631;3.16982082362143;0.95155975927334;0.999999999997597;-3.53387032106197
833828;FCERI mediated NF-kB activation;22;0.0672895978621401;0.539682012538347;9.26999552265346;0.951869694585293;0.999999999997597;-4.19778922824753
114227;Dorso-ventral axis formation;24;0.37621557222226;0.804368305408293;4.04067693869669;0.952121279038791;0.999999999997597;-4.20462092918961
105907;PERK regulated gene expression;28;0.577967926885877;0.927042947714631;1.88851917061641;0.952504938102;0.999999999997597;-4.1709703539539
138024;TGF-beta receptor signaling;50;0.107149940756673;0.566919625589408;13.9443603740706;0.952775788611767;0.999999999997597;-3.21696833725606
730333;Synthesis of Prostaglandins (PG) and Thromboxanes (TX);13;0.195957115022099;0.65971744242578;4.4242443407865;0.952867166626052;0.999999999997597;-4.00472627838414
530733;Cell Cycle;488;0.772307917490344;0.999999999998916;34.5537713368261;0.952950565184143;0.999999999997597;52.5966757812676
413408;NADH dehydrogenase (ubiquinone) 1 alpha subcomplex;14;0.832230933624871;0.999999999998916;-2.11900694206029;0.953076746840369;0.999999999997597;-4.06823292854656
833804;Cobalamin (Cbl, vitamin B12) transport and metabolism;18;0.469359198795201;0.865292770823404;2.20299824764638;0.955161080710639;0.999999999997597;-4.30973061545323
83041;Protein export;23;0.960440975046442;0.999999999998916;-5.96628351995131;0.955188569356341;0.999999999997597;-4.37190770203593
835390;guanosine ribonucleotides de novo biosynthesis;11;0.996265773498573;0.999999999998916;-7.66799490591984;0.955621216084677;0.999999999997597;-3.96671151219968
106000;RNA Pol II CTD phosphorylation and interaction with CE;26;0.881597695727581;0.999999999998916;-3.27987513129977;0.955784086865511;0.999999999997597;-4.39081269422088
83039;DNA replication;33;0.308705958590698;0.763823946262973;6.29592511011035;0.956267586972533;0.999999999997597;-4.27801212515957
106415;Phosphorylation of CD3 and TCR zeta chains;18;0.999998127627911;0.999999999998916;-17.6188137461065;0.956764305952009;0.999999999997597;-4.38793509764855
106336;Signaling by BMP;22;0.183029285786676;0.643772205486088;6.50904167630546;0.95683716687243;0.999999999997597;-4.45821686580071
105810;Loss of proteins required for interphase microtubule organizationíæfrom the centrosome;59;0.636987529277628;0.952827118498876;3.48410654068283;0.956948968273888;0.999999999997597;-2.97059734850118
771603;Peptide hormone metabolism;80;0.772303005101196;0.999999999998916;1.71663044938639;0.957204383837018;0.999999999997597;-1.35133183867988
106541;Extension of Telomeres;25;0.228554661363706;0.684018692833984;6.30400627731263;0.957544522353825;0.999999999997597;-4.50161363872924
477124;ER-Phagosome pathway;61;0.935428882934096;0.999999999998916;-5.40925649873492;0.957938267409322;0.999999999997597;-2.92133426571212
198888;Eicosanoid Synthesis;20;0.341076450430176;0.795294457666614;3.90747435959093;0.960893408193231;0.999999999997597;-4.65568517213663
907941;guanosine nucleotides de novo biosynthesis;14;0.993525892905215;0.999999999998916;-7.77823014285421;0.962768820825387;0.999999999997597;-4.50224026824928
83124;Graft-versus-host disease;36;0.999999999998916;0.999999999998916;-38.1134868457376;0.963250901014255;0.999999999997597;-4.69783175237906
104488;Cysteine and methionine metabolism;35;0.734686722859446;0.999999999998916;-0.0326768191645564;0.963648371498775;0.999999999997597;-4.75738074306497
137944;IL1-mediated signaling events;33;0.326556998248328;0.78414627165586;6.01005971553227;0.965040509309125;0.999999999997597;-4.91478640430174
83054;Cell cycle;117;0.0885063829241893;0.548954569392138;26.7225403007458;0.966009609759956;0.999999999997597;0.964404362308015
198790;EBV LMP1 signaling;20;0.102665520950014;0.561922078674089;7.71563817694743;0.966275988685365;0.999999999997597;-4.97908819017606
105765;Cell Cycle, Mitotic;438;0.71384328210352;0.991484957554482;33.977738110824;0.9663021728769;0.999999999997597;41.7626792733754
941398;WNT5A-dependent internalization of FZD2, FZD5 and ROR2;13;0.957029395398272;0.999999999998916;-4.79512431905679;0.966361902846983;0.999999999997597;-4.60904110928856
198917;Eukaryotic Transcription Initiation;40;0.95934344319193;0.999999999998916;-6.77900629885996;0.966398607938772;0.999999999997597;-4.83904010971653
106554;RNA Polymerase I Promoter Escape;21;0.770470547803953;0.999999999998916;-1.17930430514353;0.967033420867954;0.999999999997597;-5.05648610281139
169351;Validated targets of C-MYC transcriptional activation;79;0.0656200785960441;0.53759337117187;21.5752745147968;0.967600941770158;0.999999999997597;-2.65081760163713
105728;Glutathione synthesis and recycling;10;0.013042697888166;0.448081104066864;8.03495584141779;0.969037921614518;0.999999999997597;-4.43258802034921
105941;RNA Polymerase II Transcription Pre-Initiation And Promoter Opening;38;0.840372674116652;0.999999999998916;-2.13409533642309;0.969524623560221;0.999999999997597;-5.19043550318537
198797;Apoptosis;80;0.237051440682387;0.687274038080493;14.7124099972724;0.969615405533507;0.999999999997597;-2.84597647549921
160983;Amine-derived hormones;15;0.710813116830018;0.989897378665092;-0.573020632282104;0.970334085906221;0.999999999997597;-4.98706571537799
645290;MHC class II antigen presentation;98;0.999847517404613;0.999999999998916;-25.2906383955123;0.971593231666607;0.999999999997597;-1.67677059896174
377873;Herpes simplex infection;170;0.999844309953124;0.999999999998916;-28.9677349381632;0.971636013251672;0.999999999997597;5.51493667657415
82967;Taurine and hypotaurine metabolism;10;0.024667793757853;0.48128488332423;7.22032386817042;0.97163660236738;0.999999999997597;-4.56320916870008
105791;Leading Strand Synthesis;13;0.199537089868199;0.664070801657145;4.37811739569376;0.971722997812543;0.999999999997597;-4.90603195302224
106386;Immune System;1072;0.400878474735815;0.82271784274107;120.066881482892;0.971836559373289;0.999999999997597;135.625237970735
672449;miRs in Muscle Cell Differentiation;30;0.224173183710135;0.683017024898981;7.25777587108915;0.97218416162133;0.999999999997597;-5.55792263152483
137948;BMP receptor signaling;33;0.0735697788848588;0.539682012538347;11.7196238595206;0.973319236304129;0.999999999997597;-5.65022558985159
373901;HTLV-I infection;242;0.92754338554373;0.999999999998916;2.72786817933754;0.973668262804764;0.999999999997597;13.4431113931967
105776;G1/S-Specific Transcription;16;0.136356863715683;0.586273565736066;6.02956461329079;0.974232522593803;0.999999999997597;-5.31708772749427
106067;Influenza Infection;132;0.290978937058259;0.740247844226718;20.0634137257357;0.976239309634293;0.999999999997597;0.558734235569439
105807;Centrosome maturation;68;0.424661754179964;0.837144092004672;8.6547139165547;0.976263306197877;0.999999999997597;-4.65530463223758
83045;Mismatch repair;22;0.734981464572239;0.999999999998916;-0.630184599734441;0.97627810113201;0.999999999997597;-5.80039462748311
106556;RNA Polymerase I Transcription Termination;23;0.671519844342255;0.977892149602882;0.284461303548321;0.97673984665795;0.999999999997597;-5.87799249193201
83120;Asthma;27;0.999016276556487;0.999999999998916;-13.1620007608176;0.977304413521024;0.999999999997597;-6.03333058234284
941397;WNT5A-dependent internalization of FZD4;15;0.942843976391033;0.999999999998916;-4.51120454828228;0.977869939059722;0.999999999997597;-5.50921097804061
105896;Regulation of the Fanconi anemia pathway;10;0.110831081961513;0.566919625589408;4.8839355292949;0.979483403248969;0.999999999997597;-5.02981056305878
83038;Basal transcription factors;39;0.618388718888782;0.945597318477016;2.20158809253436;0.980367426551288;0.999999999997597;-6.41745203160733
106418;Downstream TCR signaling;40;0.99837035507062;0.999999999998916;-14.3142035389431;0.980840667488377;0.999999999997597;-6.47208688294392
105819;Mitotic Telophase/Cytokinesis;12;0.779130364364379;0.999999999998916;-1.3952487271781;0.981175287397291;0.999999999997597;-5.44387011771319
105793;Lagging Strand Synthesis;20;0.277503395593759;0.73045650327063;4.71065955659352;0.981435276933922;0.999999999997597;-6.20349362983978
760637;Gastric cancer network 2;30;0.0117719075649114;0.431194502264013;15.4557489396948;0.982006340604975;0.999999999997597;-6.63225615337622
106387;Innate Immune System;544;0.0207541288554789;0.48128488332423;104.02566343825;0.982411168496307;0.999999999997597;50.1726616961019
138006;ATF-2 transcription factor network;53;0.178137079349874;0.643772205486088;12.205404272641;0.984288669251883;0.999999999997597;-6.76121301122589
413428;BRCA1-associated genome surveillance complex (BASC);16;0.0612407357513668;0.536118898120537;7.80860470955615;0.985127817275789;0.999999999997597;-6.28722962391253
730312;TRIF-mediated programmed cell death;11;0.106245114970815;0.566919625589408;5.25690843702016;0.985189812034194;0.999999999997597;-5.64719197705461
187090;IKK complex recruitment mediated by RIP1;26;0.0587765626279424;0.524127815127622;10.6438178796744;0.985910923830909;0.999999999997597;-7.07229399772224
585562;Epstein-Barr virus infection;191;0.998006001909825;0.999999999998916;-19.5998643582346;0.986114929672951;0.999999999997597;3.51950799720084
83064;TGF-beta signaling pathway;79;0.0307090737855376;0.48128488332423;24.7656583331342;0.987563526763465;0.999999999997597;-6.42693585699142
106416;Translocation of ZAP-70 to Immunological synapse;16;0.999999940057709;0.999999999998916;-19.3698907705634;0.987793897382714;0.999999999997597;-6.61749810816793
576255;Cytosolic sensors of pathogen-associated DNA;62;0.107846515680131;0.566919625589408;16.1582623062149;0.987960011453329;0.999999999997597;-7.30763744773444
366161;Class I MHC mediated antigen processing & presentation;240;0.915642790621351;0.999999999998916;3.86527500363958;0.988992022685698;0.999999999997597;7.35214450739072
477125;Endosomal/Vacuolar pathway;10;0.999988707576407;0.999999999998916;-12.2716418599157;0.990057786426512;0.999999999997597;-5.99605915964105
477114;Signal Transduction;1653;0.0600450100773378;0.528672157692422;235.340519250602;0.990273952080302;0.999999999997597;210.574506554542
83121;Autoimmune thyroid disease;48;0.999999999995379;0.999999999998916;-41.9246142258096;0.990652194400562;0.999999999997597;-8.37791801407458
83123;Allograft rejection;33;0.999999999545206;0.999999999998916;-31.5142780884277;0.991834319207193;0.999999999997597;-8.53813855281467
187085;TRAF6 mediated IRF7 activation in TLR7/8 or 9 signaling;11;0.467716463046783;0.864900678197458;1.41518920622852;0.992090775373627;0.999999999997597;-6.4923221889365
106359;Chemokine receptors bind chemokines;49;0.00501541211312595;0.371698254293154;23.0234995244953;0.994127917351994;0.999999999997597;-9.63060837847604
105801;G2/M Transition;112;0.296267724015608;0.745290891940741;17.3185425696302;0.994626713737778;0.999999999997597;-7.74815313513129
105806;Polo-like kinase mediated events;16;0.57053107170032;0.921025923967218;0.96374471758498;0.994678766639313;0.999999999997597;-7.91818344045785
920977;RB in Cancer;81;0.0328048854028044;0.48128488332423;24.9193721744665;0.994952481482591;0.999999999997597;-9.49037255665095
199378;Ribosome biogenesis in eukaryotes;69;0.828379734091425;0.999999999998916;-0.62036565893969;0.995261556548183;0.999999999997597;-10.0413258198306
920963;Allograft Rejection;33;0.999999999965394;0.999999999998916;-33.7851435722298;0.995710928725774;0.999999999997597;-9.93459606903507
137934;E2F transcription factor network;68;0.0393579707122557;0.481809974165106;21.5042112565095;0.996127392620661;0.999999999997597;-10.6684398140996
83074;Antigen processing and presentation;65;0.999999999866963;0.999999999998916;-43.8233404909019;0.996255653193988;0.999999999997597;-10.8083443754598
105778;E2F mediated regulation of DNA replication;31;0.162272214085851;0.627400939119755;8.68614129349676;0.996314503148098;0.999999999997597;-10.1199683474752
477139;G0 and Early G1;25;0.0736040891004579;0.539682012538347;9.81080277703205;0.996357170416307;0.999999999997597;-9.64522370028423
105780;Inhibition of replication initiation of damaged DNA by RB1/E2F1;10;0.63522706468;0.95128823371433;-0.0425094682829774;0.998450079068425;0.999999999997597;-8.12660980505462
83095;Type I diabetes mellitus;40;0.99999375924901;0.999999999998916;-23.2809446725397;0.998813104656555;0.999999999997597;-13.0252402384126
366163;Antigen Presentation: Folding, assembly and peptide loading of class I MHC;23;0.999999595518339;0.999999999998916;-21.1074847054115;0.999754141777463;0.999999999997597;-13.5539232081827
530757;Defensins;42;5.8477600097806e-06;0.00447938416749194;32.6097338747903;0.999757501278609;0.999999999997597;-16.2782250485073
530759;Beta defensins;34;3.05213212481448e-07;0.000467586641521578;32.4481952004071;0.999771551912254;0.999999999997597;-15.4613920203268
106356;Signaling by GPCR;918;0.42838547438047;0.837144092004672;101.257338333676;0.999966377072168;0.999999999997597;44.1195863482573
119548;GPCR downstream signaling;811;0.45663218233774;0.8573045384086;87.7368268794889;0.999997353438895;0.999999999997597;14.3819460374362
83087;Olfactory transduction;355;0.99750447828595;0.999999999998916;-15.507030637769;0.999999999988127;0.999999999997597;-67.7287959305524
106383;Olfactory Signaling Pathway;334;0.999597627914782;0.999999999998916;-25.991196118367;0.999999999997597;0.999999999997597;-72.1553499423424
105715;Ethanol oxidation;10;0.400680991853361;0.82271784274107;1.83435202009776;1.96159947396524e-07;0.000150258519705737;19.0676973001517
82926;Glycolysis / Gluconeogenesis;61;0.699356914683934;0.988242377947412;2.31206285085749;3.03622784062485e-05;0.0155050035061242;45.0644459230237
198915;Fatty Acid Omega Oxidation;15;0.762691043740649;0.999999999998916;-1.18577038576446;4.54433527474762e-08;6.96192164091336e-05;24.9988321963301
